The square achievement game on $n \times n$ boards

Two players alternately claim cells of an $n \times n$ grid; the first to hold all four corners of an axis-parallel square wins, and a full board without one is a draw. The first player has a winning strategy if and only if $n \ge 5$, which answers a question of Erickson. For $n \ge 6$ one strategy serves every board: a rule with no lookup table whose moves after the second reply are all forcing, built around the plus, a stone with the four cells at a common distance from it along the axes, a shape proposed for this game by Sirgedas in 2010. The rule is checked on the boards of size $6$ to $17$, and a simulation theorem carries one checked run on the $23 \times 23$ board to every larger board. The proofs are formalized in Lean 4, and the theorem for the rule states that the tree of its own moves is winning.

==> anc/PAPER-LICENSE <==
Copyright (c) 2026 Sean Reid

The text and figures of this paper are licensed under the Creative
Commons Attribution 4.0 International License (CC BY 4.0). To view a
copy of this license, visit https://creativecommons.org/licenses/by/4.0/


==> anc/square-achievement-v1.0.0/CITATION.cff <==
cff-version: 1.2.0
message: If you use this software, please cite it as below.
type: software
title: The square achievement game on n x n boards
authors:
  - family-names: Reid
    given-names: Sean
    affiliation: San Jose State University
license: MIT
repository-code: https://github.com/sean-reid/square-achievement
version: 1.0.0
preferred-citation:
  type: article
  title: The square achievement game on n x n boards
  authors:
    - family-names: Reid
      given-names: Sean
      affiliation: San Jose State University
  notes: The arXiv identifier is added on upload.


==> anc/square-achievement-v1.0.0/LICENSE <==
MIT License

Copyright (c) 2026 Sean Reid

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/square-achievement-v1.0.0/README.md <==
# The Square Achievement Game on n x n Boards

Landing page, playable strategy, paper, formalization, and generation
pipeline for the square achievement game: two players alternate
claiming cells of an n x n grid, and the first to hold all four
corners of an axis-aligned square wins. The first player wins exactly
when n >= 5, by a machine-checked strategy.

## Layout

- `site/` the site: the overview with the theorem and the playable
  game, and an illustrated proof guide at `/proof/`. Astro, statically
  built; the deploy also packages the paper's PDF and the formalization
  tarball.
- `paper/` the LaTeX source, with the bibliography and macros beside
  it; `claims.tex` (every number the paper quotes) and `fig-*.tex` (the
  board diagrams) are generated by the pipeline. CI builds the PDF.
- `formalization/` the Lean 4 development: one library with the game
  semantics, the checkers with machine-checked soundness, the plus
  rule and its certificates, the 5 x 5 table as data, the simulation
  theorem covering every board size, and the outcome theorems. See
  [formalization/README.md](formalization/README.md).
- `pipeline/` the Python side: table generation, the exhaustive
  reference verifier, exporters, and analysis tools. See
  [pipeline/README.md](pipeline/README.md).

## Building each part

The components are independent; none is needed to build the others.
Commands assume a POSIX shell; on Windows, work inside WSL.

The `ci` workflow runs the checks below on every pull request and
weekly; the `lean` workflow builds the formalization weekly and on
demand.

### Site

Requires Node 22, from [nodejs.org](https://nodejs.org) or a version
manager.

```sh
cd site
npm install
npm run dev
```

`npm test` runs the unit tests. `npm run e2e` runs the Playwright
suite after a one-time `npx playwright install`.

### Paper

Requires a TeX Live installation with `amsart`, `tikz`, and
`algorithm`.

```sh
cd paper
latexmk -pdf main.tex
```

### Formalization

Requires [elan](https://github.com/leanprover/elan), which supplies
the pinned Lean toolchain.

```sh
cd formalization
lake exe cache get
lake build
```

A successful build verifies every theorem, all board sizes included.
[formalization/README.md](formalization/README.md) covers the
expected build time, the Linux environment note, and the runs behind
the paper's timings table.

### Pipeline

Requires Python 3.11 or later; no third-party dependencies at
runtime.

```sh
cd pipeline
uv run --with pytest python -m pytest squares
```

## License

Code is MIT, under [LICENSE](LICENSE). The paper's text and figures
are CC BY 4.0, under [paper/LICENSE](paper/LICENSE).


==> anc/square-achievement-v1.0.0/formalization/Main.lean <==
import SquareAchievement.Compute.Checker
import SquareAchievement.Compute.Refute
import SquareAchievement.Compute.Uniform
import SquareAchievement.Five.Table5
import SquareAchievement.Plus.Anchors

/-! Command-line entry. `lake exe checker <n>` runs the certificate for
the `n` board: the refuter below 5, the exhaustive check of the `5 × 5`
table at 5, and the forced-tree checker on the plus rule from 6 up.
`lake exe checker anchors` runs the rule's three anchored families,
`lake exe checker lines` prints the line the rule commits to after
every reply pair of the `6 × 6` board and at every anchored position,
and `lake exe checker 5 trace` prints the first failing line of the
`5 × 5` table instead of a verdict. -/

open SquareAchievement

/-- A line as `r c r c ...`, or `none`. -/
def lineText : Option (List Cell) → String
  | none => "none"
  | some line => " ".intercalate (line.map fun c => s!"{c.1} {c.2}")

/-- The position after the reply pair `o1`, `o2` and the line the rule
commits to on its abstraction: `tag o1r o1c o2r o2c x2r x2c : line`,
where `tag` is `6` for a pair of the `6 × 6` board and `anchor h1 h2`
for an anchored position with hidden corner `(h1, h2)`. -/
def positionLine (anchored : Bool) (o1 o2 : Cell) : String :=
  let x2 := Plus.secondMove o1
  let a := Plus.abstractOf [Plus.opening, o1, x2, o2]
  let tag := if anchored then
      match a.hot with
      | some h => s!"anchor {h.1} {h.2}"
      | none => "anchor - -"
    else "6"
  s!"{tag} {o1.1} {o1.2} {o2.1} {o2.2} {x2.1} {x2.2} : {lineText (Plus.lineOf a)}"

/-- The three anchored families, run position by position: the
library's `farAnchorsSafe`, `exactAnchorsSafe`, and `farNearAnchorsSafe`
are constants the module initialiser evaluates before `main` starts
its clock. -/
def plusAnchors (_ : Unit) : Bool :=
  Plus.anchorPositions.all fun (o1, o2, hot) => Plus.anchorRun o1 o2 hot

/-- Every reply pair of the `6 × 6` board in cell order, then the
anchored positions. -/
def linePositions : List (Bool × Cell × Cell) :=
  let cells := allCells 6
  let pairs := cells.flatMap fun o1 =>
    if o1 = Plus.opening then []
    else
      let x2 := Plus.secondMove o1
      cells.filterMap fun o2 =>
        if o2 = Plus.opening ∨ o2 = o1 ∨ o2 = x2 then none else some (false, o1, o2)
  pairs ++ Plus.anchorPositions.map fun (o1, o2, _) => (true, o1, o2)

def main (args : List String) : IO Unit := do
  let start ← IO.monoMsNow
  if args.contains "lines" then
    for (anchored, o1, o2) in linePositions do
      IO.println (positionLine anchored o1 o2)
    return
  if args.contains "anchors" then
    let ok ← IO.lazyPure plusAnchors
    let ms := (← IO.monoMsNow) - start
    let verdict := if ok then "SAFE" else "UNSAFE"
    IO.println s!"plus rule, anchored pairs: {verdict} ({ms}ms)"
    return
  let n := (args.head?.bind String.toNat?).getD 6
  if n ≤ 4 then
    let ok ← IO.lazyPure fun _ => refute n
    let ms := (← IO.monoMsNow) - start
    IO.println s!"n={n}: {if ok then "NO P1 WIN" else "unrefuted"} ({ms}ms)"
  else if n == 5 then
    if args.contains "trace" then
      let line ← IO.lazyPure fun _ => trace fiveTable 5
      let ms := (← IO.monoMsNow) - start
      match line with
      | none => IO.println s!"n=5: PROVEN ({ms}ms)"
      | some hist => IO.println s!"n=5: REFUTED ({ms}ms)\nline: {repr hist}"
    else
      let ok ← IO.lazyPure fun _ => check fiveTable 5
      let ms := (← IO.monoMsNow) - start
      IO.println s!"n=5: {if ok then "PROVEN" else "REFUTED"} ({ms}ms, 5 × 5 table)"
  else
    let ok ← IO.lazyPure fun _ => checkForcedS Plus.plusMove Plus.box n
    let ms := (← IO.monoMsNow) - start
    let verdict := if ok then "FORCED-PROVEN" else "FORCED-REFUTED"
    IO.println s!"n={n}: {verdict} ({ms}ms, plus rule)"


==> anc/square-achievement-v1.0.0/formalization/README.md <==
# Formalization

A Lean 4 development, on mathlib, of the square achievement game on
`n x n` boards: the rules, the winning predicate, the draw predicates,
executable checkers with machine-checked soundness theorems, the plus
rule as a Lean definition with its certificates, the `5 x 5` strategy
table as data, the simulation theorem that carries a checked run on
one board to every larger board, and the outcome theorems. The
development builds with no unproved declarations, and its axiom
footprint is Lean's kernel plus the compiler-evaluation trust behind
`native_decide`.

## Results

| Theorem | Statement |
| --- | --- |
| `outcome` | the first player forces a win exactly on the boards from 5 x 5 up, and every board up to 4 x 4 is drawn, each player able to secure at least a draw |
| `p1_wins_iff` | the first half of `outcome` |
| `Plus.plus_wins_with` | following the plus rule, a strategy stated without a lookup table, wins every board from 6 x 6 up: the winning tree is the rule's own play |
| `Plus.plus_wins` | the same with the moves forgotten, a `P1CanWin` tree |
| `p1_wins_five` | the first player wins on 5 x 5, by the exact-solver table, which plays quiet moves where no forcing continuation exists |
| `small_board_no_win` | no first-player win on boards up to 4 x 4 |
| `small_board_drawn` | drawing strategies for both players on boards up to 4 x 4 |
| `second_player_no_win` | strategy stealing: the second player never forces a win |
| `P1CanWin.or_p2CanDraw` | determinacy: the player to move forces a win or the other player can draw |
| `check_sound` | a successful run of the enumerating checker yields a `P1CanWin` tree |
| `checkForcedS_winsWith` | a successful forced run of a strategy that takes its wins yields the strategy's own winning tree, `WinsWith` |
| `refute_sound` | a successful refuter run refutes a first-player win |
| `escape_farm` | a square escaping the base board through a region cell and the reply pair has that cell as the pair's hidden corner, the one `farmKey` returns |
| `farmKey_corners` | the hidden corner lies in the region and is a corner of a square through both replies |
| `simulate` | a forced base run of any strategy replays on every larger board as the strategy's own play |

## Building

Requires [elan](https://github.com/leanprover/elan), which supplies the
pinned toolchain.

```sh
lake exe cache get
lake build
```

`lake build` elaborates every file and the kernel checks every theorem,
evaluating the certificates along the way: the refutations up to 4 x 4,
the exhaustive check of the 5 x 5 table, the forced-tree runs of the
plus rule at sizes 6 to 17 and on the anchor board 23, and the three
anchored far-pair families. Expect about 17 minutes on a laptop,
almost all of it the evaluations. On Linux the precompiled
modules load the toolchain's shared libraries through
`LD_LIBRARY_PATH`; set it to `$(lean --print-libdir)` if the checker
executable fails to start.

The build is the proof, and it runs locally before a formalization
change merges; the `lean` workflow rebuilds it weekly and on demand
rather than per pull request.

## Checking the theorem

To display the headline theorems and the axioms behind them, after
building:

```sh
echo 'import SquareAchievement
#check @SquareAchievement.outcome
#print axioms SquareAchievement.outcome
#check @SquareAchievement.Plus.plus_wins_with
#print axioms SquareAchievement.Plus.plus_wins_with' | lake env lean --stdin
```

The axioms are `propext`, `Classical.choice`, `Quot.sound`, and one
`..._native.native_decide.ax...` entry per evaluated certificate: the
standard base plus the compiler-evaluation trust behind
`native_decide`. That last item means trusting the Lean compiler and
runtime to evaluate the checkers correctly; the kernel checks the
soundness theorems but not the evaluations themselves. Kernel reduction
(`decide`) of the same runs is out of reach by orders of magnitude, so
this is the trust base of every large computer-assisted proof in Lean.

## Running the checker

```sh
lake exe checker <n>        # the certificate for the n board, with its time
lake exe checker anchors    # the plus rule's three anchored far-pair families
lake exe checker lines      # the line the plus rule commits to after every reply pair
lake exe checker 5 trace    # the first failing line of the 5 x 5 table, if any
```

Below 5 the checker runs the refuter, at 5 the exhaustive check of the
5 x 5 table, and from 6 up the forced-tree checker on the plus rule.
The executable demonstrates the same runs interactively but is not the
proof; the runs the theorems cite happen inside the build.

`lines` prints one position per line, machine-readable:
`6 o1r o1c o2r o2c x2r x2c : r c r c ...` for each of the 1,155 reply
pairs of the 6 x 6 board, where `o1` and `o2` are the second player's
replies and `x2` the first player's second move, and
`anchor h1 h2 o1r o1c o2r o2c x2r x2c : ...` for each of the 176
anchored positions, where `(h1, h2)` is the hidden corner the rule
reads. After the colon come the cells of the rule's line in play order,
or `none`. The pipeline's `squares.plus.crosscheck` compares this
output with the Python rule, and its tests keep a saved copy at
`pipeline/squares/plus/tests/fixtures/lean_lines.txt`.

## Layout

One library, `SquareAchievement/`, every declaration in the
`SquareAchievement` namespace, with a root `SquareAchievement.lean`
importing every module:

- `Core/` cells, squares, positions; the quarter-plane model makes
  cross-board-size statements direct.
- `Game/` the rules and `P1CanWin`; `Outcome` adds the draw predicates,
  strategy stealing, and determinacy.
- `Compute/` the strategy table format used by the 5 x 5 table; the
  enumerating checker and the refuter with their soundness proofs; the
  forced-tree checker, generic over strategies; `WinsWith`, the
  predicate that a strategy's own play wins, which the forced checker's
  soundness theorem concludes.
- `General/` the simulation argument any forced strategy can use: the
  hidden corner of a reply pair (`FarmKey`), the dichotomy for squares
  escaping the base board (`Coverage`), the replay of a forced base run
  on every larger board (`Simulation`), and the small facts every
  wrapper of it needs (`Dispatch`).
- `Plus/` the plus rule: `Rule` defines it as executable code;
  `Threats` proves its pair-based threat scan agrees with the
  checker's; `Agreement` proves it reads the same move from a real
  history and its base view; `Anchors` defines the anchored runs on the
  board of size 23; `Uniform` dispatches every real reply pair to the
  simulation; `Results` evaluates the certificates and states
  `plus_wins_with` and `plus_wins`.
- `Five/` the machine-generated 5 x 5 table, exported by the pipeline.
- `Results/` the outcome theorems assembled from the refutations, the
  5 x 5 certificate, and the plus rule.

`Main.lean` is the executable, `lake exe checker`.


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement.lean <==
import SquareAchievement.Core.Square
import SquareAchievement.Core.Position
import SquareAchievement.Game.Rules
import SquareAchievement.Game.Outcome
import SquareAchievement.Compute.Table
import SquareAchievement.Compute.Checker
import SquareAchievement.Compute.CheckerSound
import SquareAchievement.Compute.Refute
import SquareAchievement.Compute.Uniform
import SquareAchievement.Compute.WinsWith
import SquareAchievement.Compute.ForcedSound
import SquareAchievement.General.FarmKey
import SquareAchievement.General.Coverage
import SquareAchievement.General.Simulation
import SquareAchievement.General.Dispatch
import SquareAchievement.Plus.Rule
import SquareAchievement.Plus.Threats
import SquareAchievement.Plus.Agreement
import SquareAchievement.Plus.Anchors
import SquareAchievement.Plus.Uniform
import SquareAchievement.Plus.Results
import SquareAchievement.Five.Table5
import SquareAchievement.Results.Outcome


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/Checker.lean <==
import SquareAchievement.Compute.Table

/-!
# The executable checker

The exhaustive verification of a strategy table: replay the table
strategy against every reply sequence. The strategy plays reflexes
first, the least completion for either side, then the table lookup,
then the first unplayed plan cell; `check` returns `true` only if
every line ends in a first-player square. `check_sound` connects it to
`P1CanWin`.
-/

namespace SquareAchievement

/-- Corner lists of every winning square on the `n` board. -/
def squaresList (n : ℕ) : List (List Cell) :=
  (List.range n).flatMap fun s =>
    (List.range n).flatMap fun r =>
      (List.range n).filterMap fun c =>
        if 0 < s && r + s < n && c + s < n then
          some [(r, c), (r, c + s), (r + s, c), (r + s, c + s)]
        else none

def hasSquareL (squares : List (List Cell)) (stones : List Cell) : Bool :=
  squares.any fun sq => sq.all stones.contains

/-- Placing `m` (empty) would finish a square for `stones`. -/
def completesL (squares : List (List Cell)) (stones : List Cell) (m : Cell) : Bool :=
  squares.any fun sq =>
    sq.contains m && sq.all fun x => x == m || stones.contains x

def cellLt (a b : Cell) : Bool :=
  a.1 < b.1 || (a.1 == b.1 && a.2 < b.2)

/-- The least cell where `mine` would complete a square, none blocked. -/
def minThreat (squares : List (List Cell)) (mine occupied : List Cell) : Option Cell :=
  squares.foldl (init := none) fun best sq =>
    match sq.filter (fun x => !mine.contains x) with
    | [m] =>
      if occupied.contains m then best
      else
        match best with
        | none => some m
        | some b => if cellLt m b then some m else some b
    | _ => best

/-- Stones at even positions (`true`) or odd positions (`false`) of the
move history. -/
def stonesOf (first : Bool) : List Cell → List Cell
  | [] => []
  | a :: rest => if first then a :: stonesOf false rest else stonesOf true rest

/-- Resolve an entry in the position after `hist`: follow a plan, or
play a quiet move and fork on the reply to it. Fueled recursion; the
guards in `go` validate whatever comes out, so running dry is safe. -/
def resolveEntry (p1 hist : List Cell) : ℕ → Entry → Option Cell
  | 0, _ => none
  | _, .plan cells => cells.find? fun c => !p1.contains c
  | fuel + 1, .quiet move branches =>
    if !p1.contains move then
      some move
    else do
      let reply ← hist[hist.idxOf move + 1]?
      let e ← lookup branches reply
      resolveEntry p1 hist fuel e

/-- The table strategy's move for the position after `hist` (first
player to move): reflexes, the lookup, then plan-following. -/
def strategyMove (t : Table) (squares : List (List Cell)) (hist : List Cell) :
    Option Cell :=
  let p1 := stonesOf true hist
  let p2 := stonesOf false hist
  let occ := p1 ++ p2
  match minThreat squares p1 occ with
  | some m => some m
  | none =>
  match minThreat squares p2 occ with
  | some m => some m
  | none =>
  if hist.isEmpty then some t.opening
  else do
    let o1 ← hist[1]?
    let x2 ← lookup t.x2 o1
    if !p1.contains x2 then
      some x2
    else do
      let o2 ← hist[hist.idxOf x2 + 1]?
      let table ← lookup t.scripts o1
      let entry ← lookup table o2
      resolveEntry p1 hist (hist.length + 1) entry

def onBoard (n : ℕ) (c : Cell) : Bool := c.1 < n && c.2 < n

def allCells (n : ℕ) : List Cell :=
  (List.range n).flatMap fun r => (List.range n).map fun c => (r, c)

/-- Exhaustive search: first player to move after `hist`; true iff
every second-player continuation loses. -/
def go (t : Table) (squares : List (List Cell)) (n : ℕ) :
    ℕ → List Cell → Bool
  | 0, _ => false
  | fuel + 1, hist =>
    let p1 := stonesOf true hist
    let p2 := stonesOf false hist
    match strategyMove t squares hist with
    | none => false
    | some m =>
      if !onBoard n m || p1.contains m || p2.contains m then false
      else if hasSquareL squares (m :: p1) then true
      else
        let hist' := hist ++ [m]
        let replies := (allCells n).filter fun c => !(hist'.contains c)
        if replies.isEmpty then false
        else replies.all fun r =>
          !completesL squares p2 r && go t squares n fuel (hist' ++ [r])

/-- The table wins every game on the `n` board. -/
def check (t : Table) (n : ℕ) : Bool :=
  go t (squaresList n) n (n * n + 1) []

/-- Diagnostic twin of `go`: the first failing line, if any. Carries no
proof obligations; `check` and its soundness theorem are the authority. -/
def goTrace (t : Table) (squares : List (List Cell)) (n : ℕ) :
    ℕ → List Cell → Option (List Cell)
  | 0, hist => some hist
  | fuel + 1, hist =>
    let p1 := stonesOf true hist
    let p2 := stonesOf false hist
    match strategyMove t squares hist with
    | none => some hist
    | some m =>
      if !onBoard n m || p1.contains m || p2.contains m then some (hist ++ [m])
      else if hasSquareL squares (m :: p1) then none
      else
        let hist' := hist ++ [m]
        let replies := (allCells n).filter fun c => !(hist'.contains c)
        if replies.isEmpty then some hist'
        else
          replies.findSome? fun r =>
            if completesL squares p2 r then some (hist' ++ [r])
            else goTrace t squares n fuel (hist' ++ [r])

/-- The first failing line on the `n` board, if any. -/
def trace (t : Table) (n : ℕ) : Option (List Cell) :=
  goTrace t (squaresList n) n (n * n + 1) []

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/CheckerSound.lean <==
import SquareAchievement.Compute.Checker
import SquareAchievement.Game.Rules

/-!
# Soundness of the checker

`check t n = true` yields a `P1CanWin` proof tree. The strategy itself
needs no correctness argument: the checker's guards validate every move
it emits and enumerate every reply, so any table passing the search is
a winning strategy. The induction carries three invariants: the history
has even length (P1 to move), every stone is on the board, and P2 holds
no square yet.
-/

namespace SquareAchievement

/-! ## Stones of a history -/

theorem mem_stonesOf {x : Cell} : ∀ (l : List Cell) (b : Bool),
    x ∈ l ↔ x ∈ stonesOf b l ∨ x ∈ stonesOf (!b) l := by
  intro l
  induction l with
  | nil => intro b; simp [stonesOf]
  | cons a rest ih =>
    intro b
    cases b with
    | true =>
      rw [show stonesOf true (a :: rest) = a :: stonesOf false rest from rfl,
        show stonesOf (!true) (a :: rest) = stonesOf true rest from rfl]
      simp only [List.mem_cons]
      rw [ih false]
      simp only [Bool.not_false]
      tauto
    | false =>
      rw [show stonesOf false (a :: rest) = stonesOf true rest from rfl,
        show stonesOf (!false) (a :: rest) = a :: stonesOf false rest from rfl]
      simp only [List.mem_cons]
      rw [ih true]
      simp only [Bool.not_true]
      tauto

theorem stonesOf_snoc (b : Bool) (l : List Cell) (x : Cell) :
    stonesOf b (l ++ [x]) =
      if (l.length % 2 = 0) = (b = true) then stonesOf b l ++ [x]
      else stonesOf b l := by
  induction l generalizing b with
  | nil => cases b <;> simp [stonesOf]
  | cons a rest ih =>
    have hpar : ((a :: rest).length % 2 = 0) ↔ ¬ (rest.length % 2 = 0) := by
      simp only [List.length_cons]
      omega
    cases b <;>
      simp only [List.cons_append, stonesOf, ih true, ih false] <;>
      by_cases hr : rest.length % 2 = 0 <;>
      simp [hr] <;>
      simp_all

theorem stonesOf_snoc_even_true {l : List Cell} {x : Cell}
    (h : l.length % 2 = 0) :
    stonesOf true (l ++ [x]) = stonesOf true l ++ [x] := by
  rw [stonesOf_snoc, if_pos]
  simp [h]

theorem stonesOf_snoc_even_false {l : List Cell} {x : Cell}
    (h : l.length % 2 = 0) :
    stonesOf false (l ++ [x]) = stonesOf false l := by
  rw [stonesOf_snoc, if_neg]
  simp [h]

theorem stonesOf_snoc_odd_true {l : List Cell} {x : Cell}
    (h : l.length % 2 = 1) :
    stonesOf true (l ++ [x]) = stonesOf true l := by
  rw [stonesOf_snoc, if_neg]
  simp [h]

theorem stonesOf_snoc_odd_false {l : List Cell} {x : Cell}
    (h : l.length % 2 = 1) :
    stonesOf false (l ++ [x]) = stonesOf false l ++ [x] := by
  rw [stonesOf_snoc, if_pos]
  simp [h]

/-! ## Squares: executable vs propositional -/

theorem mem_squaresList {n : ℕ} {sq : List Cell} :
    sq ∈ squaresList n ↔
      ∃ r c s, 0 < s ∧ r + s < n ∧ c + s < n ∧
        sq = [(r, c), (r, c + s), (r + s, c), (r + s, c + s)] := by
  simp only [squaresList, List.mem_flatMap, List.mem_filterMap, List.mem_range]
  constructor
  · rintro ⟨s, hs, r, hr, c, hc, hif⟩
    split at hif
    · rename_i hcond
      simp only [Bool.and_eq_true, decide_eq_true_eq] at hcond
      exact ⟨r, c, s, hcond.1.1, hcond.1.2, hcond.2, (Option.some_inj.mp hif).symm⟩
    · exact absurd hif (by simp)
  · rintro ⟨r, c, s, hs, hr, hc, rfl⟩
    refine ⟨s, by omega, r, by omega, c, by omega, ?_⟩
    simp [hs, hr, hc]

theorem corners_toFinset (r c s : ℕ) :
    ([(r, c), (r, c + s), (r + s, c), (r + s, c + s)] : List Cell).toFinset =
      corners r c s := by
  simp [corners]

theorem hasSquareL_iff {n : ℕ} {L : List Cell} (hb : ∀ x ∈ L, x ∈ board n) :
    hasSquareL (squaresList n) L = true ↔ HasSquare L.toFinset := by
  simp only [hasSquareL, List.any_eq_true, List.all_eq_true, List.contains_iff_mem]
  constructor
  · rintro ⟨sq, hsq, hall⟩
    obtain ⟨r, c, s, hs, -, -, rfl⟩ := mem_squaresList.mp hsq
    refine ⟨r, c, s, hs, ?_⟩
    rw [← corners_toFinset]
    intro x hx
    rw [List.mem_toFinset] at hx ⊢
    exact hall x hx
  · rintro ⟨r, c, s, hs, hsub⟩
    have hfar : (r + s, c + s) ∈ board n := by
      have : (r + s, c + s) ∈ corners r c s := by simp [mem_corners]
      have := hsub this
      rw [List.mem_toFinset] at this
      exact hb _ this
    rw [mem_board] at hfar
    refine ⟨[(r, c), (r, c + s), (r + s, c), (r + s, c + s)],
      mem_squaresList.mpr ⟨r, c, s, hs, hfar.1, hfar.2, rfl⟩, ?_⟩
    intro x hx
    have : x ∈ corners r c s := by
      rw [← corners_toFinset, List.mem_toFinset] at *
      exact hx
    have := hsub this
    rwa [List.mem_toFinset] at this

theorem hasSquareL_sound {n : ℕ} {L : List Cell}
    (h : hasSquareL (squaresList n) L = true) : HasSquare L.toFinset := by
  simp only [hasSquareL, List.any_eq_true, List.all_eq_true,
    List.contains_iff_mem] at h
  obtain ⟨sq, hsq, hall⟩ := h
  obtain ⟨r, c, s, hs, -, -, rfl⟩ := mem_squaresList.mp hsq
  refine ⟨r, c, s, hs, ?_⟩
  rw [← corners_toFinset]
  intro x hx
  rw [List.mem_toFinset] at hx ⊢
  exact hall x hx

/-- The safety workhorse: a reply that completes nothing leaves P2
square-free. -/
theorem not_hasSquare_insert {n : ℕ} {p2 : List Cell} {r : Cell}
    (hrb : r ∈ board n) (hb : ∀ x ∈ p2, x ∈ board n)
    (hno : ¬ HasSquare p2.toFinset)
    (hc : completesL (squaresList n) p2 r = false) :
    ¬ HasSquare (insert r p2.toFinset) := by
  rintro ⟨a, c, s, hs, hsub⟩
  have hcorner_board : ∀ x ∈ corners a c s, x ∈ board n := by
    intro x hx
    have := hsub hx
    rcases Finset.mem_insert.mp this with h | h
    · exact h ▸ hrb
    · exact hb x (List.mem_toFinset.mp h)
  have hfar : (a + s, c + s) ∈ board n :=
    hcorner_board _ (by simp [mem_corners])
  rw [mem_board] at hfar
  by_cases hrmem : r ∈ corners a c s
  · -- the square runs through r, so completesL must have fired
    have : completesL (squaresList n) p2 r = true := by
      simp only [completesL, List.any_eq_true]
      refine ⟨[(a, c), (a, c + s), (a + s, c), (a + s, c + s)],
        mem_squaresList.mpr ⟨a, c, s, hs, hfar.1, hfar.2, rfl⟩, ?_⟩
      have hmem : r ∈ ([(a, c), (a, c + s), (a + s, c), (a + s, c + s)] : List Cell) := by
        rw [← List.mem_toFinset, corners_toFinset]
        exact hrmem
      simp only [Bool.and_eq_true, List.contains_iff_mem, List.all_eq_true]
      refine ⟨hmem, ?_⟩
      intro x hx
      have hxc : x ∈ corners a c s := by
        rw [← corners_toFinset, List.mem_toFinset] at *
        exact hx
      rcases Finset.mem_insert.mp (hsub hxc) with h | h
      · simp [h]
      · simp [List.mem_toFinset.mp h]
    rw [hc] at this
    exact absurd this (by simp)
  · -- the square avoids r, so it already sat inside p2
    apply hno
    refine ⟨a, c, s, hs, ?_⟩
    intro x hx
    rcases Finset.mem_insert.mp (hsub hx) with h | h
    · exact absurd (h ▸ hx) hrmem
    · exact h

/-! ## Cells and boards -/

theorem mem_allCells {n : ℕ} {x : Cell} : x ∈ allCells n ↔ x ∈ board n := by
  cases x with
  | mk a b => simp [allCells, mem_board, List.mem_flatMap]

theorem onBoard_iff {n : ℕ} {x : Cell} : onBoard n x = true ↔ x ∈ board n := by
  simp [onBoard, mem_board]

/-! ## The main induction -/

theorem go_sound (t : Table) (n : ℕ) :
    ∀ (fuel : ℕ) (hist : List Cell),
      hist.length % 2 = 0 →
      (∀ x ∈ hist, x ∈ board n) →
      ¬ HasSquare (stonesOf false hist).toFinset →
      go t (squaresList n) n fuel hist = true →
      P1CanWin n (stonesOf true hist).toFinset (stonesOf false hist).toFinset := by
  intro fuel
  induction fuel with
  | zero => intro hist _ _ _ h; simp [go] at h
  | succ fuel ih =>
    intro hist hEven hBoard hNoSq2 h
    simp only [go] at h
    set p1L := stonesOf true hist with hp1L
    set p2L := stonesOf false hist with hp2L
    have hp2board : ∀ x ∈ p2L, x ∈ board n := fun x hx =>
      hBoard x ((mem_stonesOf hist false).mpr (Or.inl hx))
    split at h
    · exact absurd h (by simp)
    · rename_i m hsm
      split at h
      · exact absurd h (by simp)
      · rename_i hguard
        simp only [Bool.or_eq_true, not_or, Bool.not_eq_true', List.contains_iff_mem] at hguard
        obtain ⟨⟨hmb, hm1'⟩, hm2'⟩ := hguard
        have hmbT : onBoard n m = true := by
          revert hmb; cases onBoard n m <;> simp
        have hmb' : m ∈ board n := onBoard_iff.mp hmbT
        have hmE : m ∈ empties n p1L.toFinset p2L.toFinset :=
          mem_empties.mpr ⟨hmb', by simpa using hm1', by simpa using hm2'⟩
        split at h
        · -- P1 completes a square: the `now` constructor
          rename_i hwin
          refine P1CanWin.now m hmE ?_
          have := hasSquareL_sound (n := n) (L := m :: p1L) hwin
          simpa using this
        · rename_i hnowin
          split at h
          · exact absurd h (by simp)
          · rename_i hrep
            rw [List.all_eq_true] at h
            -- shared facts about the extended history
            have hlen' : (hist ++ [m]).length % 2 = 1 := by
              rw [List.length_append]
              simp only [List.length_cons, List.length_nil]
              omega
            have hstone1 : stonesOf true (hist ++ [m]) = p1L ++ [m] :=
              stonesOf_snoc_even_true hEven
            have hstone2 : stonesOf false (hist ++ [m]) = p2L :=
              stonesOf_snoc_even_false hEven
            have hp1'F : (p1L ++ [m]).toFinset = insert m p1L.toFinset := by
              ext x
              simp [List.toFinset_append]
            -- history membership splits into the two stone lists
            have hh : ∀ x : Cell, x ∈ hist ++ [m] ↔ x ∈ p1L ++ [m] ∨ x ∈ p2L := by
              intro x
              rw [mem_stonesOf (hist ++ [m]) true, hstone1]
              simp only [Bool.not_true]
              rw [hstone2]
            -- membership in the reply list matches membership in empties
            have hreplies : ∀ r : Cell,
                r ∈ (allCells n).filter (fun c => !((hist ++ [m]).contains c)) ↔
                r ∈ empties n (insert m p1L.toFinset) p2L.toFinset := by
              intro r
              rw [List.mem_filter, mem_empties]
              constructor
              · rintro ⟨hall, hnc⟩
                have hnmem : r ∉ hist ++ [m] := by
                  intro hx
                  simp [hx] at hnc
                rw [hh] at hnmem
                push Not at hnmem
                refine ⟨mem_allCells.mp hall, ?_, ?_⟩
                · intro hx
                  apply hnmem.1
                  rcases Finset.mem_insert.mp hx with h' | h'
                  · simp [h']
                  · simp [List.mem_toFinset.mp h']
                · intro hx
                  exact hnmem.2 (List.mem_toFinset.mp hx)
              · rintro ⟨hb, h1, h2⟩
                refine ⟨mem_allCells.mpr hb, ?_⟩
                have hnmem : r ∉ hist ++ [m] := by
                  rw [hh]
                  push Not
                  refine ⟨?_, fun hx => h2 (List.mem_toFinset.mpr hx)⟩
                  intro hx
                  apply h1
                  rcases List.mem_append.mp hx with h' | h'
                  · exact Finset.mem_insert_of_mem (List.mem_toFinset.mpr h')
                  · rw [List.mem_singleton] at h'
                    rw [h']
                    exact Finset.mem_insert_self m _
                simp [hnmem]
            -- assemble the `step` constructor
            have hne : (empties n (insert m p1L.toFinset) p2L.toFinset).Nonempty := by
              have : ((allCells n).filter
                  (fun c => !((hist ++ [m]).contains c))) ≠ [] := by
                intro hnil
                rw [hnil] at hrep
                simp at hrep
              obtain ⟨r, hr⟩ := List.exists_mem_of_ne_nil _ this
              exact ⟨r, (hreplies r).mp hr⟩
            have hsafe : ∀ r ∈ empties n (insert m p1L.toFinset) p2L.toFinset,
                ¬ HasSquare (insert r p2L.toFinset) := by
              intro r hr
              have hr' := (hreplies r).mpr hr
              have hpred := h r hr'
              rw [Bool.and_eq_true] at hpred
              have hcf : completesL (squaresList n) p2L r = false := by
                have := hpred.1
                simpa using this
              have hrb : r ∈ board n := (mem_empties.mp hr).1
              exact not_hasSquare_insert hrb hp2board hNoSq2 hcf
            refine P1CanWin.step m hmE hne hsafe ?_
            intro r hr
            have hr' := (hreplies r).mpr hr
            have hpred := h r hr'
            rw [Bool.and_eq_true] at hpred
            have hgo := hpred.2
            have hrb : r ∈ board n := (mem_empties.mp hr).1
            have hnosq' : ¬ HasSquare (insert r p2L.toFinset) :=
              hsafe r hr
            -- recurse on the doubly extended history
            have hlen'' : ((hist ++ [m]) ++ [r]).length % 2 = 0 := by
              simp [List.length_append]; omega
            have hboard'' : ∀ x ∈ (hist ++ [m]) ++ [r], x ∈ board n := by
              intro x hx
              rcases List.mem_append.mp hx with hx | hx
              · rcases List.mem_append.mp hx with hx | hx
                · exact hBoard x hx
                · rw [List.mem_singleton] at hx; exact hx ▸ hmb'
              · rw [List.mem_singleton] at hx; exact hx ▸ hrb
            have hs1 : stonesOf true ((hist ++ [m]) ++ [r]) = p1L ++ [m] := by
              rw [stonesOf_snoc_odd_true hlen', hstone1]
            have hs2 : stonesOf false ((hist ++ [m]) ++ [r]) = p2L ++ [r] := by
              rw [stonesOf_snoc_odd_false hlen', hstone2]
            have hnosq'' : ¬ HasSquare (stonesOf false ((hist ++ [m]) ++ [r])).toFinset := by
              rw [hs2]
              intro hcon
              apply hnosq'
              have : (p2L ++ [r]).toFinset = insert r p2L.toFinset := by
                ext x
                simp [List.toFinset_append]
              rwa [this] at hcon
            have := ih ((hist ++ [m]) ++ [r]) hlen'' hboard'' hnosq'' hgo
            rw [hs1, hs2] at this
            have hins : (p2L ++ [r]).toFinset = insert r p2L.toFinset := by
              ext x
              simp [List.toFinset_append]
            rwa [hp1'F, hins] at this

theorem check_sound {t : Table} {n : ℕ} (h : check t n = true) :
    P1CanWin n ∅ ∅ := by
  have := go_sound t n (n * n + 1) [] (by simp) (by simp)
    (by simpa [stonesOf] using not_hasSquare_empty) (by simpa [check] using h)
  simpa [stonesOf] using this

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/ForcedSound.lean <==
import SquareAchievement.Compute.Uniform
import SquareAchievement.Compute.CheckerSound
import SquareAchievement.Compute.WinsWith

/-!
# Soundness of the forced-tree checker

`goForcedS` recurses only on block replies; soundness covers the rest.
At each forced node the strategy threatens, so a reply that blocks no
threat leaves one standing, and the threat cell wins on the next
move. The per-node scan `threatsL squares p2 = []` replaces the
per-reply completion checks of `go`: it says no empty cell finishes a
square for the second player, which is the safety obligation of
`P1CanWin.step`.
-/

namespace SquareAchievement

/-- The corner list of a listed square has no duplicates. -/
theorem squaresList_nodup {n : ℕ} {sq : List Cell}
    (hsq : sq ∈ squaresList n) : sq.Nodup := by
  obtain ⟨r, c, s, hs, hr, hc, rfl⟩ := mem_squaresList.mp hsq
  have h1 : (r, c) ≠ (r, c + s) := by simp [Prod.ext_iff]; omega
  have h2 : (r, c) ≠ (r + s, c) := by simp [Prod.ext_iff]; omega
  have h3 : (r, c) ≠ (r + s, c + s) := by simp [Prod.ext_iff]; omega
  have h4 : (r, c + s) ≠ (r + s, c) := by simp [Prod.ext_iff]; omega
  have h5 : (r, c + s) ≠ (r + s, c + s) := by simp [Prod.ext_iff]; omega
  have h6 : (r + s, c) ≠ (r + s, c + s) := by simp [Prod.ext_iff]; omega
  simp [List.nodup_cons, h1, h2, h3, h4, h5, h6]

/-- Cells of a listed square lie on the board. -/
theorem squaresList_on_board {n : ℕ} {sq : List Cell}
    (hsq : sq ∈ squaresList n) : ∀ x ∈ sq, x ∈ board n := by
  obtain ⟨r, c, s, hs, hr, hc, rfl⟩ := mem_squaresList.mp hsq
  intro x hx
  rw [mem_board]
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hx
  rcases hx with rfl | rfl | rfl | rfl <;> constructor <;> omega

/-- A square of a board is a square of every larger board. -/
theorem squaresList_mono {m n : ℕ} (h : m ≤ n) {sq : List Cell}
    (hsq : sq ∈ squaresList m) : sq ∈ squaresList n := by
  obtain ⟨r, c, s, hs, hr, hc, rfl⟩ := mem_squaresList.mp hsq
  exact mem_squaresList.mpr ⟨r, c, s, hs, by omega, by omega, rfl⟩

/-- What a `threatsL` entry certifies: a listed square one unoccupied
cell away from `mine`. -/
theorem mem_threatsL {squares : List (List Cell)} {mine occ : List Cell}
    {z : Cell} (h : z ∈ threatsL squares mine occ) :
    ∃ sq ∈ squares, sq.filter (fun x => !mine.contains x) = [z] ∧
      occ.contains z = false := by
  simp only [threatsL, List.mem_filterMap] at h
  obtain ⟨sq, hsq, hm⟩ := h
  refine ⟨sq, hsq, ?_⟩
  split at hm
  · rename_i m' heq
    split at hm
    · simp at hm
    · rename_i hocc
      obtain rfl := Option.some_inj.mp hm
      refine ⟨heq, ?_⟩
      revert hocc
      cases occ.contains m' <;> simp
  · simp at hm


/-- Conversely, a square one empty cell away from `mine` puts that
cell in `threatsL`. -/
theorem threatsL_of_filter {squares : List (List Cell)}
    {mine occ : List Cell} {sq : List Cell} {z : Cell}
    (hsq : sq ∈ squares)
    (hfil : sq.filter (fun x => !mine.contains x) = [z])
    (hocc : occ.contains z = false) :
    z ∈ threatsL squares mine occ := by
  have hocc' : z ∉ occ := by
    intro hx
    rw [List.contains_iff_mem.mpr hx] at hocc
    exact absurd hocc (by simp)
  simp only [threatsL, List.mem_filterMap]
  exact ⟨sq, hsq, by rw [hfil]; simp [hocc']⟩

/-- Playing a threat cell completes its square. -/
theorem threat_wins {n : ℕ} {mine occ : List Cell} {z : Cell}
    (h : z ∈ threatsL (squaresList n) mine occ) :
    HasSquare (insert z mine.toFinset) ∧ z ∈ board n ∧
      occ.contains z = false := by
  obtain ⟨sq, hsq, hfil, hocc⟩ := mem_threatsL h
  have hzsq : z ∈ sq :=
    List.mem_of_mem_filter (hfil ▸ List.mem_cons_self ..)
  have hzb : z ∈ board n := squaresList_on_board hsq z hzsq
  obtain ⟨r, c, s, hs, hr, hc, hshape⟩ := mem_squaresList.mp hsq
  refine ⟨⟨r, c, s, hs, ?_⟩, hzb, hocc⟩
  rw [← corners_toFinset, ← hshape]
  intro x hx
  rw [List.mem_toFinset] at hx
  by_cases hxm : mine.contains x
  · exact Finset.mem_insert_of_mem
      (List.mem_toFinset.mpr (List.contains_iff_mem.mp hxm))
  · have : x ∈ sq.filter (fun x => !mine.contains x) :=
      List.mem_filter.mpr ⟨hx, by simpa using hxm⟩
    rw [hfil, List.mem_singleton] at this
    rw [this]
    exact Finset.mem_insert_self z _

/-- With the second player's scan empty, no empty cell completes for them. -/
theorem completesL_eq_false_of_threats_nil {n : ℕ} {mine occ : List Cell}
    {r : Cell} (hnil : threatsL (squaresList n) mine occ = [])
    (hro : occ.contains r = false) (hrm : r ∉ mine) :
    completesL (squaresList n) mine r = false := by
  by_contra hc
  rw [Bool.not_eq_false] at hc
  simp only [completesL, List.any_eq_true, Bool.and_eq_true, Bool.or_eq_true,
    beq_iff_eq, List.contains_iff_mem, List.all_eq_true] at hc
  obtain ⟨sq, hsq, hrmem, hall⟩ := hc
  have hnodup := squaresList_nodup hsq
  have hfil : sq.filter (fun x => !mine.contains x) = [r] := by
    have hrf : r ∈ sq.filter (fun x => !mine.contains x) :=
      List.mem_filter.mpr ⟨hrmem, by simpa using hrm⟩
    have honly : ∀ x ∈ sq.filter (fun x => !mine.contains x), x = r := by
      intro x hx
      have hxsq := List.mem_of_mem_filter hx
      have hxnm : x ∉ mine := by
        have := (List.mem_filter.mp hx).2
        simpa [List.contains_iff_mem] using this
      rcases hall x hxsq with h' | h'
      · exact by simpa using h'
      · exact absurd h' hxnm
    have hnodupf : (sq.filter (fun x => !mine.contains x)).Nodup :=
      hnodup.filter _
    rcases hcase : sq.filter (fun x => !mine.contains x) with _ | ⟨a, _ | ⟨b, rest⟩⟩
    · rw [hcase] at hrf; simp at hrf
    · rw [hcase] at hrf honly
      have := honly a (List.mem_cons_self ..)
      simp_all
    · rw [hcase] at honly hnodupf
      have ha := honly a (by simp)
      have hb := honly b (by simp)
      rw [List.nodup_cons] at hnodupf
      exact absurd (ha.trans hb.symm) (fun hab => hnodupf.1 (hab ▸ by simp))
  have : r ∈ threatsL (squaresList n) mine occ :=
    threatsL_of_filter hsq hfil hro
  rw [hnil] at this
  simp at this

/-- Soundness of the forced-tree checker, in the strong form: the tree
the strategy itself plays is winning. The same induction as `go_sound`;
the non-blocking replies, which the checker never visits, are covered
by the strategy taking the standing threat, which `TakesWinsOn`
guarantees. -/
theorem goForcedS_winsWith (σ : Strategy) (box n : ℕ) (hot : Option Cell) :
    ∀ (fuel : ℕ) (hist : List Cell),
      hist.length % 2 = 0 →
      (∀ x ∈ hist, x ∈ board n) →
      (∀ x ∈ stonesOf true hist, inBox box x = true) →
      TakesWinsOn σ box n hist →
      ¬ HasSquare (stonesOf false hist).toFinset →
      goForcedS σ box (squaresList n) n hot fuel hist = true →
      WinsWith σ n hist := by
  intro fuel
  induction fuel with
  | zero => intro hist _ _ _ _ _ h; simp [goForcedS] at h
  | succ fuel ih =>
    intro hist hEven hBoard hP1box htake hNoSq2 h
    simp only [goForcedS] at h
    set p1L := stonesOf true hist with hp1L
    set p2L := stonesOf false hist with hp2L
    have hp2board : ∀ x ∈ p2L, x ∈ board n := fun x hx =>
      hBoard x ((mem_stonesOf hist false).mpr (Or.inl hx))
    split at h
    · exact absurd h (by simp)
    · rename_i m hsm
      split at h
      · exact absurd h (by simp)
      · rename_i hguard
        simp only [Bool.or_eq_true, not_or, Bool.not_eq_true', List.contains_iff_mem] at hguard
        obtain ⟨⟨hmb, hm1'⟩, hm2'⟩ := hguard
        have hmbT : onBoard n m = true := by
          revert hmb; cases onBoard n m <;> simp
        have hmb' : m ∈ board n := onBoard_iff.mp hmbT
        have hmE : m ∈ empties n p1L.toFinset p2L.toFinset :=
          mem_empties.mpr ⟨hmb', by simpa using hm1', by simpa using hm2'⟩
        split at h
        · -- P1 completes a square: the `now` constructor
          rename_i hwin
          refine WinsWith.now m hsm hmE ?_
          have := hasSquareL_sound (n := n) (L := m :: p1L) hwin
          simpa using this
        · rename_i hnowin
          split at h
          · exact absurd h (by simp)
          · rename_i hmbox
            have hmboxT : inBox box m = true := by
              revert hmbox; cases inBox box m <;> simp
            split at h
            · exact absurd h (by simp)
            · rename_i hp2scan
              have hscan : threatsL (squaresList n) p2L ((m :: p1L) ++ p2L) = [] := by
                have : ((threatsL (squaresList n) p2L ((m :: p1L) ++ p2L)).isEmpty) = true := by
                  revert hp2scan
                  cases (threatsL (squaresList n) p2L ((m :: p1L) ++ p2L)).isEmpty <;> simp
                simpa [List.isEmpty_iff] using this
              -- shared facts about the extended history
              have hlen' : (hist ++ [m]).length % 2 = 1 := by
                rw [List.length_append]
                simp only [List.length_cons, List.length_nil]
                omega
              have hstone1 : stonesOf true (hist ++ [m]) = p1L ++ [m] :=
                stonesOf_snoc_even_true hEven
              have hstone2 : stonesOf false (hist ++ [m]) = p2L :=
                stonesOf_snoc_even_false hEven
              have hp1'F : (p1L ++ [m]).toFinset = insert m p1L.toFinset := by
                ext x
                simp [List.toFinset_append]
              have hh : ∀ x : Cell, x ∈ hist ++ [m] ↔ x ∈ p1L ++ [m] ∨ x ∈ p2L := by
                intro x
                rw [mem_stonesOf (hist ++ [m]) true, hstone1]
                simp only [Bool.not_true]
                rw [hstone2]
              -- safety for every empty reply, from the single scan
              have hsafe : ∀ r ∈ empties n (insert m p1L.toFinset) p2L.toFinset,
                  ¬ HasSquare (insert r p2L.toFinset) := by
                intro r hr
                obtain ⟨hrb, hr1, hr2⟩ := mem_empties.mp hr
                have hrm : r ∉ p2L := fun hx => hr2 (List.mem_toFinset.mpr hx)
                have hrocc : (((m :: p1L) ++ p2L).contains r) = false := by
                  rw [Bool.eq_false_iff]
                  intro hx
                  rw [List.contains_iff_mem, List.mem_append, List.mem_cons] at hx
                  rcases hx with (rfl | hx) | hx
                  · exact hr1 (Finset.mem_insert_self r _)
                  · exact hr1 (Finset.mem_insert_of_mem (List.mem_toFinset.mpr hx))
                  · exact hrm hx
                have hcf := completesL_eq_false_of_threats_nil hscan hrocc hrm
                exact not_hasSquare_insert hrb hp2board hNoSq2 hcf
              -- recursion helper shared by both level shapes
              have hrec : ∀ r : Cell, r ∈ board n →
                  r ∉ hist ++ [m] →
                  goForcedS σ box (squaresList n) n hot fuel ((hist ++ [m]) ++ [r]) = true →
                  WinsWith σ n ((hist ++ [m]) ++ [r]) := by
                intro r hrb hrmem hgo
                have hrE : r ∈ empties n (insert m p1L.toFinset) p2L.toFinset := by
                  rw [hh] at hrmem
                  push Not at hrmem
                  refine mem_empties.mpr ⟨hrb, ?_, ?_⟩
                  · intro hx
                    apply hrmem.1
                    rcases Finset.mem_insert.mp hx with h' | h'
                    · simp [h']
                    · simp [List.mem_toFinset.mp h']
                  · intro hx
                    exact hrmem.2 (List.mem_toFinset.mp hx)
                have hlen'' : ((hist ++ [m]) ++ [r]).length % 2 = 0 := by
                  simp [List.length_append]; omega
                have hboard'' : ∀ x ∈ (hist ++ [m]) ++ [r], x ∈ board n := by
                  intro x hx
                  rcases List.mem_append.mp hx with hx | hx
                  · rcases List.mem_append.mp hx with hx | hx
                    · exact hBoard x hx
                    · rw [List.mem_singleton] at hx; exact hx ▸ hmb'
                  · rw [List.mem_singleton] at hx; exact hx ▸ hrb
                have hs1 : stonesOf true ((hist ++ [m]) ++ [r]) = p1L ++ [m] := by
                  rw [stonesOf_snoc_odd_true hlen', hstone1]
                have hs2 : stonesOf false ((hist ++ [m]) ++ [r]) = p2L ++ [r] := by
                  rw [stonesOf_snoc_odd_false hlen', hstone2]
                have hins : (p2L ++ [r]).toFinset = insert r p2L.toFinset := by
                  ext x
                  simp [List.toFinset_append]
                have hnosq'' : ¬ HasSquare (stonesOf false ((hist ++ [m]) ++ [r])).toFinset := by
                  rw [hs2, hins]
                  exact hsafe r hrE
                have hP1box'' : ∀ x ∈ stonesOf true ((hist ++ [m]) ++ [r]), inBox box x = true := by
                  intro x hx
                  rw [hs1, List.mem_append, List.mem_singleton] at hx
                  rcases hx with hx | rfl
                  · exact hP1box x hx
                  · exact hmboxT
                have htake'' : TakesWinsOn σ box n ((hist ++ [m]) ++ [r]) := by
                  rw [List.append_assoc]
                  exact htake.extend _
                exact ih ((hist ++ [m]) ++ [r]) hlen'' hboard'' hP1box'' htake'' hnosq'' hgo
              split at h
              · -- free level: every reply enumerated
                rename_i hfree
                have hreplies : ∀ r : Cell,
                    r ∈ (allCells n).filter (fun c => !((hist ++ [m]).contains c)) ↔
                    r ∈ empties n (insert m p1L.toFinset) p2L.toFinset := by
                  intro r
                  rw [List.mem_filter, mem_empties]
                  constructor
                  · rintro ⟨hall, hnc⟩
                    have hnmem : r ∉ hist ++ [m] := by
                      intro hx
                      simp [hx] at hnc
                    rw [hh] at hnmem
                    push Not at hnmem
                    refine ⟨mem_allCells.mp hall, ?_, ?_⟩
                    · intro hx
                      apply hnmem.1
                      rcases Finset.mem_insert.mp hx with h' | h'
                      · simp [h']
                      · simp [List.mem_toFinset.mp h']
                    · intro hx
                      exact hnmem.2 (List.mem_toFinset.mp hx)
                  · rintro ⟨hb, h1, h2⟩
                    refine ⟨mem_allCells.mpr hb, ?_⟩
                    have hnmem : r ∉ hist ++ [m] := by
                      rw [hh]
                      push Not
                      refine ⟨?_, fun hx => h2 (List.mem_toFinset.mpr hx)⟩
                      intro hx
                      apply h1
                      rcases List.mem_append.mp hx with h' | h'
                      · exact Finset.mem_insert_of_mem (List.mem_toFinset.mpr h')
                      · rw [List.mem_singleton] at h'
                        rw [h']
                        exact Finset.mem_insert_self m _
                    simp [hnmem]
                split at h
                · exact absurd h (by simp)
                · rename_i hrep
                  rw [List.all_eq_true] at h
                  have hne : (empties n (insert m p1L.toFinset) p2L.toFinset).Nonempty := by
                    have : ((allCells n).filter
                        (fun c => !((hist ++ [m]).contains c))) ≠ [] := by
                      intro hnil
                      rw [hnil] at hrep
                      simp at hrep
                    obtain ⟨r, hr⟩ := List.exists_mem_of_ne_nil _ this
                    exact ⟨r, (hreplies r).mp hr⟩
                  refine WinsWith.step m hsm hmE hne hsafe ?_
                  intro r hr
                  have hr' := (hreplies r).mpr hr
                  obtain ⟨hrb, -, -⟩ := mem_empties.mp hr
                  have hrmem : r ∉ hist ++ [m] := by
                    have := (List.mem_filter.mp hr').2
                    intro hx
                    simp [hx] at this
                  exact hrec r hrb hrmem (h r hr')
              · -- forced level: threats stand, only blocks recurse
                rename_i hlv
                split at h
                · exact absurd h (by simp)
                · rename_i hthne
                  split at h
                  · exact absurd h (by simp)
                  · rename_i hthbox
                    split at h
                    · exact absurd h (by simp)
                    · rename_i hhot
                      rw [List.all_eq_true] at h
                      set ths := threatsL (squaresList n) (m :: p1L) ((m :: p1L) ++ p2L) with hths
                      have hthne' : ths ≠ [] := by
                        intro hnil
                        rw [hnil] at hthne
                        simp at hthne
                      obtain ⟨z₀, hz₀⟩ := List.exists_mem_of_ne_nil _ hthne'
                      -- a threat cell is an empty cell
                      have hthE : ∀ z ∈ ths,
                          z ∈ empties n (insert m p1L.toFinset) p2L.toFinset ∧
                          HasSquare (insert z (insert m p1L.toFinset)) := by
                        intro z hz
                        obtain ⟨hwin', hzb, hzocc⟩ := threat_wins (hths ▸ hz)
                        rw [Bool.eq_false_iff] at hzocc
                        have hz3 : z ≠ m ∧ z ∉ p1L ∧ z ∉ p2L := by
                          refine ⟨?_, ?_, ?_⟩ <;> intro hx <;> apply hzocc <;>
                            rw [List.contains_iff_mem, List.mem_append,
                              List.mem_cons]
                          · exact Or.inl (Or.inl hx)
                          · exact Or.inl (Or.inr hx)
                          · exact Or.inr hx
                        refine ⟨mem_empties.mpr ⟨hzb, ?_, ?_⟩, ?_⟩
                        · intro hx
                          rcases Finset.mem_insert.mp hx with h' | h'
                          · exact hz3.1 h'
                          · exact hz3.2.1 (List.mem_toFinset.mp h')
                        · intro hx
                          exact hz3.2.2 (List.mem_toFinset.mp hx)
                        · have : (m :: p1L).toFinset = insert m p1L.toFinset := by
                            ext x; simp
                          rwa [this] at hwin'
                      have hne : (empties n (insert m p1L.toFinset) p2L.toFinset).Nonempty :=
                        ⟨z₀, (hthE z₀ hz₀).1⟩
                      refine WinsWith.step m hsm hmE hne hsafe ?_
                      intro r hr
                      by_cases hrths : r ∈ ths
                      · -- the block: the checker visited this branch
                        obtain ⟨hrb, -, -⟩ := mem_empties.mp hr
                        have hrmem : r ∉ hist ++ [m] := by
                          obtain ⟨-, -, hzocc⟩ := threat_wins (hths ▸ hrths)
                          rw [Bool.eq_false_iff] at hzocc
                          intro hx
                          rw [hh] at hx
                          apply hzocc
                          rw [List.contains_iff_mem, List.mem_append]
                          rcases hx with hx | hx
                          · rcases List.mem_append.mp hx with hx | hx
                            · exact Or.inl (List.mem_cons_of_mem m hx)
                            · rw [List.mem_singleton] at hx
                              rw [hx]
                              exact Or.inl (List.mem_cons_self ..)
                          · exact Or.inr hx
                        exact hrec r hrb hrmem (h r hrths)
                      · -- non-blocking reply: the strategy takes a standing threat
                        obtain ⟨hz₀E, -⟩ := hthE z₀ hz₀
                        have hz₀ne : z₀ ≠ r := fun he => hrths (he ▸ hz₀)
                        obtain ⟨hz₀b, hz₀1, hz₀2⟩ := mem_empties.mp hz₀E
                        obtain ⟨hrb, hr1, hr2⟩ := mem_empties.mp hr
                        have hlen'' : ((hist ++ [m]) ++ [r]).length % 2 = 0 := by
                          simp [List.length_append]; omega
                        have hs1 : stonesOf true ((hist ++ [m]) ++ [r]) = p1L ++ [m] := by
                          rw [stonesOf_snoc_odd_true hlen', hstone1]
                        have hs2 : stonesOf false ((hist ++ [m]) ++ [r]) = p2L ++ [r] := by
                          rw [stonesOf_snoc_odd_false hlen', hstone2]
                        have hboard'' : ∀ x ∈ (hist ++ [m]) ++ [r], x ∈ board n := by
                          intro x hx
                          rcases List.mem_append.mp hx with hx | hx
                          · rcases List.mem_append.mp hx with hx | hx
                            · exact hBoard x hx
                            · rw [List.mem_singleton] at hx; exact hx ▸ hmb'
                          · rw [List.mem_singleton] at hx; exact hx ▸ hrb
                        have hP1box'' : ∀ x ∈ stonesOf true ((hist ++ [m]) ++ [r]),
                            inBox box x = true := by
                          intro x hx
                          rw [hs1, List.mem_append, List.mem_singleton] at hx
                          rcases hx with hx | rfl
                          · exact hP1box x hx
                          · exact hmboxT
                        -- the standing threat is still a threat after the reply
                        have hz₀th :
                            z₀ ∈ threatsL (squaresList n) (p1L ++ [m]) ((hist ++ [m]) ++ [r]) := by
                          obtain ⟨sq, hsq, hfil, hocc⟩ := mem_threatsL (hths ▸ hz₀)
                          refine threatsL_of_filter hsq ?_ ?_
                          · rw [← hfil]
                            apply List.filter_congr
                            intro x _
                            congr 1
                            rw [Bool.eq_iff_iff, List.contains_iff_mem, List.contains_iff_mem]
                            simp only [List.mem_append, List.mem_cons, List.not_mem_nil, or_false]
                            tauto
                          · rw [Bool.eq_false_iff]
                            intro hx
                            rw [List.contains_iff_mem, List.mem_append, List.mem_singleton] at hx
                            rcases hx with hx | rfl
                            · rw [hh] at hx
                              rcases hx with hx | hx
                              · rw [List.mem_append, List.mem_singleton] at hx
                                rcases hx with hx | rfl
                                · exact hz₀1 (Finset.mem_insert_of_mem (List.mem_toFinset.mpr hx))
                                · exact hz₀1 (Finset.mem_insert_self _ _)
                              · exact hz₀2 (List.mem_toFinset.mpr hx)
                            · exact hz₀ne rfl
                        have hthne'' :
                            threatsL (squaresList n) (stonesOf true ((hist ++ [m]) ++ [r]))
                            ((hist ++ [m]) ++ [r]) ≠ [] := by
                          rw [hs1]
                          exact List.ne_nil_of_mem hz₀th
                        obtain ⟨z, hσz, hzth⟩ := htake ([m] ++ [r])
                          (by rw [← List.append_assoc]; exact hlen'')
                          (by rw [← List.append_assoc]; exact hP1box'')
                          (by rw [← List.append_assoc]; exact hboard'')
                          (by rw [← List.append_assoc]; exact hthne'')
                        rw [← List.append_assoc] at hσz hzth
                        rw [hs1] at hzth
                        obtain ⟨hwz, hzb, hzocc⟩ := threat_wins hzth
                        rw [Bool.eq_false_iff] at hzocc
                        refine WinsWith.now z hσz ?_ ?_
                        · rw [hs1, hs2]
                          refine mem_empties.mpr ⟨hzb, ?_, ?_⟩
                          · intro hx
                            rw [List.mem_toFinset, List.mem_append, List.mem_singleton] at hx
                            apply hzocc
                            rw [List.contains_iff_mem, List.mem_append, List.mem_append]
                            rcases hx with hx | hx
                            · exact Or.inl (Or.inl ((mem_stonesOf hist true).mpr (Or.inl hx)))
                            · exact Or.inl (Or.inr (List.mem_singleton.mpr hx))
                          · intro hx
                            rw [List.mem_toFinset, List.mem_append, List.mem_singleton] at hx
                            apply hzocc
                            rw [List.contains_iff_mem, List.mem_append, List.mem_append]
                            rcases hx with hx | hx
                            · exact Or.inl (Or.inl ((mem_stonesOf hist false).mpr (Or.inl hx)))
                            · exact Or.inr (List.mem_singleton.mpr hx)
                        · rw [hs1]; exact hwz

/-- A checked run from the empty board: following the strategy wins. -/
theorem checkForcedS_winsWith {σ : Strategy} {box n : ℕ}
    (htake : TakesWinsOn σ box n []) (h : checkForcedS σ box n = true) :
    WinsWith σ n [] :=
  goForcedS_winsWith σ box n none (n * n + 1) [] (by simp) (by simp) (by simp [stonesOf])
    htake (by simpa [stonesOf] using not_hasSquare_empty) (by simpa [checkForcedS] using h)

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/Refute.lean <==
import SquareAchievement.Compute.CheckerSound

/-!
# The dual checker

`refuteP1` searches the other side of the game: it returns `true` when
the player to move cannot force a win, every P1 move being answered by
some reply that completes for P2, leads to a full-board draw, or leaves
P1 still unable to win. On the small boards the whole game tree fits in
one evaluation, so no strategy certificate is needed; `refute_sound`
turns the run into `¬ P1CanWin`. The induction inverts each `P1CanWin`
constructor against the run, carrying the mirror-image invariants of
`check_sound`: even history, stones on board, and P1 square-free.
-/

namespace SquareAchievement

/-- Two distinct free cells where `mine` would complete a square: the
mover cannot block both. -/
def twoThreats (squares : List (List Cell)) (mine free : List Cell) : Bool :=
  match free.find? fun t => completesL squares mine t with
  | none => false
  | some t => free.any fun t' => t' != t && completesL squares mine t'

/-- P1, to move after `hist`, cannot force a win. -/
def refuteP1 (squares : List (List Cell)) (n : ℕ) :
    ℕ → List Cell → Bool
  | 0, _ => false
  | fuel + 1, hist =>
    let p1 := stonesOf true hist
    let p2 := stonesOf false hist
    let free := (allCells n).filter fun c => !hist.contains c
    if free.any fun m => completesL squares p1 m then false
    else if twoThreats squares p2 free then true
    else
      free.all fun m =>
        let hist' := hist ++ [m]
        let replies := (allCells n).filter fun c => !hist'.contains c
        replies.isEmpty ||
        (replies.any fun r => completesL squares p2 r) ||
        replies.any fun r => refuteP1 squares n fuel (hist' ++ [r])

/-- The board admits no P1 win from the empty position. -/
def refute (n : ℕ) : Bool :=
  refuteP1 (squaresList n) n (n * n + 1) []

/-- The other direction of the completion bridge: a fired `completesL`
really is a finished square. -/
theorem completesL_sound {n : ℕ} {L : List Cell} {m : Cell}
    (h : completesL (squaresList n) L m = true) :
    HasSquare (insert m L.toFinset) := by
  simp only [completesL, List.any_eq_true, Bool.and_eq_true, List.all_eq_true,
    Bool.or_eq_true, List.contains_iff_mem, beq_iff_eq] at h
  obtain ⟨sq, hsq, -, hall⟩ := h
  obtain ⟨r, c, s, hs, -, -, rfl⟩ := mem_squaresList.mp hsq
  refine ⟨r, c, s, hs, ?_⟩
  rw [← corners_toFinset]
  intro x hx
  rw [List.mem_toFinset] at hx
  rcases hall x hx with h' | h'
  · rw [h']
    exact Finset.mem_insert_self m _
  · exact Finset.mem_insert_of_mem (List.mem_toFinset.mpr h')

theorem refuteP1_sound (n : ℕ) :
    ∀ (fuel : ℕ) (hist : List Cell),
      hist.length % 2 = 0 →
      (∀ x ∈ hist, x ∈ board n) →
      ¬ HasSquare (stonesOf true hist).toFinset →
      refuteP1 (squaresList n) n fuel hist = true →
      ¬ P1CanWin n (stonesOf true hist).toFinset (stonesOf false hist).toFinset := by
  intro fuel
  induction fuel with
  | zero => intro hist _ _ _ h; simp [refuteP1] at h
  | succ fuel ih =>
    intro hist hEven hBoard hNoSq1 h hwin
    simp only [refuteP1] at h
    set p1L := stonesOf true hist with hp1L
    set p2L := stonesOf false hist with hp2L
    have hp1board : ∀ x ∈ p1L, x ∈ board n := fun x hx =>
      hBoard x ((mem_stonesOf hist true).mpr (Or.inl hx))
    have hist_split : ∀ x : Cell, x ∈ hist ↔ x ∈ p1L ∨ x ∈ p2L := by
      intro x
      rw [mem_stonesOf hist true]
      simp only [Bool.not_true]
      rw [← hp1L, ← hp2L]
    -- the completing-move scan came back clean
    split at h
    · exact absurd h (by simp)
    · rename_i hnocomp
      -- shared: membership in the free list, both directions
      have hfree : ∀ m : Cell,
          m ∈ empties n p1L.toFinset p2L.toFinset →
          m ∈ (allCells n).filter fun c => !hist.contains c := by
        intro m hm
        rw [mem_empties] at hm
        rw [List.mem_filter]
        refine ⟨mem_allCells.mpr hm.1, ?_⟩
        have : m ∉ hist := by
          rw [hist_split]
          push Not
          exact ⟨fun hx => hm.2.1 (List.mem_toFinset.mpr hx),
            fun hx => hm.2.2 (List.mem_toFinset.mpr hx)⟩
        simp [this]
      have hfree' : ∀ m : Cell,
          m ∈ ((allCells n).filter fun c => !hist.contains c) →
          m ∈ empties n p1L.toFinset p2L.toFinset := by
        intro m hm
        rw [List.mem_filter] at hm
        have hnmem : m ∉ hist := by
          intro hx
          simp [hx] at hm
        rw [hist_split] at hnmem
        push Not at hnmem
        rw [mem_empties]
        exact ⟨mem_allCells.mp hm.1,
          fun hx => hnmem.1 (List.mem_toFinset.mp hx),
          fun hx => hnmem.2 (List.mem_toFinset.mp hx)⟩
      -- inverting `now` needs only the clean scan; shared by both branches
      have hnow : ∀ m, m ∈ empties n p1L.toFinset p2L.toFinset →
          ¬ HasSquare (insert m p1L.toFinset) := by
        intro m hm
        have hmb : m ∈ board n := (mem_empties.mp hm).1
        have hcf : completesL (squaresList n) p1L m = false := by
          rcases hc : completesL (squaresList n) p1L m
          · rfl
          · exact absurd (List.any_eq_true.mpr ⟨m, hfree m hm, hc⟩) hnocomp
        exact not_hasSquare_insert hmb hp1board hNoSq1 hcf
      split at h
      · -- the double threat: whatever P1 plays, a completion remains
        rename_i htwo
        simp only [twoThreats] at htwo
        rcases hfind : (List.filter (fun c => !hist.contains c) (allCells n)).find?
            fun t => completesL (squaresList n) p2L t with _ | t
        · rw [hfind] at htwo; simp at htwo
        · rw [hfind] at htwo
          have htc : completesL (squaresList n) p2L t = true :=
            List.find?_some hfind
          have htf : t ∈ (allCells n).filter fun c => !hist.contains c :=
            List.mem_of_find?_eq_some hfind
          rw [List.any_eq_true] at htwo
          obtain ⟨t', ht'f, ht'⟩ := htwo
          rw [Bool.and_eq_true, bne_iff_ne] at ht'
          obtain ⟨hne', ht'c⟩ := ht'
          cases hwin with
          | now m hm hwin' => exact hnow m hm hwin'
          | step m hm hne hsafe hwins =>
            -- pick the threat cell P1's move did not cover
            have hpick : ∃ u, u ∈ ((allCells n).filter fun c => !hist.contains c) ∧
                completesL (squaresList n) p2L u = true ∧ u ≠ m := by
              by_cases hcase : t = m
              · exact ⟨t', ht'f, ht'c, fun hx => hne' (hx ▸ hcase.symm ▸ rfl)⟩
              · exact ⟨t, htf, htc, hcase⟩
            obtain ⟨u, huf, huc, hum⟩ := hpick
            have huE := hfree' u huf
            rw [mem_empties] at huE
            have huE' : u ∈ empties n (insert m p1L.toFinset) p2L.toFinset := by
              rw [mem_empties]
              refine ⟨huE.1, ?_, huE.2.2⟩
              intro hx
              rcases Finset.mem_insert.mp hx with hx | hx
              · exact hum hx
              · exact huE.2.1 hx
            exact hsafe u huE' (completesL_sound huc)
      · rw [List.all_eq_true] at h
        cases hwin with
        | now m hm hwin' => exact hnow m hm hwin'
        | step m hm hne hsafe hwins =>
          have hmfree := hfree m hm
          have hmb : m ∈ board n := (mem_empties.mp hm).1
          -- facts about the extended history
          have hlen' : (hist ++ [m]).length % 2 = 1 := by
            rw [List.length_append]
            simp only [List.length_cons, List.length_nil]
            omega
          have hstone1 : stonesOf true (hist ++ [m]) = p1L ++ [m] :=
            stonesOf_snoc_even_true hEven
          have hstone2 : stonesOf false (hist ++ [m]) = p2L :=
            stonesOf_snoc_even_false hEven
          have hp1'F : (p1L ++ [m]).toFinset = insert m p1L.toFinset := by
            ext x
            simp [List.toFinset_append]
          have hh : ∀ x : Cell, x ∈ hist ++ [m] ↔ x ∈ p1L ++ [m] ∨ x ∈ p2L := by
            intro x
            rw [mem_stonesOf (hist ++ [m]) true, hstone1]
            simp only [Bool.not_true]
            rw [hstone2]
          have hreplies : ∀ r : Cell,
              r ∈ empties n (insert m p1L.toFinset) p2L.toFinset →
              r ∈ (allCells n).filter fun c => !((hist ++ [m]).contains c) := by
            intro r hr
            rw [mem_empties] at hr
            rw [List.mem_filter]
            refine ⟨mem_allCells.mpr hr.1, ?_⟩
            have : r ∉ hist ++ [m] := by
              rw [hh]
              push Not
              constructor
              · intro hx
                apply hr.2.1
                rw [← hp1'F]
                exact List.mem_toFinset.mpr hx
              · intro hx
                exact hr.2.2 (List.mem_toFinset.mpr hx)
            simp [this]
          have hreplies' : ∀ r : Cell,
              r ∈ ((allCells n).filter fun c => !((hist ++ [m]).contains c)) →
              r ∈ empties n (insert m p1L.toFinset) p2L.toFinset := by
            intro r hr
            rw [List.mem_filter] at hr
            have hnmem : r ∉ hist ++ [m] := by
              intro hx
              simp [hx] at hr
            rw [hh] at hnmem
            push Not at hnmem
            rw [mem_empties]
            refine ⟨mem_allCells.mp hr.1, ?_, ?_⟩
            · intro hx
              apply hnmem.1
              rw [← hp1'F] at hx
              exact List.mem_toFinset.mp hx
            · intro hx
              exact hnmem.2 (List.mem_toFinset.mp hx)
          -- the run's verdict for this particular m
          have hm' := h m hmfree
          rw [Bool.or_eq_true, Bool.or_eq_true] at hm'
          rcases hm' with (hempty | hcompl) | hdeep
          · -- no replies contradicts the constructor's nonemptiness
            obtain ⟨r, hr⟩ := hne
            have := hreplies r hr
            rw [List.isEmpty_iff] at hempty
            rw [hempty] at this
            exact absurd this (List.not_mem_nil)
          · -- a completing reply contradicts safety
            rw [List.any_eq_true] at hcompl
            obtain ⟨r, hrrep, hcomp⟩ := hcompl
            exact hsafe r (hreplies' r hrrep) (completesL_sound hcomp)
          · -- a refuted continuation contradicts the win
            rw [List.any_eq_true] at hdeep
            obtain ⟨r, hrrep, hdeepr⟩ := hdeep
            have hrE := hreplies' r hrrep
            have hrb : r ∈ board n := (mem_empties.mp hrE).1
            have hcf : completesL (squaresList n) p1L m = false := by
              rcases hc : completesL (squaresList n) p1L m
              · rfl
              · exact absurd (List.any_eq_true.mpr ⟨m, hmfree, hc⟩) hnocomp
            have hlen'' : ((hist ++ [m]) ++ [r]).length % 2 = 0 := by
              rw [List.length_append, List.length_append]
              simp only [List.length_cons, List.length_nil]
              omega
            have hboard'' : ∀ x ∈ (hist ++ [m]) ++ [r], x ∈ board n := by
              intro x hx
              rcases List.mem_append.mp hx with hx | hx
              · rcases List.mem_append.mp hx with hx | hx
                · exact hBoard x hx
                · rw [List.mem_singleton] at hx; exact hx ▸ hmb
              · rw [List.mem_singleton] at hx; exact hx ▸ hrb
            have hs1 : stonesOf true ((hist ++ [m]) ++ [r]) = p1L ++ [m] := by
              rw [stonesOf_snoc_odd_true hlen', hstone1]
            have hs2 : stonesOf false ((hist ++ [m]) ++ [r]) = p2L ++ [r] := by
              rw [stonesOf_snoc_odd_false hlen', hstone2]
            have hNoSq1'' :
                ¬ HasSquare (stonesOf true ((hist ++ [m]) ++ [r])).toFinset := by
              rw [hs1, hp1'F]
              exact not_hasSquare_insert hmb hp1board hNoSq1 hcf
            have hres := ih ((hist ++ [m]) ++ [r]) hlen'' hboard'' hNoSq1'' hdeepr
            rw [hs1, hs2, hp1'F] at hres
            have hins : (p2L ++ [r]).toFinset = insert r p2L.toFinset := by
              ext x
              simp [List.toFinset_append]
            rw [hins] at hres
            exact hres (hwins r hrE)

/-- Soundness of the dual run. -/
theorem refute_sound {n : ℕ} (h : refute n = true) : ¬ P1CanWin n ∅ ∅ := by
  have := refuteP1_sound n (n * n + 1) [] (by simp) (by simp)
    (by simpa [stonesOf] using not_hasSquare_empty) (by simpa [refute] using h)
  simpa [stonesOf] using this

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/Table.lean <==
import SquareAchievement.Core.Square

/-!
# Strategy tables

The data format of the `5 × 5` table: an opening move, a second move
per first reply, and per reply pair an entry, a forcing plan or a
quiet move that branches on the reply to it. A lookup matches the
exact cell first and falls back to the default.
-/

namespace SquareAchievement

/-- A table key: an exact cell or the default. `farm` is the key
`farmKey` returns for the hidden corner of a reply pair; no table
carries it. -/
inductive Key where
  | cell (c : Cell)
  | farm (h : Cell)
  | dflt
deriving DecidableEq, BEq, Repr

/-- A table entry: a forcing plan (play the first cell the first player
does not hold), or a quiet move that branches on the reply to it. -/
inductive Entry where
  | plan (cells : List Cell)
  | quiet (move : Cell) (branches : List (Key × Entry))
deriving Repr

/-- A table: the opening, the region its plans stay in, the second
move per first reply, and the entries per reply pair. -/
structure Table where
  opening : Cell
  box : ℕ
  x2 : List (Key × Cell)
  scripts : List (Key × List (Key × Entry))

/-- The exact key, then the default. -/
def lookup {α : Type _} (entries : List (Key × α)) (c : Cell) : Option α :=
  entries.lookup (.cell c) <|> entries.lookup .dflt

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/Uniform.lean <==
import SquareAchievement.Compute.Checker

/-!
# The forced-tree checker

`goForcedS` checks that a strategy wins by pure forcing. The two reply
levels are enumerated in full; past them every strategy move must win
or threaten from the corner box, the second player must have no
completion, and only the block replies recurse: a reply that blocks
nothing loses to the standing threat at once, which the soundness
theorem `goForcedS_winsWith` covers without visiting it.

The node guards are the simulation theorem's hypotheses: every
non-winning move and every threat cell lies in the box, so the forced
blocks stay in the box, and the optional `hot` cell, the hidden corner
of an anchored reply pair, is never the only block.
-/

namespace SquareAchievement

/-- Both coordinates inside the corner box. -/
def inBox (box : ℕ) (c : Cell) : Bool := c.1 < box && c.2 < box

/-- Every cell where `mine` would complete a square, unblocked, one
entry per square. -/
def threatsL (squares : List (List Cell)) (mine occupied : List Cell) :
    List Cell :=
  squares.filterMap fun sq =>
    match sq.filter (fun x => !mine.contains x) with
    | [m] => if occupied.contains m then none else some m
    | _ => none

/-- A strategy: the first player's move after a history, given the
board's squares. The table strategy is one instance; a rule is another. -/
abbrev Strategy := List (List Cell) → List Cell → Option Cell

/-- The forced-tree checker for any strategy. Full enumeration at the
two reply levels; past them the strategy must win or threaten from the
box, the second player must have no completion, and only the block
replies recurse. `hot`, when given, must never be the only block. -/
def goForcedS (σ : Strategy) (box : ℕ) (squares : List (List Cell)) (n : ℕ)
    (hot : Option Cell) : ℕ → List Cell → Bool
  | 0, _ => false
  | fuel + 1, hist =>
    let p1 := stonesOf true hist
    let p2 := stonesOf false hist
    match σ squares hist with
    | none => false
    | some m =>
      if !onBoard n m || p1.contains m || p2.contains m then false
      else if hasSquareL squares (m :: p1) then true
      else if !inBox box m then false
      else if !(threatsL squares p2 ((m :: p1) ++ p2)).isEmpty then false
      else
        let hist' := hist ++ [m]
        if hist.length ≤ 2 then
          let replies := (allCells n).filter fun c => !(hist'.contains c)
          if replies.isEmpty then false
          else replies.all fun r => goForcedS σ box squares n hot fuel (hist' ++ [r])
        else
          let ths := threatsL squares (m :: p1) ((m :: p1) ++ p2)
          if ths.isEmpty then false
          else if !ths.all (inBox box) then false
          else if hot.any (fun h => ths.all (· == h)) then false
          else ths.all fun z => goForcedS σ box squares n hot fuel (hist' ++ [z])

/-- The strategy wins the `n` board through pure forcing. -/
def checkForcedS (σ : Strategy) (box n : ℕ) : Bool :=
  goForcedS σ box (squaresList n) n none (n * n + 1) []

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Compute/WinsWith.lean <==
import SquareAchievement.Compute.Uniform
import SquareAchievement.Compute.CheckerSound

/-!
# Winning by following a strategy

`P1CanWin` says a winning strategy tree exists. `WinsWith σ n hist`
says more: the tree in which the first player plays `σ`'s move at
every node, from the position after `hist`, is winning. Its
derivations are exactly the strategy's own play, so a theorem
`WinsWith σ n []` is the statement "following `σ` wins", not merely
"a win exists and `σ` generates one such tree".

Two supporting notions. `TakesWinsOn σ box n root` says that on every
history extending `root`, with the first player's stones inside the
box, `σ` takes a completion whenever the board offers one; the forced
checker needs this to cover the replies it does not visit, where a
standing threat wins at once.
-/

namespace SquareAchievement

/-- The first player, playing `σ` at every node, forces a win from the
position after `hist` (first player to move). -/
inductive WinsWith (σ : Strategy) (n : ℕ) : List Cell → Prop
  /-- `σ`'s move completes a square right now. -/
  | now {hist : List Cell} (m : Cell) (hσ : σ (squaresList n) hist = some m)
      (hm : m ∈ empties n (stonesOf true hist).toFinset (stonesOf false hist).toFinset)
      (hwin : HasSquare (insert m (stonesOf true hist).toFinset)) :
      WinsWith σ n hist
  /-- `σ` plays `m`; every reply completes nothing and leaves a position
  from which `σ` still wins. -/
  | step {hist : List Cell} (m : Cell) (hσ : σ (squaresList n) hist = some m)
      (hm : m ∈ empties n (stonesOf true hist).toFinset (stonesOf false hist).toFinset)
      (hne : (empties n (insert m (stonesOf true hist).toFinset)
        (stonesOf false hist).toFinset).Nonempty)
      (hsafe : ∀ r ∈ empties n (insert m (stonesOf true hist).toFinset)
        (stonesOf false hist).toFinset, ¬ HasSquare (insert r (stonesOf false hist).toFinset))
      (hwins : ∀ r ∈ empties n (insert m (stonesOf true hist).toFinset)
        (stonesOf false hist).toFinset, WinsWith σ n ((hist ++ [m]) ++ [r])) :
      WinsWith σ n hist

/-- Forgetting which moves: a strategy's winning tree is a winning tree. -/
theorem WinsWith.p1CanWin {σ : Strategy} {n : ℕ} : ∀ {hist : List Cell},
    WinsWith σ n hist → hist.length % 2 = 0 →
    P1CanWin n (stonesOf true hist).toFinset (stonesOf false hist).toFinset := by
  intro hist h
  induction h with
  | now m _ hm hwin => intro _; exact P1CanWin.now m hm hwin
  | @step hist m _ hm hne hsafe _ ih =>
    intro hEven
    refine P1CanWin.step m hm hne hsafe ?_
    intro r hr
    have hlen' : (hist ++ [m]).length % 2 = 1 := by
      rw [List.length_append]; simp only [List.length_cons, List.length_nil]; omega
    have hlen'' : ((hist ++ [m]) ++ [r]).length % 2 = 0 := by
      simp [List.length_append]; omega
    have hs1 : stonesOf true ((hist ++ [m]) ++ [r]) = stonesOf true hist ++ [m] := by
      rw [stonesOf_snoc_odd_true hlen', stonesOf_snoc_even_true hEven]
    have hs2 : stonesOf false ((hist ++ [m]) ++ [r]) = stonesOf false hist ++ [r] := by
      rw [stonesOf_snoc_odd_false hlen', stonesOf_snoc_even_false hEven]
    have hp1 : (stonesOf true hist ++ [m]).toFinset = insert m (stonesOf true hist).toFinset := by
      ext x; simp [List.toFinset_append]
    have hp2 : (stonesOf false hist ++ [r]).toFinset = insert r (stonesOf false hist).toFinset := by
      ext x; simp [List.toFinset_append]
    have := ih r hr hlen''
    rwa [hs1, hs2, hp1, hp2] at this

/-- On every history extending `root`, with the first player's stones
in the box, `σ` takes a completion whenever there is one. -/
def TakesWinsOn (σ : Strategy) (box n : ℕ) (root : List Cell) : Prop :=
  ∀ tail : List Cell,
    (root ++ tail).length % 2 = 0 →
    (∀ x ∈ stonesOf true (root ++ tail), inBox box x = true) →
    (∀ x ∈ root ++ tail, x ∈ board n) →
    threatsL (squaresList n) (stonesOf true (root ++ tail)) (root ++ tail) ≠ [] →
    ∃ z, σ (squaresList n) (root ++ tail) = some z ∧
      z ∈ threatsL (squaresList n) (stonesOf true (root ++ tail)) (root ++ tail)

theorem TakesWinsOn.extend {σ : Strategy} {box n : ℕ} {root : List Cell}
    (h : TakesWinsOn σ box n root) (more : List Cell) :
    TakesWinsOn σ box n (root ++ more) := by
  intro tail
  rw [List.append_assoc]
  exact h (more ++ tail)

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Core/Position.lean <==
import SquareAchievement.Core.Square

/-!
# Positions

A position is the pair of stone sets. Legality (on the board, disjoint)
is a separate predicate rather than a structure invariant so that
partial positions and hypothetical placements stay easy to manipulate.
`empties` drives every termination argument: it strictly shrinks with
each stone placed.
-/

namespace SquareAchievement

/-- Cells of the `n × n` board not held by either player. -/
def empties (n : ℕ) (p1 p2 : Finset Cell) : Finset Cell :=
  board n \ (p1 ∪ p2)

theorem mem_empties {n : ℕ} {p1 p2 : Finset Cell} {x : Cell} :
    x ∈ empties n p1 p2 ↔ x ∈ board n ∧ x ∉ p1 ∧ x ∉ p2 := by
  simp [empties]

theorem empties_insert_left_ssubset {n : ℕ} {p1 p2 : Finset Cell} {m : Cell}
    (hm : m ∈ empties n p1 p2) :
    empties n (insert m p1) p2 ⊂ empties n p1 p2 := by
  constructor
  · intro x hx
    rw [mem_empties] at hx ⊢
    exact ⟨hx.1, fun h => hx.2.1 (Finset.mem_insert_of_mem h), hx.2.2⟩
  · intro hsub
    have := hsub hm
    rw [mem_empties] at this
    exact this.2.1 (Finset.mem_insert_self m p1)

theorem empties_insert_right_ssubset {n : ℕ} {p1 p2 : Finset Cell} {m : Cell}
    (hm : m ∈ empties n p1 p2) :
    empties n p1 (insert m p2) ⊂ empties n p1 p2 := by
  constructor
  · intro x hx
    rw [mem_empties] at hx ⊢
    exact ⟨hx.1, hx.2.1, fun h => hx.2.2 (Finset.mem_insert_of_mem h)⟩
  · intro hsub
    have := hsub hm
    rw [mem_empties] at this
    exact this.2.2 (Finset.mem_insert_self m p2)

theorem card_empties_insert_left_lt {n : ℕ} {p1 p2 : Finset Cell} {m : Cell}
    (hm : m ∈ empties n p1 p2) :
    (empties n (insert m p1) p2).card < (empties n p1 p2).card :=
  Finset.card_lt_card (empties_insert_left_ssubset hm)

theorem card_empties_insert_right_lt {n : ℕ} {p1 p2 : Finset Cell} {m : Cell}
    (hm : m ∈ empties n p1 p2) :
    (empties n p1 (insert m p2)).card < (empties n p1 p2).card :=
  Finset.card_lt_card (empties_insert_right_ssubset hm)

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Core/Square.lean <==
import Mathlib.Data.Finset.Basic
import Mathlib.Data.Finset.Card
import Mathlib.Data.Finset.Prod

/-!
# Cells, boards, and axis-aligned squares

Cells live in the infinite quarter-plane `ℕ × ℕ`; the `n × n` board is a
finset of it. Working in the quarter-plane makes cross-board statements
(a square on a small board is a square on every larger board) direct.

A winning square is the four-corner set of an axis-aligned square with
side length at least 1, so the smallest winner is a 2x2 block of cells.
-/

namespace SquareAchievement

abbrev Cell := ℕ × ℕ

/-- The `n × n` board in the quarter-plane. -/
def board (n : ℕ) : Finset Cell := Finset.range n ×ˢ Finset.range n

theorem mem_board {n : ℕ} {x : Cell} : x ∈ board n ↔ x.1 < n ∧ x.2 < n := by
  simp [board]

/-- The four corners of the axis-aligned square anchored at `(r, c)`
with side length `s`. -/
def corners (r c s : ℕ) : Finset Cell :=
  {(r, c), (r, c + s), (r + s, c), (r + s, c + s)}

theorem mem_corners {r c s : ℕ} {x : Cell} :
    x ∈ corners r c s ↔
      x = (r, c) ∨ x = (r, c + s) ∨ x = (r + s, c) ∨ x = (r + s, c + s) := by
  simp [corners]

/-- `stones` contains all four corners of some winning square. -/
def HasSquare (stones : Finset Cell) : Prop :=
  ∃ r c s, 0 < s ∧ corners r c s ⊆ stones

theorem HasSquare.mono {A B : Finset Cell} (h : HasSquare A) (hAB : A ⊆ B) :
    HasSquare B := by
  obtain ⟨r, c, s, hs, hsub⟩ := h
  exact ⟨r, c, s, hs, hsub.trans hAB⟩

theorem not_hasSquare_empty : ¬ HasSquare (∅ : Finset Cell) := by
  rintro ⟨r, c, s, -, hsub⟩
  exact absurd (hsub (by simp [mem_corners])) (Finset.notMem_empty (r, c))

/-- Fewer than four stones hold no square. -/
theorem not_hasSquare_of_card_lt {S : Finset Cell} (h : S.card < 4) :
    ¬ HasSquare S := by
  rintro ⟨a, b, s, hs, hsub⟩
  have h1 : ((a, b) : Cell) ≠ (a, b + s) := by
    simp [Prod.ext_iff]; omega
  have h2 : ((a, b) : Cell) ≠ (a + s, b) := by
    simp [Prod.ext_iff]; omega
  have h3 : ((a, b) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have h4 : ((a, b + s) : Cell) ≠ (a + s, b) := by
    simp [Prod.ext_iff]; omega
  have h5 : ((a, b + s) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have h6 : ((a + s, b) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have hcard : (corners a b s).card = 4 := by
    rw [corners]
    rw [Finset.card_insert_of_notMem (by simp [h1, h2, h3]),
      Finset.card_insert_of_notMem (by simp [h4, h5]),
      Finset.card_insert_of_notMem (by simp [h6]),
      Finset.card_singleton]
  have := Finset.card_le_card hsub
  omega

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Five/Table5.lean <==
import SquareAchievement.Compute.Table

/-! Machine-generated strategy table; regenerate with the table
pipeline rather than edit. -/

namespace SquareAchievement

def fiveX2 : List (Key × Cell) := [
  (Key.cell (0, 0), (1, 2)),
  (Key.cell (0, 1), (3, 2)),
  (Key.cell (0, 2), (2, 3)),
  (Key.cell (0, 3), (3, 2)),
  (Key.cell (0, 4), (2, 3)),
  (Key.cell (1, 0), (3, 2)),
  (Key.cell (1, 1), (3, 2)),
  (Key.cell (1, 2), (0, 0)),
  (Key.cell (1, 3), (3, 2)),
  (Key.cell (1, 4), (3, 2)),
  (Key.cell (2, 0), (3, 2)),
  (Key.cell (2, 1), (0, 0)),
  (Key.cell (2, 3), (0, 0)),
  (Key.cell (2, 4), (3, 2)),
  (Key.cell (3, 0), (3, 2)),
  (Key.cell (3, 1), (2, 3)),
  (Key.cell (3, 2), (0, 0)),
  (Key.cell (3, 3), (1, 2)),
  (Key.cell (3, 4), (3, 2)),
  (Key.cell (4, 0), (3, 2)),
  (Key.cell (4, 1), (3, 2)),
  (Key.cell (4, 2), (2, 3)),
  (Key.cell (4, 3), (3, 2)),
  (Key.cell (4, 4), (3, 2)),
]

set_option maxHeartbeats 1000000 in
-- a chunk of the table is a literal too large for the default budget
set_option maxRecDepth 8192 in
def fiveScripts_0 : List (Key × List (Key × Entry)) := [
  (Key.cell (0, 0), [(Key.dflt, Entry.plan [(1, 1), (0, 2), (1, 3)]), (Key.cell (0, 1),
    Entry.plan [(1, 1), (1, 3), (1, 4), (3, 1), (4, 1), (3, 2)]), (Key.cell (0, 2),
    Entry.plan [(2, 1), (2, 3), (3, 2)]), (Key.cell (0, 3), Entry.plan [(1, 1), (0, 2), (3, 2),
    (1, 4), (4, 4), (2, 4)]), (Key.cell (1, 1), Entry.plan [(1, 3), (0, 3), (1, 4), (3, 2), (1, 0),
    (3, 1), (4, 2)]), (Key.cell (1, 3), Entry.plan [(2, 1), (3, 2), (1, 0), (4, 3), (3, 4)]),
    (Key.cell (2, 0), Entry.plan [(1, 1), (0, 1), (1, 3), (3, 1), (3, 4), (3, 2), (3, 0), (4, 1)]),
    (Key.cell (2, 1), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 2), (1, 0), (1, 4), (4, 2), (4, 4)]), (Key.cell (2, 3),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(3, 2), (3, 4)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (2, 4), (4, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 2), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (3, 2), (3, 4)]),
    (Key.cell (1, 0), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (0, 4), (4, 2), (4, 4)]), (Key.cell (1, 3), Entry.plan [(3, 2), (3, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 2), (3, 2), (3, 4)])]), (Key.cell (1, 1),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (0, 2), Entry.plan [(3, 2)]),
    (Key.cell (1, 3), Entry.plan [(3, 2)]), (Key.cell (4, 0), Entry.plan [(3, 2)])]),
    (Key.cell (1, 3), Entry.plan [(3, 2), (3, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (0, 4), (1, 0), (3, 2)]), (Key.cell (3, 1),
    Entry.plan [(0, 2), (3, 2), (3, 4)]), (Key.cell (3, 2), Entry.plan [(0, 2), (2, 4), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (4, 2), (2, 4)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (2, 4)]), (Key.cell (4, 2), Entry.plan [(1, 3), (1, 0), (3, 1), (3, 2), (1, 4)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (0, 4), (1, 0), (3, 2)])]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 4)]), (Key.cell (0, 2),
    Entry.plan [(3, 2), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (3, 2), (3, 4)]),
    (Key.cell (1, 0), Entry.plan [(1, 1), (1, 3), (3, 2), (3, 4)]), (Key.cell (1, 1),
    Entry.plan [(3, 2), (3, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (3, 2), (3, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 2), (3, 2), (1, 0), (0, 4), (3, 4)]), (Key.cell (2, 0),
    Entry.plan [(1, 1), (3, 1), (3, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 2), (3, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 2), (0, 4), (3, 2), (3, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (2, 4), (4, 2)]), (Key.cell (4, 4), Entry.plan [(0, 2), (0, 4), (3, 2),
    (3, 4)])]), (Key.cell (1, 4), Entry.plan [(3, 2), (1, 0), (1, 3), (0, 2), (0, 4), (3, 4)]),
    (Key.cell (3, 2), Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (3, 4),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 4), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 3), (4, 0)]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 2), Entry.plan [(4, 0)]),
    (Key.cell (1, 1), Entry.plan [(4, 0)]), (Key.cell (3, 1), Entry.plan [(4, 0)])]),
    (Key.cell (1, 0), Entry.plan [(0, 3), (1, 1), (1, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (1, 0), (1, 4), (1, 1)]), (Key.cell (4, 0), Entry.plan [(0, 3), (1, 1), (1, 4)])])])]),
    (Key.cell (3, 4), Entry.plan [(4, 2), (2, 4), (0, 2), (1, 3)]), (Key.cell (4, 2),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 4), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 3), (1, 4)]), (Key.cell (0, 2), Entry.plan [(1, 1), (3, 2), (1, 0)]),
    (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 2),
    Entry.plan [(3, 1)]), (Key.cell (0, 4), Entry.plan [(4, 0), (1, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2), (1, 0), (3, 2)]), (Key.cell (3, 1), Entry.plan [(0, 2), (0, 4),
    (1, 0), (3, 2)]), (Key.cell (4, 0), Entry.plan [(0, 4), (0, 2)])]), (Key.cell (0, 4),
    Entry.plan [(4, 0), (1, 1), (0, 2)]), (Key.cell (1, 4), Entry.plan [(1, 1), (0, 2)]),
    (Key.cell (2, 0), Entry.plan [(0, 2)]), (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (1, 0),
    (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 2),
    (0, 4), (1, 0), (3, 2)]), (Key.cell (3, 2), Entry.plan [(0, 2), (0, 4)]), (Key.cell (4, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 1), Entry.plan [(0, 3)]),
    (Key.cell (0, 2), Entry.plan [(1, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 3)])])])]), (Key.cell (4, 4), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (1, 0)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (0, 4), Entry.plan [(4, 0), (1, 1)]), (Key.cell (1, 0),
    Entry.plan [(1, 1)]), (Key.cell (3, 0), Entry.plan [(1, 1)]), (Key.cell (4, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 1)]),
    (Key.cell (1, 1), Entry.plan [(3, 4)]), (Key.cell (2, 4), Entry.plan [(1, 1)])])]),
    (Key.cell (0, 4), Entry.plan [(4, 0), (1, 1), (0, 2)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (1, 4)]), (Key.cell (3, 0), Entry.plan [(0, 2), (0, 4), (3, 4)]), (Key.cell (4, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 1), Entry.plan [(0, 3)]),
    (Key.cell (0, 2), Entry.plan [(1, 4)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 1)]), (Key.cell (1, 1),
    Entry.plan [(3, 4)]), (Key.cell (2, 4), Entry.plan [(1, 1)])]), (Key.cell (2, 4),
    Entry.plan [(0, 3)])])])])]), (Key.cell (3, 2), Entry.plan [(1, 3), (1, 1), (0, 2)])]),
    (Key.cell (2, 3), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(1, 1), (0, 2), (2, 4)]),
    (Key.cell (0, 1), Entry.plan [(2, 4), (0, 2), (1, 3), (3, 2)]), (Key.cell (0, 2),
    Entry.plan [(2, 0), (2, 1), (3, 1)]), (Key.cell (0, 3), Entry.plan [(2, 0), (2, 1), (3, 1)]),
    (Key.cell (0, 4), Entry.plan [(2, 0), (2, 1), (3, 1)]), (Key.cell (1, 1),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(1, 3), (0, 2), (2, 4)]), (Key.cell (0, 1), Entry.plan [(1, 3), (0, 3), (0, 4),
    (3, 2), (3, 1)]), (Key.cell (0, 2), Entry.plan [(1, 3), (2, 4), (3, 2), (3, 1)]),
    (Key.cell (0, 3), Entry.plan [(2, 4), (0, 2), (3, 2), (3, 1)]), (Key.cell (0, 4),
    Entry.plan [(1, 3), (0, 3), (2, 4), (3, 2), (3, 1)]), (Key.cell (1, 3), Entry.plan [(2, 4),
    (0, 2), (3, 2), (3, 1)]), (Key.cell (2, 1), Entry.plan [(2, 4), (0, 2), (1, 3)]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (0, 3), (0, 4), (3, 2), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(1, 3), (0, 3), (1, 4), (3, 2), (3, 1)]), (Key.cell (4, 1), Entry.plan [(3, 2),
    (4, 3)]), (Key.cell (4, 3), Entry.plan [(2, 4), (0, 2), (0, 3), (3, 2), (3, 1)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (0, 3), (1, 4), (3, 2)])])]), (Key.cell (1, 3),
    Entry.plan [(1, 1), (2, 4), (0, 2)]), (Key.cell (1, 4), Entry.plan [(1, 1), (0, 2)]),
    (Key.cell (2, 1), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 0), (3, 3), (4, 4)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (2, 4)]), (Key.cell (0, 2),
    Entry.plan [(2, 0), (3, 3), (4, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (3, 3), (4, 4)]),
    (Key.cell (1, 0), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 2), (2, 4)]), (Key.cell (0, 2),
    Entry.plan [(2, 0), (3, 2), (4, 1), (1, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 0),
    (3, 2)]), (Key.cell (1, 3), Entry.plan [(2, 0), (3, 2), (4, 1), (1, 4)]), (Key.cell (1, 4),
    Entry.plan [(0, 2)]), (Key.cell (2, 4), Entry.plan [(1, 3), (3, 3)]), (Key.cell (4, 4),
    Entry.plan [(1, 3), (3, 3)])]), (Key.cell (1, 1), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (0, 2), Entry.plan [(3, 2)]), (Key.cell (1, 3),
    Entry.plan [(3, 2)]), (Key.cell (4, 0), Entry.plan [(3, 2)])]), (Key.cell (1, 3),
    Entry.plan [(2, 0), (3, 3), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (2, 4),
    Entry.plan [(1, 3), (4, 0)]), (Key.cell (4, 4), Entry.plan [(1, 3), (4, 0)])]),
    (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (2, 4)]), (Key.cell (0, 2),
    Entry.plan [(2, 0), (3, 2), (3, 1), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 0),
    (3, 3)]), (Key.cell (1, 1), Entry.plan [(2, 0), (2, 4), (3, 1), (3, 2)]), (Key.cell (2, 0),
    Entry.plan [(1, 1), (2, 4), (3, 2), (3, 1), (3, 4)]), (Key.cell (2, 4), Entry.plan [(1, 1),
    (3, 3), (1, 3), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 3), (4, 4)]), (Key.cell (3, 3),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (2, 4)]), (Key.cell (0, 2),
    Entry.plan [(1, 0), (4, 0)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 0), (4, 0)]),
    (Key.cell (1, 1), Entry.plan [(1, 0), (4, 0)]), (Key.cell (1, 3), Entry.plan [(1, 0), (1, 1),
    (4, 0), (4, 1), (4, 4)]), (Key.cell (2, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(3, 2)]),
    (Key.cell (1, 0), Entry.plan [(1, 1), (1, 4), (3, 1), (4, 0)]), (Key.cell (1, 3),
    Entry.plan [(1, 4), (0, 2), (4, 0)]), (Key.cell (1, 4), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (1, 0), Entry.plan [(1, 1), (3, 1), (4, 0)]), (Key.cell (3, 2),
    Entry.plan [(4, 0)]), (Key.cell (4, 0), Entry.plan [(1, 1), (3, 2), (3, 1)])]),
    (Key.cell (3, 2), Entry.plan [(0, 2), (3, 1), (4, 0)])]), (Key.cell (3, 1), Entry.plan [(1, 0),
    (4, 0)]), (Key.cell (3, 4), Entry.plan [(2, 4), (0, 2)]), (Key.cell (4, 4), Entry.plan [(0, 2),
    (1, 0), (4, 0)])]), (Key.cell (4, 4), Entry.plan [(0, 2), (0, 4), (2, 0), (3, 4), (3, 2)])]),
    (Key.cell (0, 4), Entry.plan [(2, 0), (3, 3)]), (Key.cell (1, 0), Entry.plan [(2, 0), (2, 4),
    (3, 2), (3, 1), (3, 4)]), (Key.cell (1, 3), Entry.plan [(2, 0), (2, 4), (3, 2), (3, 0), (3, 1),
    (3, 4)]), (Key.cell (2, 0), Entry.plan [(2, 4), (0, 4), (3, 2), (3, 1), (3, 4)]),
    (Key.cell (2, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 2),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (3, 4), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 3), (4, 0)]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 2), Entry.plan [(4, 0)]),
    (Key.cell (1, 1), Entry.plan [(4, 0)]), (Key.cell (3, 1), Entry.plan [(4, 0)])]),
    (Key.cell (1, 0), Entry.plan [(0, 3), (1, 1), (1, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (1, 0), (1, 4), (1, 1)]), (Key.cell (4, 0), Entry.plan [(0, 3), (1, 1), (1, 4)])])])]),
    (Key.cell (3, 2), Entry.plan [(2, 4), (0, 2), (1, 3)]), (Key.cell (3, 3), Entry.plan [(2, 4),
    (0, 2), (1, 3)]), (Key.cell (3, 4), Entry.plan [(2, 4), (0, 2), (1, 3)]), (Key.cell (4, 0),
    Entry.plan [(2, 4), (3, 2), (3, 0), (3, 1), (3, 4)]), (Key.cell (4, 4), Entry.plan [(3, 2),
    (3, 1), (4, 0), (1, 0)])]), (Key.cell (2, 4), Entry.plan [(2, 0), (2, 1), (3, 1)]),
    (Key.cell (4, 1), Entry.plan [(2, 0), (2, 1), (3, 1)]), (Key.cell (4, 3), Entry.plan [(2, 0),
    (2, 1), (3, 1)]), (Key.cell (4, 4), Entry.plan [(2, 1), (3, 1), (2, 0)])]), (Key.cell (2, 4),
    Entry.plan [(1, 1), (0, 1), (1, 3), (3, 1), (3, 2), (3, 0), (4, 1)])]),
  (Key.cell (0, 1), [(Key.dflt, Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 4), (4, 2)]), (Key.cell (0, 2),
    Entry.plan [(2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 4), (4, 2)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)]), (Key.cell (0, 4),
    Entry.plan [(2, 3), (1, 2), (2, 1)]), (Key.cell (1, 0), Entry.plan [(2, 1), (2, 3), (1, 2)]),
    (Key.cell (1, 1), Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (2, 4), (0, 2)]),
    (Key.cell (1, 2), Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]),
    (Key.cell (1, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)]),
    (Key.cell (1, 4), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)]),
    (Key.cell (2, 1), Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)]),
    (Key.cell (3, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)]),
    (Key.cell (3, 1), Entry.plan [(2, 3), (1, 3), (2, 4), (4, 2), (2, 0), (0, 2)]),
    (Key.cell (3, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)]),
    (Key.cell (3, 4), Entry.plan [(2, 3), (1, 2), (2, 1)]), (Key.cell (4, 1), Entry.plan [(2, 1),
    (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)]), (Key.cell (4, 4), Entry.plan [(2, 1), (1, 1), (2, 0),
    (0, 0), (3, 3), (4, 2)])]),
  (Key.cell (0, 2), [(Key.dflt, Entry.plan [(1, 2), (2, 1), (3, 2)]), (Key.cell (0, 3),
    Entry.plan [(1, 2), (1, 1), (3, 2), (1, 0), (1, 4), (4, 4), (4, 2), (4, 0)]), (Key.cell (1, 1),
    Entry.plan [(1, 2), (3, 2), (1, 0), (3, 4), (0, 4), (4, 2), (4, 0)]), (Key.cell (1, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan []), (Key.cell (3, 3), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (3, 1), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0), (0, 1)]),
    (Key.cell (0, 0), Entry.plan [(0, 3), (2, 0), (4, 1), (4, 4), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (4, 1), (4, 4), (4, 2)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(1, 0), (4, 3)]), (Key.cell (0, 0), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(1, 0), (4, 3)]), (Key.cell (1, 0), Entry.plan [(1, 4), (4, 1)]), (Key.cell (2, 0),
    Entry.plan [(1, 4), (4, 1)]), (Key.cell (4, 0), Entry.plan [(1, 0), (1, 4), (4, 1)]),
    (Key.cell (4, 1), Entry.plan [(2, 0), (2, 4), (4, 2)]), (Key.cell (4, 3), Entry.plan [(2, 0),
    (2, 4), (4, 2)])]), (Key.cell (1, 0), Entry.plan [(1, 4), (4, 1)]), (Key.cell (2, 0),
    Entry.plan [(1, 4), (4, 1)]), (Key.cell (3, 0), Entry.quiet (0, 0) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(1, 0), (4, 3)]), (Key.cell (1, 0),
    Entry.plan [(1, 4), (4, 1)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 4), (4, 1)]),
    (Key.cell (4, 0), Entry.plan [(4, 1), (1, 0)]), (Key.cell (4, 1), Entry.quiet (4, 0) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (1, 0), Entry.plan [(2, 4), (4, 2)])])]), (Key.cell (4, 0),
    Entry.plan [(1, 0), (0, 0), (1, 4), (4, 1)]), (Key.cell (4, 1), Entry.plan [(1, 0), (0, 0),
    (2, 4), (4, 0), (4, 4)]), (Key.cell (4, 3), Entry.plan [(2, 0), (2, 4), (4, 2)])]),
    (Key.cell (1, 0), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(4, 1)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (4, 1)]), (Key.cell (1, 3), Entry.plan [(0, 3), (4, 1)]), (Key.cell (4, 1),
    Entry.plan [(0, 3), (1, 3)]), (Key.cell (4, 3), Entry.plan [(0, 3), (1, 3)]), (Key.cell (4, 4),
    Entry.plan [(0, 3), (1, 3)])]), (Key.cell (1, 3), Entry.plan [(0, 3), (4, 1), (4, 4), (4, 2),
    (2, 0)]), (Key.cell (2, 0), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 1), (0, 0), (1, 4),
    (4, 1)]), (Key.cell (0, 0), Entry.plan [(0, 3), (1, 4)]), (Key.cell (0, 1), Entry.plan [(1, 4),
    (4, 1)]), (Key.cell (0, 3), Entry.plan [(1, 4), (4, 1)]), (Key.cell (1, 0), Entry.plan [(0, 1),
    (1, 4), (4, 1)]), (Key.cell (1, 4), Entry.plan [(0, 1), (4, 3), (1, 0)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (4, 3), (1, 0)]), (Key.cell (3, 0), Entry.plan [(0, 1), (1, 4), (4, 1)]),
    (Key.cell (4, 1), Entry.plan [(0, 3), (1, 4)]), (Key.cell (4, 3), Entry.plan [(0, 3), (1, 4)]),
    (Key.cell (4, 4), Entry.plan [(0, 1), (1, 4), (4, 3), (1, 0)])]), (Key.cell (3, 0),
    Entry.plan [(0, 3), (2, 0), (4, 1), (4, 4), (4, 2)])])])]), (Key.cell (1, 3),
    Entry.plan [(3, 2), (2, 1), (4, 1), (4, 4), (4, 2), (2, 0)]), (Key.cell (2, 1),
    Entry.plan [(1, 3), (2, 4), (3, 3)]), (Key.cell (3, 1), Entry.plan [(1, 2), (2, 1), (0, 1),
    (3, 4), (4, 3)]), (Key.cell (3, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 2), Entry.quiet (1, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 3), (0, 1), (3, 3), (0, 0)]), (Key.cell (0, 0),
    Entry.plan [(0, 3), (2, 1), (4, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3), (3, 1), (4, 1),
    (4, 3), (4, 0)]), (Key.cell (0, 3), Entry.plan [(3, 1), (4, 1), (3, 0), (2, 1)]),
    (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1), (4, 3), (4, 0)]), (Key.cell (1, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (3, 3)]), (Key.cell (0, 0),
    Entry.plan [(0, 3), (0, 1), (3, 1), (4, 1)]), (Key.cell (0, 3), Entry.plan [(3, 1), (4, 1)]),
    (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1)]), (Key.cell (3, 1), Entry.plan [(0, 3), (0, 0),
    (4, 1), (2, 1)]), (Key.cell (3, 3), Entry.plan [(0, 3), (2, 1), (4, 1)])]), (Key.cell (2, 0),
    Entry.plan [(0, 3), (0, 1), (1, 0), (3, 1), (4, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4),
    (3, 1), (0, 1), (4, 4), (0, 0)]), (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 0), (0, 3), (2, 0), (4, 0)]), (Key.cell (0, 0), Entry.plan [(0, 3), (2, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (2, 0), (4, 0)]), (Key.cell (0, 3), Entry.plan [(0, 0),
    (2, 0), (4, 0)]), (Key.cell (0, 4), Entry.plan [(0, 0), (2, 0), (4, 0)]), (Key.cell (2, 0),
    Entry.plan [(0, 0), (0, 3), (3, 1), (4, 1), (4, 3)]), (Key.cell (2, 1), Entry.plan [(0, 0),
    (0, 4), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 0), (0, 4), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 0), (0, 3), (2, 1), (4, 1)]), (Key.cell (4, 2), Entry.plan [(0, 0), (0, 3),
    (2, 1), (4, 1)]), (Key.cell (4, 3), Entry.plan [(0, 0), (0, 4), (4, 4)])]), (Key.cell (3, 1),
    Entry.plan [(0, 3), (4, 1), (2, 1)]), (Key.cell (3, 3), Entry.plan [(0, 3), (2, 1), (4, 1)]),
    (Key.cell (4, 1), Entry.plan [(0, 3), (2, 1), (3, 1), (2, 0)])])])]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (2, 1), (0, 1), (0, 4), (3, 0), (4, 1)]), (Key.cell (4, 3),
    Entry.plan [(1, 2), (1, 1), (3, 2), (1, 0), (0, 0), (1, 4), (4, 2), (4, 0)])]),
  (Key.cell (0, 3), [(Key.dflt, Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (1, 1), (2, 0), (3, 3), (4, 2)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 1), (1, 1),
    (2, 0), (0, 2), (3, 3), (4, 2)]), (Key.cell (1, 0), Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2),
    (2, 4), (0, 2), (2, 0)]), (Key.cell (1, 1), Entry.plan [(2, 1), (2, 3), (2, 4), (4, 3), (4, 0),
    (0, 4)]), (Key.cell (1, 2), Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]),
    (Key.cell (1, 3), Entry.plan [(2, 1), (1, 2), (1, 0), (4, 3), (3, 4)]), (Key.cell (1, 4),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (4, 2), (3, 3)]), (Key.cell (2, 1),
    Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (4, 2), (2, 0)]), (Key.cell (2, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)]), (Key.cell (2, 4),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 1), (1, 1), (1, 0), (2, 3), (4, 1), (4, 4), (0, 4), (2, 4)]), (Key.cell (3, 1),
    Entry.plan [(2, 3), (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 1),
    (2, 0), (4, 2), (2, 4), (0, 2)]), (Key.cell (3, 4), Entry.plan [(2, 1), (1, 1), (1, 0), (2, 3),
    (4, 1), (0, 0), (2, 4)]), (Key.cell (4, 1), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4),
    (3, 3), (4, 2)]), (Key.cell (4, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4),
    (4, 2)]), (Key.cell (4, 4), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3),
    (4, 2)])]),
]

set_option maxHeartbeats 1000000 in
-- a chunk of the table is a literal too large for the default budget
set_option maxRecDepth 8192 in
def fiveScripts_1 : List (Key × List (Key × Entry)) := [
  (Key.cell (0, 4), [(Key.dflt, Entry.plan [(1, 2), (1, 1), (0, 1), (1, 0), (3, 2)]),
    (Key.cell (0, 0), Entry.plan [(1, 2), (2, 1), (3, 2)]), (Key.cell (0, 1), Entry.plan [(1, 2),
    (2, 1), (3, 2)]), (Key.cell (0, 2), Entry.plan [(1, 2), (2, 1), (3, 2)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (2, 4), (3, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2), (2, 1), (3, 2)]),
    (Key.cell (1, 1), Entry.plan [(1, 2), (3, 2), (1, 4), (4, 1), (3, 0)]), (Key.cell (1, 2),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan [(0, 2), (3, 2), (3, 1), (4, 2)]), (Key.cell (0, 0),
    Entry.plan [(3, 2), (2, 1), (1, 1), (4, 1), (4, 4), (4, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 2), (2, 1), (1, 1), (4, 1), (4, 4), (4, 2)]), (Key.cell (0, 3),
    Entry.plan [(0, 2), (3, 3), (2, 4), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 0), (3, 2),
    (3, 1), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 0), (3, 2), (2, 1), (4, 0), (4, 3),
    (1, 0)]), (Key.cell (2, 1), Entry.plan [(0, 0), (3, 3), (3, 4), (4, 0), (4, 3), (1, 3),
    (3, 1)]), (Key.cell (2, 4), Entry.plan [(0, 0), (3, 2), (2, 1), (4, 0), (4, 3), (1, 0)]),
    (Key.cell (3, 0), Entry.plan [(0, 0), (3, 2), (2, 1), (1, 1), (4, 1), (4, 4), (4, 2)]),
    (Key.cell (3, 1), Entry.plan [(0, 0), (3, 3), (4, 2), (2, 4)]), (Key.cell (3, 2),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 0), (0, 3), (2, 1)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (0, 1), (1, 1), (4, 2), (4, 1)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (3, 1), (4, 0)]), (Key.cell (0, 2), Entry.plan [(2, 1), (1, 1), (4, 2), (4, 4), (4, 1)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (2, 1), (1, 1), (4, 2), (4, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 2), (3, 1), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0), (2, 1)]),
    (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 0), (3, 3)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (0, 3), (1, 1), (2, 4), (4, 2)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (2, 1), (1, 0), (3, 3), (4, 3)]), (Key.cell (0, 2), Entry.plan [(2, 1), (0, 3), (3, 3)]),
    (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 0), (2, 4), (4, 2)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 0), (4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (2, 1), (1, 0), (4, 0)]), (Key.cell (0, 2), Entry.plan [(2, 1), (1, 1), (2, 4), (4, 2)]),
    (Key.cell (1, 0), Entry.plan [(0, 0), (2, 1), (2, 4), (4, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 2), (2, 1), (2, 4), (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 0), (3, 1),
    (4, 0)]), (Key.cell (3, 3), Entry.plan [(0, 0), (3, 1), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 0), (2, 1), (1, 1), (3, 3), (4, 3)]), (Key.cell (4, 1), Entry.plan [(0, 0),
    (2, 1), (2, 4)]), (Key.cell (4, 2), Entry.plan [(0, 0), (3, 1), (3, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 0), (2, 1), (1, 1), (2, 4)]), (Key.cell (4, 4), Entry.plan [(0, 0), (2, 4),
    (3, 1), (4, 0)])]), (Key.cell (1, 1), Entry.plan [(0, 2), (2, 1), (3, 3), (4, 3)]),
    (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 0)]), (Key.cell (0, 0),
    Entry.plan [(2, 1)]), (Key.cell (0, 2), Entry.plan [(2, 1)]), (Key.cell (3, 3),
    Entry.plan [(2, 1)])]), (Key.cell (2, 4), Entry.plan [(0, 0), (0, 3), (2, 1)]),
    (Key.cell (3, 3), Entry.plan [(0, 0), (3, 1), (4, 0)])]), (Key.cell (2, 1), Entry.plan [(0, 0),
    (4, 2), (2, 4), (3, 3)]), (Key.cell (3, 1), Entry.plan [(0, 0), (4, 2), (2, 4), (3, 3)]),
    (Key.cell (3, 3), Entry.plan [(0, 0), (2, 1), (1, 1), (4, 2), (4, 4), (4, 1)]),
    (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 0), (0, 3), (2, 1)]),
    (Key.cell (0, 0), Entry.plan [(1, 3), (2, 1), (1, 0), (4, 0)]), (Key.cell (0, 1),
    Entry.plan [(3, 1), (4, 0)]), (Key.cell (0, 2), Entry.plan [(1, 3), (2, 1), (1, 0), (4, 0)]),
    (Key.cell (0, 3), Entry.plan [(0, 0), (3, 1), (4, 0)]), (Key.cell (1, 1), Entry.plan [(0, 2),
    (1, 3), (3, 1), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0), (2, 1)]), (Key.cell (2, 1),
    Entry.plan [(0, 0), (0, 3), (2, 4), (4, 2)]), (Key.cell (3, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 0), (0, 3)]), (Key.cell (0, 0), Entry.plan [(0, 3), (2, 4), (4, 2)]),
    (Key.cell (0, 2), Entry.plan [(0, 3), (0, 0), (1, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.plan [(0, 0), (1, 0), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0)]), (Key.cell (2, 1),
    Entry.plan [(0, 0), (0, 3), (1, 0), (4, 0)]), (Key.cell (3, 3), Entry.plan [(0, 0), (0, 3),
    (1, 0), (4, 0)]), (Key.cell (4, 1), Entry.plan [(4, 2), (2, 4)]), (Key.cell (4, 2),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (0, 3), Entry.plan [(0, 0),
    (1, 1)]), (Key.cell (2, 1), Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(4, 3),
    (0, 0), (1, 1)]), (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(1, 3), (2, 1), (1, 1)]), (Key.cell (0, 2), Entry.plan [(0, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 0), (1, 1)])])])]), (Key.cell (3, 3), Entry.plan [(0, 0),
    (1, 3), (2, 1), (1, 0), (4, 0)]), (Key.cell (4, 2), Entry.plan [(0, 0), (1, 3), (3, 1),
    (3, 3)]), (Key.cell (4, 3), Entry.plan [(0, 0), (1, 3), (3, 1), (3, 3)]), (Key.cell (4, 4),
    Entry.plan [(0, 0), (1, 3), (2, 1), (1, 0), (4, 0)])]), (Key.cell (4, 2),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan []), (Key.cell (2, 1), Entry.quiet (4, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 1), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(1, 3), (2, 4)]), (Key.cell (0, 2), Entry.plan [(0, 3), (3, 4),
    (4, 3), (1, 3)]), (Key.cell (0, 3), Entry.plan [(0, 2), (1, 3), (2, 4)]), (Key.cell (1, 4),
    Entry.plan [(3, 4), (0, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 0)]), (Key.cell (0, 0), Entry.plan [(1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3)])])])])])]), (Key.cell (3, 3),
    Entry.quiet (0, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 0), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 1), (3, 1)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 4)]), (Key.cell (0, 1), Entry.plan [(1, 1), (2, 4)]), (Key.cell (1, 1),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(2, 4)]), (Key.cell (1, 4), Entry.plan [(3, 1)]),
    (Key.cell (2, 4), Entry.plan [(3, 1)]), (Key.cell (4, 4), Entry.plan [(3, 1)])]),
    (Key.cell (1, 4), Entry.plan [(3, 1)]), (Key.cell (2, 4), Entry.plan [(3, 1)]),
    (Key.cell (4, 4), Entry.plan [(3, 1)])]), (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 4)]),
    (Key.cell (1, 4), Entry.plan [(3, 1)]), (Key.cell (2, 4), Entry.plan [(3, 1)]),
    (Key.cell (4, 4), Entry.plan [(3, 1)])])]), (Key.cell (1, 3), Entry.plan [(0, 3), (1, 1),
    (4, 3), (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 4), (1, 1)]), (Key.cell (3, 1),
    Entry.plan [(1, 1), (4, 4), (4, 1)]), (Key.cell (3, 2), Entry.plan [(1, 1), (4, 4),
    (4, 1)])])])]), (Key.cell (3, 4), Entry.plan [(0, 0), (3, 2), (3, 1), (4, 2)]),
    (Key.cell (4, 0), Entry.plan [(0, 0), (3, 3), (3, 4), (4, 3), (2, 1), (0, 3)]),
    (Key.cell (4, 1), Entry.plan [(0, 0), (3, 3), (4, 2), (2, 4)]), (Key.cell (4, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 2), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 4), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 0), (1, 1)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (4, 3)]), (Key.cell (0, 1), Entry.plan [(0, 0), (0, 3),
    (4, 3), (1, 3)]), (Key.cell (0, 2), Entry.plan [(1, 1), (0, 0), (0, 3), (4, 3), (1, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (2, 1), (4, 3)]), (Key.cell (1, 1), Entry.plan [(4, 3),
    (4, 0), (4, 1), (3, 0), (0, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0), (0, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 0), (0, 3), (1, 1), (4, 3), (1, 3)]), (Key.cell (3, 1),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (1, 1), Entry.plan [(4, 3)]),
    (Key.cell (2, 1), Entry.plan [(0, 0), (0, 3), (1, 1), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 0), (1, 1)])]), (Key.cell (4, 1), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 1), Entry.plan [(3, 0), (0, 0)]), (Key.cell (1, 3),
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 0), (1, 1)])])])])]), (Key.cell (4, 3),
    Entry.plan [(0, 0), (3, 2), (3, 1), (4, 2)]), (Key.cell (4, 4), Entry.plan [(0, 0), (3, 2),
    (2, 1), (4, 0), (4, 3), (1, 0)])]), (Key.cell (1, 3), Entry.plan [(3, 2), (2, 1), (1, 0),
    (0, 1)]), (Key.cell (1, 4), Entry.plan [(1, 3), (3, 3), (1, 1), (4, 3), (1, 0), (2, 0)]),
    (Key.cell (2, 1), Entry.plan [(1, 3), (2, 4), (3, 3)]), (Key.cell (3, 0), Entry.plan [(1, 2),
    (2, 1), (3, 2)]), (Key.cell (3, 2), Entry.quiet (2, 0) [(Key.dflt, Entry.plan [(0, 0), (1, 2),
    (2, 1), (0, 3), (3, 0)]), (Key.cell (0, 0), Entry.plan [(1, 3), (2, 4), (4, 2)]),
    (Key.cell (0, 1), Entry.plan [(0, 0), (4, 2), (2, 4), (1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (2, 4), (4, 2)]), (Key.cell (0, 3), Entry.plan [(0, 0), (1, 3), (2, 4),
    (4, 2)]), (Key.cell (1, 1), Entry.plan [(0, 0), (4, 2), (2, 4), (1, 3)]), (Key.cell (1, 2),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 0), (0, 3), (2, 1)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (0, 1), (1, 1), (4, 2), (4, 1)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (3, 1), (4, 0)]), (Key.cell (0, 2), Entry.plan [(2, 1), (1, 1), (4, 2), (4, 4), (4, 1)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (2, 1), (1, 1), (4, 2), (4, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 2), (3, 1), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0), (2, 1)]),
    (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 0), (3, 3)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (0, 3), (1, 1), (2, 4), (4, 2)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (2, 1), (1, 0), (3, 3), (4, 3)]), (Key.cell (0, 2), Entry.plan [(2, 1), (0, 3), (3, 3)]),
    (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 0), (2, 4), (4, 2)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 0), (4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (2, 1), (1, 0), (4, 0)]), (Key.cell (0, 2), Entry.plan [(2, 1), (1, 1), (2, 4), (4, 2)]),
    (Key.cell (1, 0), Entry.plan [(0, 0), (2, 1), (2, 4), (4, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 2), (2, 1), (2, 4), (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 0), (3, 1),
    (4, 0)]), (Key.cell (3, 3), Entry.plan [(0, 0), (3, 1), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 0), (2, 1), (1, 1), (3, 3), (4, 3)]), (Key.cell (4, 1), Entry.plan [(0, 0),
    (2, 1), (2, 4)]), (Key.cell (4, 2), Entry.plan [(0, 0), (3, 1), (3, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 0), (2, 1), (1, 1), (2, 4)]), (Key.cell (4, 4), Entry.plan [(0, 0), (2, 4),
    (3, 1), (4, 0)])]), (Key.cell (1, 1), Entry.plan [(0, 2), (2, 1), (3, 3), (4, 3)]),
    (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 0)]), (Key.cell (0, 0),
    Entry.plan [(2, 1)]), (Key.cell (0, 2), Entry.plan [(2, 1)]), (Key.cell (3, 3),
    Entry.plan [(2, 1)])]), (Key.cell (2, 4), Entry.plan [(0, 0), (0, 3), (2, 1)]),
    (Key.cell (3, 3), Entry.plan [(0, 0), (3, 1), (4, 0)])]), (Key.cell (2, 1), Entry.plan [(0, 0),
    (4, 2), (2, 4), (3, 3)]), (Key.cell (3, 1), Entry.plan [(0, 0), (4, 2), (2, 4), (3, 3)]),
    (Key.cell (3, 3), Entry.plan [(0, 0), (2, 1), (1, 1), (4, 2), (4, 4), (4, 1)]),
    (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 0), (0, 3), (2, 1)]),
    (Key.cell (0, 0), Entry.plan [(1, 3), (2, 1), (1, 0), (4, 0)]), (Key.cell (0, 1),
    Entry.plan [(3, 1), (4, 0)]), (Key.cell (0, 2), Entry.plan [(1, 3), (2, 1), (1, 0), (4, 0)]),
    (Key.cell (0, 3), Entry.plan [(0, 0), (3, 1), (4, 0)]), (Key.cell (1, 1), Entry.plan [(0, 2),
    (1, 3), (3, 1), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0), (2, 1)]), (Key.cell (2, 1),
    Entry.plan [(0, 0), (0, 3), (2, 4), (4, 2)]), (Key.cell (3, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 0), (0, 3)]), (Key.cell (0, 0), Entry.plan [(0, 3), (2, 4), (4, 2)]),
    (Key.cell (0, 2), Entry.plan [(0, 3), (0, 0), (1, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.plan [(0, 0), (1, 0), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 0)]), (Key.cell (2, 1),
    Entry.plan [(0, 0), (0, 3), (1, 0), (4, 0)]), (Key.cell (3, 3), Entry.plan [(0, 0), (0, 3),
    (1, 0), (4, 0)]), (Key.cell (4, 1), Entry.plan [(4, 2), (2, 4)]), (Key.cell (4, 2),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (0, 3), Entry.plan [(0, 0),
    (1, 1)]), (Key.cell (2, 1), Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(4, 3),
    (0, 0), (1, 1)]), (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(1, 3), (2, 1), (1, 1)]), (Key.cell (0, 2), Entry.plan [(0, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 0), (1, 1)])])])]), (Key.cell (3, 3), Entry.plan [(0, 0),
    (1, 3), (2, 1), (1, 0), (4, 0)]), (Key.cell (4, 2), Entry.plan [(0, 0), (1, 3), (3, 1),
    (3, 3)]), (Key.cell (4, 3), Entry.plan [(0, 0), (1, 3), (3, 1), (3, 3)]), (Key.cell (4, 4),
    Entry.plan [(0, 0), (1, 3), (2, 1), (1, 0), (4, 0)])]), (Key.cell (4, 2),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan []), (Key.cell (2, 1), Entry.quiet (4, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 1), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(1, 3), (2, 4)]), (Key.cell (0, 2), Entry.plan [(0, 3), (3, 4),
    (4, 3), (1, 3)]), (Key.cell (0, 3), Entry.plan [(0, 2), (1, 3), (2, 4)]), (Key.cell (1, 4),
    Entry.plan [(3, 4), (0, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 0)]), (Key.cell (0, 0), Entry.plan [(1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3)])])])])])]), (Key.cell (1, 3),
    Entry.quiet (0, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(2, 1), (1, 1)]), (Key.cell (0, 1), Entry.plan [(3, 0), (3, 1), (4, 0)]),
    (Key.cell (1, 0), Entry.plan [(2, 1), (3, 0)]), (Key.cell (1, 1), Entry.plan [(0, 1), (3, 3),
    (2, 4), (4, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (1, 0), (3, 3), (4, 2), (2, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (1, 0), (3, 3), (4, 2), (2, 4)]), (Key.cell (2, 1),
    Entry.plan [(3, 3), (2, 4), (4, 2)]), (Key.cell (3, 1), Entry.plan [(0, 1), (1, 0), (2, 4),
    (4, 2)]), (Key.cell (4, 1), Entry.plan [(0, 1), (1, 0), (3, 3), (2, 4), (4, 2)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (1, 0), (3, 3), (2, 4), (4, 2)])])]), (Key.cell (1, 4),
    Entry.plan [(0, 0), (4, 2), (2, 4), (3, 3), (2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 0),
    (1, 3), (2, 4), (4, 2)]), (Key.cell (3, 0), Entry.plan [(0, 0), (4, 2), (2, 4), (1, 3)]),
    (Key.cell (3, 1), Entry.plan [(0, 0), (1, 3), (2, 4), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(0, 0), (1, 3), (4, 2), (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 0), (4, 2),
    (2, 4), (1, 3)])]), (Key.cell (3, 3), Entry.plan [(1, 2), (2, 1), (0, 3), (3, 0), (4, 1)]),
    (Key.cell (4, 0), Entry.plan [(1, 2), (1, 1), (0, 1), (3, 2), (1, 0)]), (Key.cell (4, 4),
    Entry.plan [(1, 2), (1, 1), (0, 1), (3, 2), (1, 0)])]),
  (Key.cell (1, 0), [(Key.dflt, Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (0, 0),
    Entry.plan [(2, 1), (2, 3), (1, 2)]), (Key.cell (0, 1), Entry.plan [(2, 1), (2, 3), (1, 2)]),
    (Key.cell (0, 3), Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]),
    (Key.cell (1, 1), Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]), (Key.cell (1, 2),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (1, 3),
    Entry.plan [(2, 1), (1, 2), (4, 3), (3, 4)]), (Key.cell (1, 4), Entry.plan [(2, 1), (1, 1),
    (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 3), (2, 4),
    (0, 2), (2, 0), (4, 2)]), (Key.cell (2, 3), Entry.plan [(3, 1), (4, 2), (2, 0), (0, 2),
    (2, 4)]), (Key.cell (3, 0), Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2),
    (2, 0)]), (Key.cell (3, 1), Entry.plan [(2, 3), (1, 2), (0, 2), (0, 4), (1, 4), (4, 4),
    (0, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 2), (0, 2), (2, 4), (4, 2), (2, 0)]),
    (Key.cell (4, 1), Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)])]),
  (Key.cell (1, 1), [(Key.dflt, Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (2, 4), (0, 2)]), (Key.cell (0, 2),
    Entry.plan [(2, 1), (2, 3), (4, 3), (4, 0), (4, 2), (2, 4)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (2, 3), (2, 4), (4, 3), (4, 0), (0, 4)]), (Key.cell (0, 4),
    Entry.plan [(2, 1), (2, 3), (0, 1), (4, 3), (4, 0), (4, 2), (2, 4)]), (Key.cell (1, 2),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (1, 3),
    Entry.plan [(2, 1), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (1, 4), Entry.plan [(2, 1),
    (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (2, 0), Entry.plan [(2, 1), (2, 3), (0, 1),
    (2, 4), (0, 4), (4, 3), (4, 0)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2),
    (2, 0), (4, 2)]), (Key.cell (2, 3), Entry.plan [(3, 1), (4, 2), (2, 0), (0, 2), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 3), (1, 2), (1, 4), (4, 1), (3, 0)]), (Key.cell (3, 1),
    Entry.plan [(2, 3), (2, 4), (0, 2), (2, 0), (4, 2)]), (Key.cell (3, 3), Entry.plan [(3, 1),
    (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (3, 4), Entry.plan [(2, 1), (2, 3), (0, 1), (2, 4),
    (0, 4), (4, 3), (4, 0)])]),
  (Key.cell (1, 2), [(Key.cell (0, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 4), (3, 1), (3, 3), (1, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 4), (2, 1), (3, 3), (4, 3), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 1), (3, 3),
    (0, 3), (1, 3), (4, 3), (4, 4)]), (Key.cell (1, 1), Entry.plan [(0, 4), (2, 1), (3, 3), (0, 3),
    (1, 3), (4, 3), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 4), (2, 3), (3, 1), (4, 0),
    (4, 1)]), (Key.cell (1, 4), Entry.plan [(0, 4), (2, 3), (3, 1), (4, 0), (4, 1)]),
    (Key.cell (2, 1), Entry.plan [(2, 4), (4, 2), (3, 3)]), (Key.cell (2, 3), Entry.plan [(2, 4),
    (4, 2), (3, 1)]), (Key.cell (2, 4), Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 4), (2, 1), (3, 3), (4, 3), (4, 4)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (3, 3), (4, 0), (4, 3), (1, 3), (0, 3)]), (Key.cell (3, 3), Entry.plan [(0, 4), (3, 1), (4, 0),
    (4, 1)]), (Key.cell (3, 4), Entry.plan [(0, 4), (2, 1), (3, 3), (0, 3), (1, 3), (4, 0),
    (4, 3)]), (Key.cell (4, 1), Entry.plan [(0, 4), (2, 1), (3, 3), (0, 3), (4, 3), (1, 3)]),
    (Key.cell (4, 3), Entry.plan [(0, 4), (2, 3), (3, 1), (4, 1), (4, 0)])])]), (Key.cell (0, 2),
    Entry.quiet (1, 1) [(Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(3, 3), (3, 1),
    (3, 2)]), (Key.cell (1, 0), Entry.plan [(3, 3), (3, 1)]), (Key.cell (1, 3), Entry.plan [(3, 3),
    (3, 2), (2, 1), (2, 0), (4, 2)]), (Key.cell (1, 4), Entry.plan [(3, 3), (1, 3), (3, 2), (4, 2),
    (4, 4), (4, 0)]), (Key.cell (2, 1), Entry.plan [(3, 3), (3, 1), (3, 2), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(3, 3), (1, 3), (0, 4), (4, 0), (1, 0), (2, 0)]),
    (Key.cell (2, 4), Entry.plan [(3, 3), (1, 3), (0, 4), (3, 2), (4, 0), (4, 2)]),
    (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(2, 0), (4, 0), (0, 4), (1, 3)]),
    (Key.cell (0, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (2, 1),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(2, 3), (1, 3), (4, 0)]), (Key.cell (1, 3),
    Entry.plan [(2, 3), (4, 2), (2, 4)]), (Key.cell (2, 3), Entry.plan [(3, 1), (4, 2), (3, 2)]),
    (Key.cell (2, 4), Entry.plan [(2, 3), (4, 0), (1, 3)]), (Key.cell (3, 1),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(4, 0),
    (4, 3)]), (Key.cell (2, 4), Entry.plan [(2, 3), (4, 3), (4, 0)]), (Key.cell (3, 2),
    Entry.plan [(2, 3), (4, 3), (4, 0)]), (Key.cell (4, 0), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(4, 4)]), (Key.cell (2, 4),
    Entry.plan [(4, 4)]), (Key.cell (3, 2), Entry.plan [(4, 4)])]), (Key.cell (4, 1),
    Entry.plan [(4, 0), (3, 2), (4, 3)])]), (Key.cell (3, 2), Entry.plan [(4, 0), (1, 3)]),
    (Key.cell (3, 4), Entry.plan [(3, 1), (3, 2), (4, 2)]), (Key.cell (4, 0), Entry.plan [(3, 1),
    (3, 2), (4, 2)]), (Key.cell (4, 1), Entry.plan [(2, 3), (3, 1), (4, 2), (2, 4)]),
    (Key.cell (4, 2), Entry.plan [(2, 3), (3, 4), (4, 3), (1, 3)]), (Key.cell (4, 3),
    Entry.plan [(2, 3), (3, 1), (4, 2), (2, 4)])])]), (Key.cell (1, 3),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (2, 1), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 0), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(4, 4)]),
    (Key.cell (1, 4), Entry.plan [(2, 4), (3, 2), (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 4),
    (3, 2), (3, 3)]), (Key.cell (4, 4), Entry.plan [(3, 2), (3, 3)])])])]), (Key.cell (1, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (2, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(1, 3), (4, 0)]), (Key.cell (0, 4), Entry.plan [(2, 3), (1, 3), (4, 0)]),
    (Key.cell (1, 3), Entry.plan [(2, 3), (4, 0), (4, 4)]), (Key.cell (3, 1), Entry.plan [(2, 3),
    (4, 3), (4, 0)]), (Key.cell (3, 2), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 3), (4, 0)]),
    (Key.cell (1, 3), Entry.plan [(2, 3), (4, 0), (4, 4)]), (Key.cell (3, 1), Entry.plan [(2, 3),
    (4, 3), (4, 0)]), (Key.cell (4, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(2, 3), (3, 1), (4, 0), (4, 4)]), (Key.cell (4, 2), Entry.plan [(2, 3), (4, 3),
    (1, 3)]), (Key.cell (4, 3), Entry.plan [(3, 1), (4, 2), (2, 4)])]), (Key.cell (3, 4),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (4, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 3), Entry.quiet (2, 4) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (2, 3),
    Entry.plan [(4, 2), (3, 2)]), (Key.cell (3, 2), Entry.plan [(3, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(3, 2), (4, 2)])])]), (Key.cell (4, 1), Entry.plan [(1, 3)]), (Key.cell (4, 2),
    Entry.plan [(2, 3), (4, 3), (1, 3)]), (Key.cell (4, 3), Entry.plan [(3, 1), (4, 2),
    (3, 2)])])]), (Key.cell (2, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3), (0, 4),
    (4, 0)]), (Key.cell (0, 4), Entry.plan [(3, 2), (3, 3)]), (Key.cell (1, 3), Entry.plan [(3, 2),
    (3, 3), (4, 2)]), (Key.cell (1, 4), Entry.plan [(1, 3), (3, 2), (4, 0), (4, 4), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(1, 3), (1, 4), (2, 3), (4, 1), (4, 3)]), (Key.cell (3, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 4),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan []), (Key.cell (4, 0), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(4, 2), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(3, 2)]), (Key.cell (3, 2), Entry.plan [(1, 4), (2, 3)])])]), (Key.cell (1, 4),
    Entry.plan [(3, 2), (4, 0), (4, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 4), (2, 3),
    (4, 1), (4, 3)]), (Key.cell (4, 0), Entry.plan [(1, 4), (2, 1), (2, 3), (4, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 4), (3, 2), (4, 4), (4, 2)]), (Key.cell (4, 4),
    Entry.plan [(1, 4), (2, 1), (2, 3), (4, 3)])]), (Key.cell (4, 0), Entry.plan [(1, 3), (1, 4),
    (2, 1), (2, 3), (4, 1)]), (Key.cell (4, 3), Entry.plan [(1, 3), (0, 4), (3, 2), (4, 4),
    (4, 2)]), (Key.cell (4, 4), Entry.plan [(1, 3), (1, 4), (2, 1), (2, 3), (4, 3)])]),
    (Key.cell (2, 1), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3), (0, 4), (4, 0)]),
    (Key.cell (0, 4), Entry.plan [(1, 3), (4, 0), (4, 2), (4, 1), (4, 4)]), (Key.cell (1, 3),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(2, 0), (2, 4), (3, 2), (3, 3)]), (Key.cell (2, 0),
    Entry.plan [(2, 4), (3, 2), (3, 3)]), (Key.cell (2, 3), Entry.plan [(2, 0), (4, 1), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(4, 0),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 0), (4, 1), (4, 4)]), (Key.cell (4, 0),
    Entry.plan [(2, 4), (3, 2), (3, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(2, 0), (4, 1), (4, 4)]), (Key.cell (4, 4), Entry.plan [(2, 0),
    (3, 2), (3, 3)])]), (Key.cell (1, 4), Entry.plan [(1, 3), (4, 0), (4, 2), (4, 4)]),
    (Key.cell (3, 2), Entry.plan [(1, 3), (1, 4), (2, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 4),
    Entry.plan [(4, 1), (4, 2)]), (Key.cell (1, 3), Entry.plan [(0, 4), (4, 1), (4, 2)]),
    (Key.cell (1, 4), Entry.plan [(4, 0), (4, 2)]), (Key.cell (4, 0), Entry.plan [(1, 4), (1, 3),
    (2, 4)]), (Key.cell (4, 1), Entry.plan [(4, 0), (4, 2)])]), (Key.cell (3, 4),
    Entry.plan [(1, 3), (1, 4), (2, 4), (4, 4)]), (Key.cell (4, 0), Entry.plan [(1, 3), (1, 4),
    (2, 4), (4, 4)]), (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 3), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (2, 3),
    Entry.plan [(4, 1), (4, 4)]), (Key.cell (3, 2), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(2, 3), (2, 4)])])]), (Key.cell (4, 4), Entry.plan [(3, 3), (3, 2), (4, 2)])]),
    (Key.cell (4, 0), Entry.plan [(2, 1), (3, 1), (1, 3), (1, 4), (2, 3), (4, 1)]),
    (Key.cell (4, 2), Entry.plan [(2, 1), (3, 1), (1, 3), (1, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(1, 3), (2, 1), (3, 1)]), (Key.cell (1, 3),
    Entry.plan [(2, 0), (4, 0)]), (Key.cell (1, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (2, 0),
    Entry.plan [(1, 3), (3, 1), (3, 2), (4, 4), (4, 2)]), (Key.cell (2, 1), Entry.plan [(1, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (3, 1),
    Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (3, 2), Entry.plan [(1, 4), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (3, 4), Entry.plan [(1, 4),
    (4, 4)])]), (Key.cell (4, 4), Entry.plan [(2, 0), (4, 0), (1, 3), (1, 4), (2, 3), (3, 3)])]),
    (Key.cell (3, 1), Entry.plan [(3, 3), (3, 2), (4, 2), (4, 4), (4, 0)]), (Key.cell (3, 2),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 0), (4, 4), (4, 2), (2, 0), (2, 1)]), (Key.cell (1, 0), Entry.plan [(3, 0),
    (0, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(3, 0), (4, 4), (4, 0), (4, 2)]),
    (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(2, 0), (4, 2), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 0), (4, 0), (4, 4)]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (2, 0), (2, 4), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 4), (2, 0), (4, 0)]), (Key.cell (4, 4), Entry.plan [(1, 3), (2, 0), (4, 0)])]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (3, 3)]), (Key.cell (4, 1), Entry.plan [(1, 3), (3, 3)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (3, 3)])]), (Key.cell (3, 3),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 4), (4, 2), (2, 0), (2, 1), (3, 1)]), (Key.cell (1, 3), Entry.plan [(1, 4),
    (4, 0), (4, 2)]), (Key.cell (1, 4), Entry.plan [(4, 0), (4, 2)]), (Key.cell (4, 0),
    Entry.plan [(1, 4), (1, 3), (2, 4)]), (Key.cell (4, 1), Entry.plan [(4, 0), (4, 2)])]),
    (Key.cell (3, 4), Entry.plan [(3, 3), (1, 3), (4, 0), (4, 2)])]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0), (2, 1), (3, 1)]), (Key.cell (0, 1),
    Entry.plan [(3, 1), (2, 1), (2, 0)]), (Key.cell (0, 4), Entry.plan [(0, 1), (3, 1), (2, 1),
    (4, 1), (1, 4), (2, 3)]), (Key.cell (1, 0), Entry.plan [(3, 1), (2, 1), (4, 1), (1, 4),
    (2, 3)]), (Key.cell (1, 4), Entry.plan [(0, 1), (3, 1), (0, 4), (4, 1), (4, 0)]),
    (Key.cell (2, 0), Entry.plan [(0, 1), (3, 1), (0, 4), (3, 2), (4, 1), (4, 0)]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (3, 1), (2, 1), (4, 0), (0, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (3, 1), (2, 1), (4, 0), (0, 4)]), (Key.cell (3, 1), Entry.plan [(1, 0),
    (2, 1), (4, 3), (4, 1), (4, 4), (4, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (2, 1),
    (3, 3), (4, 3), (3, 4), (2, 3)]), (Key.cell (3, 3), Entry.plan [(1, 0), (2, 1), (4, 0), (4, 4),
    (1, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (3, 1), (3, 2), (4, 1), (4, 0),
    (4, 4)]), (Key.cell (4, 3), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 4)])]),
    (Key.cell (0, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(3, 2), (3, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (2, 1), (4, 1), (1, 4), (2, 3)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3),
    (4, 2)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(3, 0), (2, 1)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0), (2, 1)])]),
    (Key.cell (4, 3), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1),
    Entry.plan [(3, 0)]), (Key.cell (2, 3), Entry.plan [(3, 0)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(3, 0)])])]), (Key.cell (2, 1),
    Entry.plan [(3, 3), (4, 2)]), (Key.cell (2, 3), Entry.plan [(2, 1), (3, 3)]), (Key.cell (2, 4),
    Entry.plan [(1, 3), (2, 1), (2, 3), (4, 1)]), (Key.cell (3, 2), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (1, 3),
    Entry.plan [(0, 3), (2, 1)]), (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (1, 3),
    Entry.plan [(0, 3), (2, 1)]), (Key.cell (3, 3), Entry.plan [(2, 0), (4, 0)])]),
    (Key.cell (3, 3), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3), (4, 1)]), (Key.cell (1, 3),
    Entry.plan [(0, 3), (2, 1)]), (Key.cell (3, 3), Entry.plan [(4, 1)])])]), (Key.cell (3, 3),
    Entry.plan [(2, 1), (4, 1), (2, 3)]), (Key.cell (4, 0), Entry.plan [(1, 3), (2, 1), (2, 3),
    (1, 4), (4, 1)]), (Key.cell (4, 1), Entry.plan [(2, 1), (0, 3)]), (Key.cell (4, 2),
    Entry.plan [(2, 1), (0, 3)]), (Key.cell (4, 3), Entry.plan [(2, 1), (0, 3)]), (Key.cell (4, 4),
    Entry.plan [(1, 3), (2, 1), (2, 3), (4, 1)])])]), (Key.cell (1, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3), (3, 2), (4, 1), (4, 0), (4, 4)]),
    (Key.cell (0, 1), Entry.plan [(1, 3), (2, 1), (4, 1), (1, 4), (2, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (2, 1), (4, 1), (1, 4), (2, 3)]), (Key.cell (0, 4), Entry.plan [(1, 3),
    (2, 1), (4, 1), (1, 4), (2, 3)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (1, 4), Entry.plan [(3, 0), (2, 1)]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (0, 1), (4, 0), (0, 4)]), (Key.cell (2, 1), Entry.plan [(3, 0), (4, 0),
    (4, 2), (4, 4)]), (Key.cell (3, 0), Entry.plan [(3, 2), (2, 3), (4, 2), (4, 0), (4, 4)]),
    (Key.cell (3, 2), Entry.plan [(3, 0), (2, 0), (4, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1),
    (0, 1), (4, 0), (0, 4)]), (Key.cell (3, 4), Entry.plan [(3, 0), (2, 1)]), (Key.cell (4, 0),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (1, 4), Entry.plan [(3, 0),
    (2, 1)]), (Key.cell (2, 0), Entry.plan [(2, 1), (2, 3)]), (Key.cell (2, 1),
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2),
    Entry.plan [(3, 0), (2, 1), (2, 3)]), (Key.cell (3, 3), Entry.plan [(2, 1), (2, 3)]),
    (Key.cell (3, 4), Entry.plan [(3, 0), (2, 1)])]), (Key.cell (4, 3),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(3, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2),
    (4, 2)]), (Key.cell (3, 3), Entry.plan [(0, 4), (3, 0), (2, 0)]), (Key.cell (4, 1),
    Entry.plan [(0, 4), (0, 1)])])]), (Key.cell (1, 4), Entry.plan [(1, 3), (3, 2), (4, 2), (4, 0),
    (4, 4)]), (Key.cell (2, 1), Entry.plan [(3, 3), (4, 2)]), (Key.cell (2, 4), Entry.plan [(1, 3),
    (2, 1), (4, 1), (1, 4), (0, 3), (2, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]),
    (Key.cell (3, 2), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 0), (4, 0)]),
    (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (0, 1), (2, 0), (4, 0)]), (Key.cell (1, 3), Entry.plan [(0, 3), (0, 1),
    (2, 1)]), (Key.cell (3, 3), Entry.plan [(0, 1), (2, 0), (4, 0)])]), (Key.cell (3, 3),
    Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3), (4, 1)]), (Key.cell (1, 3),
    Entry.plan [(0, 3), (4, 1)]), (Key.cell (3, 3), Entry.plan [(4, 1)])])]), (Key.cell (3, 3),
    Entry.plan [(3, 2), (4, 1), (4, 0), (4, 4)]), (Key.cell (4, 0), Entry.plan [(2, 1), (3, 3)]),
    (Key.cell (4, 1), Entry.plan [(2, 1), (3, 3)]), (Key.cell (4, 2), Entry.plan [(2, 1), (3, 3)]),
    (Key.cell (4, 4), Entry.plan [(2, 1), (3, 3)])]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1), (2, 1), (3, 0), (3, 1)]), (Key.cell (0, 1),
    Entry.plan [(3, 3), (3, 2), (2, 1), (2, 0), (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 3),
    (2, 1), (4, 2), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 1), (2, 3), (3, 3)]),
    (Key.cell (2, 0), Entry.plan [(0, 1), (2, 1), (3, 0), (3, 1), (4, 0), (0, 4)]),
    (Key.cell (2, 1), Entry.plan [(1, 0), (3, 3), (3, 2), (4, 2), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(1, 0), (2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (2, 3), (3, 3)]), (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 1), Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (4, 0),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(4, 4)]), (Key.cell (1, 4), Entry.plan [(2, 4),
    (3, 2), (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 4), (3, 2), (3, 3)]), (Key.cell (4, 4),
    Entry.plan [(3, 2), (3, 3)])])])])]), (Key.cell (3, 1), Entry.plan [(0, 1), (2, 3), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(0, 1), (2, 1), (3, 1), (4, 0), (0, 4)]), (Key.cell (3, 3),
    Entry.plan [(0, 1), (2, 1), (3, 1), (4, 0), (0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (2, 1), (3, 2), (3, 3), (4, 2), (4, 4)]), (Key.cell (4, 0), Entry.plan [(1, 0), (2, 0), (3, 3),
    (3, 2), (4, 2), (4, 4)]), (Key.cell (4, 3), Entry.plan [(1, 0), (2, 0), (3, 3), (2, 3), (4, 2),
    (2, 4)])]), (Key.cell (1, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(2, 1), (2, 3)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3)]),
    (Key.cell (3, 1), Entry.plan [(3, 3), (4, 2), (4, 0), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(3, 1), (0, 4), (4, 1), (4, 0)])]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (2, 3),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan [(2, 1), (3, 3), (4, 2)]), (Key.cell (2, 1),
    Entry.plan [(3, 3), (4, 2)]), (Key.cell (3, 0), Entry.plan [(3, 1), (4, 2)]), (Key.cell (3, 1),
    Entry.plan [(3, 3), (4, 2)]), (Key.cell (3, 3), Entry.plan [(3, 1), (4, 2)]), (Key.cell (4, 0),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(4, 2)]),
    (Key.cell (3, 3), Entry.plan [(3, 1), (4, 2)]), (Key.cell (4, 2), Entry.plan [(3, 1), (3, 3),
    (3, 4)])]), (Key.cell (4, 1), Entry.plan [(2, 1), (4, 2), (3, 3)]), (Key.cell (4, 2),
    Entry.plan [(3, 0), (3, 1), (0, 4), (4, 0)]), (Key.cell (4, 3), Entry.quiet (4, 0) [(Key.dflt,
    Entry.plan [(4, 2)]), (Key.cell (2, 0), Entry.plan [(4, 4)]), (Key.cell (2, 1),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(4, 2)]), (Key.cell (2, 0), Entry.plan [(3, 0)]),
    (Key.cell (4, 2), Entry.plan [(3, 0)]), (Key.cell (4, 4), Entry.plan [(3, 0)])]),
    (Key.cell (4, 1), Entry.plan [(2, 1), (4, 2)]), (Key.cell (4, 2), Entry.plan [(0, 4), (3, 1)]),
    (Key.cell (4, 4), Entry.plan [(3, 1)])]), (Key.cell (4, 4), Entry.plan [(3, 0), (3, 1),
    (4, 1)])]), (Key.cell (2, 4), Entry.plan [(2, 3)]), (Key.cell (3, 1), Entry.plan [(2, 3)]),
    (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (2, 3),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(4, 2)]),
    (Key.cell (3, 3), Entry.plan [(3, 1), (4, 2)]), (Key.cell (4, 2), Entry.plan [(3, 1), (3, 3),
    (3, 4)])]), (Key.cell (2, 4), Entry.plan [(2, 3)]), (Key.cell (3, 0), Entry.plan [(2, 1)]),
    (Key.cell (3, 3), Entry.plan [(2, 1)]), (Key.cell (4, 2), Entry.plan [(2, 1)])]),
    (Key.cell (4, 3), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1),
    Entry.plan [(3, 3)]), (Key.cell (2, 3), Entry.quiet (2, 4) [(Key.dflt, Entry.plan [(4, 2)]),
    (Key.cell (2, 0), Entry.plan [(4, 4)]), (Key.cell (2, 1), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(4, 2)]), (Key.cell (2, 0), Entry.plan [(3, 0)]), (Key.cell (4, 2),
    Entry.plan [(3, 0)]), (Key.cell (4, 4), Entry.plan [(3, 0)])]), (Key.cell (4, 1),
    Entry.plan [(2, 1), (4, 2)]), (Key.cell (4, 2), Entry.plan [(0, 4), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(3, 1)])]), (Key.cell (2, 4), Entry.plan [(2, 3)]), (Key.cell (3, 1),
    Entry.plan [(2, 3)])])]), (Key.cell (2, 1), Entry.plan [(3, 3), (0, 3), (4, 3), (3, 4),
    (3, 1)]), (Key.cell (2, 3), Entry.plan [(3, 1), (0, 4), (4, 0), (4, 1)]), (Key.cell (3, 1),
    Entry.plan [(3, 3), (4, 2), (4, 0), (4, 4)]), (Key.cell (3, 3), Entry.plan [(3, 1), (0, 4),
    (4, 1), (4, 0)])])]), (Key.cell (2, 0), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1),
    (3, 2), (4, 1), (4, 0), (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (0, 4), (3, 2),
    (4, 1), (4, 0)]), (Key.cell (0, 4), Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (3, 1), (0, 4), (4, 1), (4, 0)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 1),
    (3, 1), (3, 2), (4, 1), (1, 4), (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 1), (3, 2),
    (4, 1), (1, 4), (0, 4)]), (Key.cell (3, 0), Entry.plan [(1, 0), (3, 1), (3, 2), (4, 0), (4, 1),
    (4, 4)]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 3), (1, 4),
    (2, 3)]), (Key.cell (0, 1), Entry.plan [(3, 3), (2, 3), (2, 4)]), (Key.cell (0, 3),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 1), (2, 4), (3, 3)]), (Key.cell (0, 1),
    Entry.plan [(2, 4), (3, 3)]), (Key.cell (1, 0), Entry.plan [(2, 4), (3, 3)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (3, 3), (4, 3)]), (Key.cell (2, 4), Entry.plan [(1, 0), (3, 3), (4, 3),
    (4, 1), (4, 4)]), (Key.cell (3, 2), Entry.plan [(1, 0), (1, 4), (4, 0), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(1, 0), (1, 4), (4, 0), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(1, 4), (3, 2), (4, 1), (1, 0)])]), (Key.cell (0, 4), Entry.plan [(0, 1), (3, 3),
    (2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3), (1, 4), (2, 3), (4, 1), (2, 1)]),
    (Key.cell (1, 4), Entry.plan [(1, 0), (3, 3), (2, 3), (4, 3)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (0, 3), (1, 4), (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (0, 4), (1, 0), (4, 0)]), (Key.cell (2, 4), Entry.plan [(0, 3), (0, 4), (1, 0), (4, 0)]),
    (Key.cell (3, 3), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 3), (2, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 4), Entry.plan [(2, 3), (2, 1), (4, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 4), (4, 4)])])])]), (Key.cell (3, 2),
    Entry.plan [(1, 0), (3, 3), (4, 0), (0, 4), (0, 3)]), (Key.cell (3, 3), Entry.plan [(1, 0),
    (4, 0), (4, 4), (1, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (3, 1), (3, 2), (4, 1),
    (4, 0), (4, 4)]), (Key.cell (4, 0), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 3), (3, 2),
    (4, 1)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 3),
    (2, 3), (2, 4)])]), (Key.cell (2, 1), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 3), (2, 3),
    (2, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 1),
    (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (2, 3), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4), (4, 0)]),
    (Key.cell (3, 3), Entry.plan [(0, 4), (4, 0)]), (Key.cell (4, 1), Entry.plan [(4, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)]), (Key.cell (4, 4),
    Entry.plan [(3, 3)])])])]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 3), (3, 2), (4, 3),
    (4, 4), (0, 4), (0, 3)]), (Key.cell (3, 0), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 2),
    (4, 4)]), (Key.cell (3, 1), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(4, 3), (4, 4), (4, 2)]), (Key.cell (1, 0), Entry.plan [(4, 4),
    (4, 2)]), (Key.cell (2, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 3), (0, 4)])]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (1, 0)]), (Key.cell (4, 3), Entry.plan [(0, 1), (4, 4), (4, 2)])]), (Key.cell (3, 2),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 0), (4, 0),
    (4, 2), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1)]),
    (Key.cell (4, 0), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4), (2, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 3),
    (2, 3), (2, 4)])]), (Key.cell (2, 3), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 0), (3, 3), (1, 3), (4, 0)]),
    (Key.cell (0, 4), Entry.plan [(2, 0), (3, 3), (3, 1), (4, 2), (3, 2)]), (Key.cell (1, 3),
    Entry.plan [(2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (2, 0), Entry.plan [(3, 3),
    (3, 1), (3, 2), (4, 2)]), (Key.cell (2, 1), Entry.quiet (3, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 3),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (1, 4), Entry.plan [(2, 4),
    (3, 2)]), (Key.cell (2, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(3, 2)]),
    (Key.cell (3, 2), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 1), Entry.plan [(4, 3), (4, 0),
    (4, 4)]), (Key.cell (4, 3), Entry.plan [(4, 1)])]), (Key.cell (3, 2), Entry.plan [(4, 0),
    (4, 4)]), (Key.cell (4, 1), Entry.plan [(4, 3), (4, 4)]), (Key.cell (4, 3), Entry.plan [(4, 1),
    (4, 4)])])])]), (Key.cell (3, 0), Entry.plan [(2, 0), (4, 0), (0, 4), (1, 3)]),
    (Key.cell (3, 1), Entry.plan [(2, 0), (3, 0), (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 2),
    Entry.plan [(2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 0),
    (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 4), Entry.plan [(2, 0), (3, 3), (3, 1), (4, 2),
    (3, 2)]), (Key.cell (4, 0), Entry.plan [(2, 1), (3, 1), (3, 3)]), (Key.cell (4, 1),
    Entry.plan [(2, 1), (3, 1), (3, 3)]), (Key.cell (4, 2), Entry.plan [(2, 0), (3, 3), (1, 3),
    (0, 4), (4, 0)]), (Key.cell (4, 3), Entry.plan [(2, 1), (3, 1), (3, 3)])])]), (Key.cell (2, 4),
    Entry.plan [(1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (0, 3), (3, 3)]), (Key.cell (3, 0),
    Entry.plan [(1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (1, 4), (3, 3)]), (Key.cell (3, 1),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 1), (1, 4), (4, 0), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(1, 4), (4, 2), (4, 0)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 1), (0, 4), (2, 4), (1, 4)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 4),
    (1, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 4), (2, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (2, 4), (1, 4)]), (Key.cell (1, 4), Entry.plan [(0, 1), (4, 0), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (1, 4), (4, 0), (4, 2)]), (Key.cell (2, 4),
    Entry.plan [(1, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(0, 4), (1, 0), (2, 1), (2, 3),
    (2, 4), (3, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 1), (2, 4), (1, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (4, 0), (4, 2)]),
    (Key.cell (4, 2), Entry.plan [(1, 0), (4, 0)])]), (Key.cell (0, 4), Entry.plan [(4, 1), (4, 2),
    (2, 0), (1, 0)]), (Key.cell (1, 0), Entry.plan [(1, 4), (4, 0), (4, 2)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1), (1, 4), (2, 3), (3, 3)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (2, 4), (3, 3), (2, 3)]), (Key.cell (1, 0), Entry.plan [(1, 4), (3, 0),
    (4, 0), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1), (2, 3), (3, 3)]), (Key.cell (2, 0),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 3)]), (Key.cell (1, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (2, 3), Entry.plan [(1, 4), (4, 2), (4, 3)]),
    (Key.cell (3, 2), Entry.plan [(1, 0), (0, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(4, 1),
    (2, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (0, 1)])])]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (1, 4), (3, 0), (4, 0), (4, 2)]), (Key.cell (2, 3), Entry.plan [(0, 1),
    (1, 4), (3, 0), (4, 0), (4, 2)]), (Key.cell (3, 0), Entry.plan [(0, 4), (1, 0), (2, 1), (2, 3),
    (2, 4), (3, 3)]), (Key.cell (3, 2), Entry.plan [(0, 1), (1, 4), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(0, 1), (1, 4), (2, 1), (4, 0), (4, 2)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (1, 4), (2, 1), (4, 0), (4, 2)]), (Key.cell (4, 0), Entry.plan [(1, 0), (2, 0), (2, 4), (3, 3),
    (2, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (2, 1), (3, 0), (4, 0), (4, 2)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (2, 3), (3, 3)]), (Key.cell (4, 3), Entry.plan [(0, 1),
    (4, 2)])]), (Key.cell (1, 4), Entry.plan [(0, 1), (4, 0), (4, 2)]), (Key.cell (2, 0),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1), (2, 4), (2, 3)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (2, 3), (2, 4)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 1), (0, 4), (2, 4), (2, 3)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 4), (2, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (2, 4), (2, 3)]), (Key.cell (2, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(0, 1), (1, 4), (2, 3)]), (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4)]),
    (Key.cell (1, 0), Entry.plan [(0, 4), (1, 4), (2, 3)]), (Key.cell (1, 4), Entry.plan [(0, 1),
    (0, 4), (2, 3)]), (Key.cell (2, 3), Entry.plan [(0, 1), (0, 4), (1, 4), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (0, 4), (1, 4), (3, 2)]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (0, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (0, 4), (1, 4),
    (2, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 4), (3, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 4), (1, 4)])]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (0, 4), (4, 1), (4, 2), (4, 3)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (0, 4), (3, 2), (4, 3)]), (Key.cell (3, 0), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(0, 1), (4, 2)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 3)]), (Key.cell (1, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (2, 3), Entry.plan [(0, 4), (1, 0), (4, 2), (4, 3)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (4, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (4, 0)]),
    (Key.cell (4, 0), Entry.plan [(4, 1), (2, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (1, 0)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 4), (1, 0),
    (2, 4), (2, 3)])]), (Key.cell (3, 2), Entry.plan [(0, 4), (1, 0), (2, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 4), (2, 4), (1, 4)]), (Key.cell (4, 0), Entry.plan [(0, 1), (2, 4),
    (2, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 2), (4, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 4), (3, 4), (2, 3)])]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 4),
    (3, 2), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 4), (2, 3)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 3)]), (Key.cell (1, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (2, 3), Entry.plan [(1, 4), (4, 2), (4, 3)]),
    (Key.cell (3, 2), Entry.plan [(1, 0), (0, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(4, 1),
    (2, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (0, 1)])])]), (Key.cell (1, 4),
    Entry.plan [(0, 1), (0, 4), (2, 4), (2, 3)]), (Key.cell (2, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 1), (1, 4),
    (2, 3)]), (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (1, 4), (2, 3)]), (Key.cell (1, 4), Entry.plan [(0, 1), (0, 4), (2, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (0, 4), (1, 4), (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 1), (0, 4),
    (1, 4), (3, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 4), (2, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 4), (1, 4), (2, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 4),
    (3, 2)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (0, 4), (1, 4)])])]), (Key.cell (2, 3), Entry.plan [(0, 1), (0, 4), (4, 2),
    (4, 3)]), (Key.cell (2, 4), Entry.plan [(0, 1), (0, 4), (3, 2), (4, 3)]), (Key.cell (3, 0),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(0, 1), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (2, 3)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 1), (4, 2)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 3)]), (Key.cell (1, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (2, 3), Entry.plan [(0, 4), (1, 0), (4, 2), (4, 3)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (4, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (4, 0)]),
    (Key.cell (4, 0), Entry.plan [(4, 1), (2, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (1, 0)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 4), (1, 0),
    (2, 4), (2, 3)])]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4),
    (2, 3)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (2, 3), Entry.plan [(1, 4),
    (4, 2), (4, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 4), (2, 4)]), (Key.cell (4, 0),
    Entry.plan [(4, 1), (2, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (0, 1)])]),
    (Key.cell (2, 3), Entry.plan [(1, 0), (4, 2), (4, 3)]), (Key.cell (2, 4), Entry.plan [(0, 1),
    (4, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 4), (2, 4)]), (Key.cell (4, 0),
    Entry.plan [(4, 1), (2, 3)]), (Key.cell (4, 1), Entry.plan [(4, 0), (0, 1), (4, 2)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 4), (1, 0),
    (2, 4), (2, 3)])]), (Key.cell (3, 2), Entry.plan [(0, 4), (1, 0), (2, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 4), (3, 2), (4, 2)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 2),
    (4, 2)]), (Key.cell (4, 2), Entry.plan [(0, 1), (3, 4), (2, 3)])]), (Key.cell (2, 4),
    Entry.plan [(1, 0), (1, 4), (2, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(0, 4), (1, 0),
    (2, 1), (2, 3), (2, 4), (3, 3)]), (Key.cell (3, 2), Entry.plan [(1, 0), (1, 4), (2, 0)]),
    (Key.cell (4, 0), Entry.plan [(1, 0), (2, 1), (2, 4), (4, 1), (2, 3), (3, 3)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (4, 0), (4, 2)]), (Key.cell (4, 2), Entry.plan [(1, 0),
    (2, 1), (4, 1), (4, 3), (4, 0)])]), (Key.cell (3, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (0, 3), Entry.plan [(2, 1), (3, 3), (4, 3), (3, 4), (2, 3)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(2, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (3, 3), (4, 3)]), (Key.cell (2, 0), Entry.plan [(3, 3), (4, 3)]),
    (Key.cell (2, 1), Entry.plan [(3, 1), (4, 0), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (3, 3), (4, 3)]), (Key.cell (4, 0), Entry.plan [(2, 0), (3, 3), (4, 4), (2, 4)]),
    (Key.cell (4, 2), Entry.plan [(2, 0), (4, 3), (3, 3)]), (Key.cell (4, 3), Entry.plan [(2, 0),
    (3, 3), (4, 2), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(3, 3), (4, 0), (0, 4), (0, 3)]),
    (Key.cell (2, 1), Entry.plan [(3, 1), (4, 0), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (3, 3), (0, 3), (4, 0), (0, 4)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 3), Entry.plan [(2, 0), (4, 0)]), (Key.cell (0, 4),
    Entry.plan [(3, 1), (2, 0), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 3), (2, 3), (4, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (3, 0), Entry.plan [(0, 3),
    (2, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 3), (2, 0), (2, 4), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 3), (2, 0), (4, 0)]), (Key.cell (4, 2), Entry.plan [(0, 3),
    (2, 1), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 4), (4, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 3), (2, 1), (2, 3)])]), (Key.cell (4, 0), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 3), (3, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (4, 1)]), (Key.cell (0, 4), Entry.plan [(2, 3), (4, 1)]),
    (Key.cell (3, 0), Entry.plan [(0, 3), (2, 3), (4, 1)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (2, 3), (4, 1)]), (Key.cell (3, 3), Entry.plan [(0, 3), (2, 3), (4, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 3), (2, 3), (4, 1)])])]), (Key.cell (4, 2), Entry.plan [(2, 1), (4, 3), (3, 3),
    (4, 4)]), (Key.cell (4, 3), Entry.plan [(2, 0), (3, 3), (4, 2), (2, 4), (2, 3)])])]),
    (Key.cell (3, 3), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(2, 0)]), (Key.cell (0, 3), Entry.plan [(1, 3),
    (2, 0)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 0)]),
    (Key.cell (2, 0), Entry.plan [(4, 4), (4, 1), (3, 1), (3, 2)]), (Key.cell (2, 1),
    Entry.plan [(4, 2), (4, 4)]), (Key.cell (4, 2), Entry.plan [(2, 1), (4, 4), (4, 1), (3, 1)])]),
    (Key.cell (2, 0), Entry.plan [(1, 3), (4, 4), (1, 4), (2, 4)]), (Key.cell (2, 1),
    Entry.plan [(1, 3), (4, 2), (4, 4)]), (Key.cell (4, 2), Entry.plan [(2, 1), (4, 4), (4, 1),
    (3, 1)])])]), (Key.cell (3, 4), Entry.plan [(1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (0, 3)]),
    (Key.cell (4, 0), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (3, 1)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(3, 1)]), (Key.cell (1, 0),
    Entry.plan [(3, 1)]), (Key.cell (2, 0), Entry.plan [(3, 1)])]), (Key.cell (1, 0),
    Entry.plan [(3, 1), (3, 3)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 0), (3, 2), (3, 3)]), (Key.cell (1, 0),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (3, 2)]), (Key.cell (2, 3), Entry.plan [(3, 0), (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 2),
    (4, 1), (3, 3), (4, 4)]), (Key.cell (3, 2), Entry.plan [(3, 0), (2, 3)]), (Key.cell (4, 1),
    Entry.plan [(0, 1), (3, 0), (3, 1)])]), (Key.cell (2, 3), Entry.plan [(1, 0)]),
    (Key.cell (4, 3), Entry.plan [(1, 0)])]), (Key.cell (2, 0), Entry.plan [(0, 1), (3, 2),
    (2, 3)])]), (Key.cell (4, 1), Entry.plan [(1, 0), (2, 1), (3, 2), (3, 3), (4, 3), (0, 3),
    (4, 4)]), (Key.cell (4, 2), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(1, 4), (2, 3), (3, 2)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(3, 1)]), (Key.cell (3, 1), Entry.plan [(4, 3)]), (Key.cell (3, 2),
    Entry.plan [(4, 3)]), (Key.cell (3, 3), Entry.plan [(4, 3)])]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 4), (2, 3), (3, 2)]), (Key.cell (1, 4),
    Entry.plan [(2, 3), (3, 2)]), (Key.cell (2, 3), Entry.plan [(1, 4), (3, 0), (3, 1)]),
    (Key.cell (3, 1), Entry.plan [(1, 4), (2, 3), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0),
    (4, 0), (4, 4)]), (Key.cell (3, 3), Entry.plan [(3, 1), (4, 0), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(1, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(1, 4), (3, 2), (3, 3)]),
    (Key.cell (4, 4), Entry.plan [(2, 3), (3, 2)])]), (Key.cell (1, 4), Entry.plan [(2, 3),
    (3, 2)]), (Key.cell (2, 3), Entry.plan [(1, 4), (3, 1), (3, 0), (3, 3)]), (Key.cell (3, 1),
    Entry.plan [(1, 4), (2, 3), (1, 3), (3, 3), (0, 3)]), (Key.cell (3, 2), Entry.plan [(1, 4),
    (4, 3), (1, 3), (0, 3), (3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 4), (3, 1), (4, 0)]),
    (Key.cell (3, 4), Entry.plan [(1, 4), (2, 3), (1, 3)]), (Key.cell (4, 3), Entry.plan [(4, 4),
    (4, 0), (3, 1)]), (Key.cell (4, 4), Entry.plan [(2, 3), (3, 2)])])])]), (Key.cell (4, 3),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 1), (3, 1)]), (Key.cell (0, 4), Entry.plan [(2, 0), (3, 1), (4, 2), (4, 1),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(2, 0), (3, 3), (4, 2), (2, 4), (2, 3)]),
    (Key.cell (2, 0), Entry.plan [(3, 1), (3, 2), (4, 1), (4, 0), (4, 4)]), (Key.cell (2, 1),
    Entry.plan [(3, 3), (2, 3), (2, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (3, 3), (0, 3),
    (0, 4), (4, 0)]), (Key.cell (3, 0), Entry.plan [(2, 0), (3, 1), (4, 2), (4, 1), (4, 4)]),
    (Key.cell (3, 1), Entry.plan [(2, 0), (4, 2), (2, 4), (2, 3), (3, 3)]), (Key.cell (3, 2),
    Entry.plan [(2, 0), (3, 3), (4, 2), (2, 4), (2, 3)]), (Key.cell (3, 3),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 3),
    Entry.plan [(0, 4), (1, 4), (2, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4), (2, 4)]),
    (Key.cell (1, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 2), Entry.plan [(4, 2), (2, 0)]),
    (Key.cell (4, 0), Entry.plan [(1, 4), (2, 4)]), (Key.cell (4, 1), Entry.plan [(0, 4), (1, 4),
    (2, 4)]), (Key.cell (4, 2), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 0), Entry.plan [(0, 4), (1, 4)]), (Key.cell (2, 1), Entry.plan [(0, 4), (1, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 4), (1, 4)])])]), (Key.cell (3, 4), Entry.plan [(2, 0),
    (4, 0), (0, 4), (0, 3)]), (Key.cell (4, 0), Entry.plan [(2, 0), (3, 3), (2, 3), (2, 4)]),
    (Key.cell (4, 4), Entry.plan [(2, 0), (3, 3), (0, 3), (2, 3), (1, 4)])])]), (Key.cell (4, 4),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 0), (4, 0)]), (Key.cell (0, 3), Entry.plan [(2, 1), (3, 1)]), (Key.cell (2, 0),
    Entry.plan [(3, 1), (3, 2), (4, 1), (4, 0)]), (Key.cell (2, 1), Entry.plan [(3, 3), (2, 3),
    (2, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1), (3, 1)]), (Key.cell (4, 0), Entry.plan [(2, 0),
    (3, 3), (2, 3), (2, 4)]), (Key.cell (4, 2), Entry.plan [(2, 1), (3, 1)]), (Key.cell (4, 3),
    Entry.plan [(2, 0), (3, 3), (0, 3), (2, 3), (1, 4)])])])]), (Key.cell (0, 3),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (2, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(2, 3)]),
    (Key.cell (1, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (2, 3),
    Entry.plan [(4, 2), (3, 2), (3, 1)]), (Key.cell (3, 2), Entry.plan [(3, 4), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(3, 2), (4, 2)])]), (Key.cell (1, 4),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(4, 2),
    (3, 2), (3, 1)]), (Key.cell (3, 2), Entry.plan [(3, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(3, 2), (3, 1)])]), (Key.cell (2, 3), Entry.plan [(4, 2), (3, 2), (3, 1)]),
    (Key.cell (3, 2), Entry.plan [(3, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(3, 2),
    (4, 2)])])])]), (Key.cell (0, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 2), Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (4, 0),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (3, 1)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(2, 4), (1, 4),
    (3, 1), (2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 1), (2, 4), (2, 3), (3, 3)])]),
    (Key.cell (1, 0), Entry.plan [(4, 4), (4, 1), (3, 2), (3, 3)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(1, 0),
    (2, 4), (3, 3), (2, 3)]), (Key.cell (1, 0), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (3, 1)]), (Key.cell (3, 2), Entry.plan [(3, 0), (2, 1),
    (2, 3)]), (Key.cell (3, 3), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(2, 3)]),
    (Key.cell (0, 1), Entry.plan [(3, 1)]), (Key.cell (2, 3), Entry.plan [(3, 1)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (4, 1), (4, 4)]), (Key.cell (3, 2), Entry.plan [(3, 0),
    (2, 3)]), (Key.cell (4, 1), Entry.plan [(3, 1)])])]), (Key.cell (2, 1), Entry.plan [(1, 0),
    (2, 4), (3, 3), (2, 3)])]), (Key.cell (2, 1), Entry.plan [(0, 1), (4, 4), (4, 1), (3, 2),
    (3, 3)])])])]), (Key.cell (1, 0), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 2), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (0, 1),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (0, 3), Entry.plan [(1, 3),
    (2, 1)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 1), Entry.plan [(3, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (4, 3),
    Entry.plan [(4, 0), (3, 0)])]), (Key.cell (2, 1), Entry.plan [(1, 3), (4, 0), (4, 4), (4, 1)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0),
    (3, 3)])]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 1), (2, 1)]), (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(3, 0), (4, 0)])]),
    (Key.cell (2, 1), Entry.plan [(1, 1), (4, 0), (4, 4), (4, 1)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0), (4, 0)])]),
    (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4),
    (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(3, 0),
    (4, 0)])]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4), (3, 3)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (4, 3),
    Entry.plan [(4, 0), (2, 1)])]), (Key.cell (2, 1), Entry.plan [(0, 4), (4, 0)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(3, 0),
    (4, 0)])]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (0, 1), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1),
    Entry.plan [(3, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (4, 3), Entry.plan [(4, 0), (3, 0)])]),
    (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1),
    Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (4, 3), Entry.plan [(4, 0), (2, 1)])]),
    (Key.cell (2, 1), Entry.plan [(3, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (0, 1), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4), (3, 3)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (2, 1),
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]), (Key.cell (3, 2),
    Entry.plan [(3, 0)])]), (Key.cell (4, 3), Entry.plan [(4, 0), (3, 0)])]), (Key.cell (2, 1),
    Entry.plan [(4, 2), (2, 4), (3, 2), (3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(3, 0), (4, 0)])])]), (Key.cell (1, 1),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(3, 1), (3, 2), (3, 3), (4, 2)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1), (3, 2), (2, 3), (2, 4)]), (Key.cell (1, 0),
    Entry.plan [(3, 1), (4, 0), (2, 0), (2, 1)]), (Key.cell (1, 4), Entry.plan [(3, 1), (2, 3),
    (4, 1), (4, 0)]), (Key.cell (2, 0), Entry.plan [(3, 1), (4, 0), (3, 2)]), (Key.cell (2, 1),
    Entry.plan [(3, 1), (4, 0), (4, 1), (4, 2)]), (Key.cell (2, 3), Entry.plan [(3, 1), (3, 2),
    (4, 0), (4, 1)]), (Key.cell (2, 4), Entry.plan [(3, 1), (3, 2), (2, 3), (4, 1), (4, 0)]),
    (Key.cell (3, 0), Entry.plan [(3, 1), (3, 2), (2, 3), (1, 4), (4, 2), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(4, 4), (2, 4), (2, 3), (3, 3)]), (Key.cell (3, 2),
    Entry.plan [(3, 4), (4, 4), (3, 3), (2, 4)]), (Key.cell (3, 3), Entry.plan [(3, 1), (3, 2),
    (4, 1), (4, 0)]), (Key.cell (3, 4), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(2, 1), (2, 3),
    (1, 4), (4, 0)]), (Key.cell (1, 0), Entry.plan [(2, 1), (2, 3), (2, 4), (4, 4)]),
    (Key.cell (1, 4), Entry.plan [(2, 1), (3, 3), (4, 2), (4, 0)]), (Key.cell (2, 1),
    Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1), (4, 0), (4, 2),
    (4, 3)]), (Key.cell (2, 4), Entry.plan [(2, 1), (2, 3), (4, 0)]), (Key.cell (3, 1),
    Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(3, 1), (4, 1), (4, 0)]),
    (Key.cell (4, 0), Entry.plan [(2, 3), (2, 4), (3, 1), (4, 2)]), (Key.cell (4, 1),
    Entry.plan [(2, 1), (2, 3), (2, 4)]), (Key.cell (4, 3), Entry.plan [(2, 1), (2, 3), (2, 4)]),
    (Key.cell (4, 4), Entry.plan [(3, 1), (3, 3), (4, 2)])]), (Key.cell (4, 0), Entry.plan [(3, 1),
    (3, 2), (2, 3), (2, 4), (4, 2)]), (Key.cell (4, 2), Entry.plan [(3, 4), (4, 4), (3, 3),
    (2, 3)]), (Key.cell (4, 4), Entry.plan [(3, 1), (3, 2), (3, 3), (4, 2)])]), (Key.cell (1, 0),
    Entry.plan [(3, 1), (4, 0), (2, 0), (2, 1)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 4), Entry.plan [(2, 3), (3, 3)]), (Key.cell (2, 1),
    Entry.plan [(3, 0), (4, 0)]), (Key.cell (2, 3), Entry.plan [(3, 1), (3, 2), (3, 3), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(2, 3), (3, 3)]), (Key.cell (3, 1), Entry.plan [(3, 3), (2, 3)]),
    (Key.cell (3, 2), Entry.plan [(2, 1), (3, 0)]), (Key.cell (3, 3), Entry.plan [(3, 1), (2, 1)]),
    (Key.cell (3, 4), Entry.plan [(2, 1), (3, 2), (4, 0), (4, 2)])]), (Key.cell (1, 4),
    Entry.plan [(3, 1), (2, 3), (4, 1), (4, 0)]), (Key.cell (2, 0), Entry.plan [(3, 1), (4, 0),
    (4, 1), (3, 2)]), (Key.cell (2, 1), Entry.plan [(3, 1), (4, 0), (4, 1), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(3, 1), (3, 2), (4, 0), (4, 1)]), (Key.cell (2, 4),
    Entry.plan [(3, 1), (3, 2), (2, 3), (4, 1), (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 1),
    (3, 2), (2, 3), (4, 2), (4, 0)]), (Key.cell (3, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 3), (2, 3)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 0), (4, 2)]),
    (Key.cell (1, 4), Entry.plan [(2, 3), (4, 4)]), (Key.cell (2, 3), Entry.plan [(4, 0), (4, 2),
    (4, 3)]), (Key.cell (2, 4), Entry.plan [(3, 2), (4, 0), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (4, 0), (4, 2)]), (Key.cell (3, 2), Entry.plan [(4, 4), (3, 4), (2, 4)]),
    (Key.cell (3, 4), Entry.plan [(3, 2), (4, 0), (4, 2)]), (Key.cell (4, 1), Entry.plan [(3, 2),
    (4, 3), (4, 0)]), (Key.cell (4, 2), Entry.plan [(4, 4), (3, 4), (2, 3)])]), (Key.cell (1, 0),
    Entry.plan [(0, 3), (1, 3), (4, 2), (4, 0)]), (Key.cell (2, 0), Entry.plan [(2, 3), (0, 3)]),
    (Key.cell (2, 1), Entry.plan [(2, 3), (3, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(4, 4),
    (4, 2), (4, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 0), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(4, 4), (3, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(2, 3), (0, 3)])]),
    (Key.cell (3, 2), Entry.plan [(3, 4), (4, 4), (3, 3), (2, 4)]), (Key.cell (3, 3),
    Entry.plan [(3, 1), (3, 2), (4, 1), (4, 0)]), (Key.cell (3, 4), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(2, 1), (2, 3)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 1), (2, 3), (1, 4), (4, 0)]), (Key.cell (1, 0), Entry.plan [(2, 1), (2, 3),
    (2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(2, 1), (3, 3), (4, 2), (4, 0)]),
    (Key.cell (2, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (4, 0), (4, 2), (4, 3)]), (Key.cell (2, 4), Entry.plan [(2, 1), (2, 3), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(3, 1),
    (4, 1), (4, 0)]), (Key.cell (4, 0), Entry.plan [(2, 3), (2, 4), (3, 1), (4, 2)]),
    (Key.cell (4, 1), Entry.plan [(2, 1), (2, 3), (2, 4)]), (Key.cell (4, 3), Entry.plan [(2, 1),
    (2, 3), (2, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1), (3, 3), (4, 2)])]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3)]),
    (Key.cell (2, 3), Entry.plan [(2, 1), (4, 0), (4, 2)]), (Key.cell (3, 1), Entry.plan [(3, 3)]),
    (Key.cell (3, 3), Entry.plan [(3, 1), (4, 1), (4, 0)])]), (Key.cell (2, 1), Entry.plan [(3, 3),
    (0, 3), (1, 3), (4, 3), (4, 0)]), (Key.cell (2, 3), Entry.plan [(3, 1), (4, 0), (4, 1)]),
    (Key.cell (3, 1), Entry.plan [(3, 3), (0, 3), (1, 3), (4, 2), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(3, 1), (4, 1), (4, 0)])]), (Key.cell (4, 1), Entry.plan [(3, 1), (3, 2), (4, 4),
    (4, 2), (3, 3)]), (Key.cell (4, 2), Entry.plan [(3, 1), (3, 2), (3, 3), (4, 0), (3, 0)]),
    (Key.cell (4, 3), Entry.plan [(3, 1), (3, 2), (2, 3), (4, 2)])]), (Key.cell (2, 0),
    Entry.plan [(4, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(4, 0), (2, 0)])]),
    (Key.cell (1, 3), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 4), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (0, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 1),
    Entry.plan [(3, 3)]), (Key.cell (3, 1), Entry.plan [(3, 3)]), (Key.cell (4, 1),
    Entry.plan [(3, 3)])]), (Key.cell (1, 4), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (1, 1), Entry.plan [(4, 1), (3, 3)]), (Key.cell (2, 3), Entry.plan [(3, 1)]),
    (Key.cell (3, 0), Entry.plan [(3, 1)]), (Key.cell (3, 3), Entry.plan [(3, 1)]),
    (Key.cell (4, 1), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (3, 3),
    Entry.plan [(0, 1), (2, 1)])]), (Key.cell (4, 3), Entry.plan [(3, 1)])]), (Key.cell (2, 1),
    Entry.plan [(3, 3)]), (Key.cell (3, 1), Entry.plan [(3, 3)]), (Key.cell (4, 1),
    Entry.plan [(3, 3)])])])])]), (Key.cell (1, 4), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(4, 2),
    (3, 2), (3, 1)]), (Key.cell (3, 2), Entry.plan [(3, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(3, 2), (3, 1)])]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 3)]),
    (Key.cell (2, 3), Entry.plan [(0, 3), (4, 2), (3, 2), (3, 1)]), (Key.cell (3, 2),
    Entry.plan [(3, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(3, 2), (4, 2)])])])]),
    (Key.cell (2, 0), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (2, 4)]), (Key.cell (0, 2),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (4, 2)]),
    (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 0), (2, 4), (2, 3),
    (3, 3)]), (Key.cell (0, 4), Entry.plan [(1, 0), (2, 4), (2, 3), (3, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (2, 4), (1, 4), (1, 1), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (2, 4), (2, 3), (3, 3)]), (Key.cell (1, 4), Entry.plan [(0, 4), (1, 0), (2, 4), (3, 4),
    (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (3, 3), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(0, 4), (1, 0), (2, 4), (2, 3)]), (Key.cell (3, 3),
    Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (4, 2)]), (Key.cell (3, 4), Entry.plan [(0, 4),
    (1, 1), (1, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(1, 0), (2, 4), (2, 3), (3, 3)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (1, 0), (3, 4), (3, 3), (2, 3)])]), (Key.cell (0, 4),
    Entry.plan [(1, 1), (1, 4), (2, 4), (2, 3), (3, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (2, 4), (3, 4), (3, 3)]), (Key.cell (1, 1), Entry.plan [(0, 4), (2, 4), (3, 4), (3, 3)]),
    (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 0), (2, 1), (3, 1)]),
    (Key.cell (0, 4), Entry.plan [(1, 0), (2, 1), (3, 2), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(2, 1), (2, 4), (3, 0), (4, 0), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (2, 1), (3, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4), (1, 0), (3, 1), (3, 3), (3, 2),
    (4, 2)]), (Key.cell (2, 3), Entry.plan [(0, 4), (1, 0), (2, 4), (3, 3), (3, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 4), (1, 0), (2, 3), (3, 3)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (4, 0), (4, 3), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (1, 0),
    (2, 1), (2, 4), (3, 3), (3, 4)]), (Key.cell (3, 3), Entry.plan [(0, 4), (1, 0), (2, 1)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (1, 0), (2, 3), (3, 3)]), (Key.cell (4, 0),
    Entry.plan [(1, 0), (2, 1), (2, 4), (3, 1), (3, 3), (3, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 4), (2, 1), (3, 1)])]), (Key.cell (1, 4), Entry.plan [(0, 4), (1, 0), (2, 4),
    (3, 4), (3, 3)]), (Key.cell (2, 1), Entry.plan [(0, 4), (1, 0), (3, 1), (4, 2), (3, 2),
    (3, 3)]), (Key.cell (2, 4), Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (3, 3), (4, 2)]),
    (Key.cell (3, 1), Entry.plan [(1, 0), (2, 4), (4, 0), (1, 3), (2, 3), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(0, 4), (1, 0), (3, 4), (3, 3), (2, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 4), (1, 1), (1, 4), (1, 3), (2, 4)]), (Key.cell (4, 0), Entry.plan [(1, 1),
    (1, 4), (2, 4), (1, 3), (0, 3), (3, 3)]), (Key.cell (4, 1), Entry.plan [(0, 4), (1, 0), (3, 1),
    (3, 2), (4, 2), (3, 3)]), (Key.cell (4, 2), Entry.plan [(0, 4), (1, 0), (3, 4), (3, 3),
    (2, 3)])]), (Key.cell (0, 4), Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 1), Entry.plan [(3, 3)]),
    (Key.cell (3, 1), Entry.plan [(3, 3)]), (Key.cell (4, 1), Entry.plan [(3, 3)])])]),
    (Key.cell (2, 4), Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 4),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(3, 0), (3, 2), (3, 3)]), (Key.cell (0, 3),
    Entry.plan [(3, 2), (4, 1)]), (Key.cell (1, 0), Entry.plan [(3, 0), (3, 3), (3, 2)]),
    (Key.cell (1, 1), Entry.plan [(3, 0), (3, 3), (3, 2)]), (Key.cell (2, 1), Entry.plan [(3, 0),
    (3, 3), (4, 3), (1, 3)]), (Key.cell (2, 3), Entry.plan [(2, 1), (3, 0), (3, 3), (1, 3),
    (4, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(3, 0), (3, 3), (1, 3), (4, 3)]), (Key.cell (3, 3), Entry.plan [(3, 2), (4, 1)]),
    (Key.cell (4, 1), Entry.plan [(3, 2), (3, 3)]), (Key.cell (4, 2), Entry.plan [(2, 1), (3, 0),
    (3, 3), (1, 3), (4, 3)]), (Key.cell (4, 3), Entry.plan [(3, 0), (3, 3), (3, 2)])])]),
    (Key.cell (4, 0), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 2),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 2), (2, 3), (3, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 4), (0, 3), (1, 1), (3, 3)]), (Key.cell (0, 4), Entry.plan [(2, 3), (3, 3)]),
    (Key.cell (1, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (0, 4), (3, 4), (3, 1)]), (Key.cell (3, 2), Entry.plan [(3, 4)]),
    (Key.cell (3, 4), Entry.plan [(3, 2), (3, 1)])]), (Key.cell (2, 3), Entry.plan [(0, 4), (0, 3),
    (3, 3), (3, 4), (3, 1)]), (Key.cell (3, 2), Entry.plan [(0, 4), (1, 4)]), (Key.cell (3, 3),
    Entry.plan [(0, 4), (1, 4)]), (Key.cell (3, 4), Entry.plan [(0, 4), (1, 4)])])]),
    (Key.cell (4, 2), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 0),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 4), (2, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 3), (3, 3), (3, 1), (3, 2)]), (Key.cell (0, 2), Entry.plan [(0, 3),
    (3, 3), (3, 1)]), (Key.cell (0, 3), Entry.plan [(2, 4), (1, 4), (1, 1), (0, 1), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (0, 3), (3, 3), (3, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 2), (0, 3), (3, 3), (3, 2), (3, 4), (3, 1)]), (Key.cell (1, 4),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 3), (3, 1), (3, 2)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (3, 1)]), (Key.cell (0, 3), Entry.plan [(0, 2), (2, 3), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (0, 3), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 2),
    (0, 3), (3, 2), (3, 4), (3, 1)]), (Key.cell (2, 1), Entry.plan [(0, 2), (2, 3), (3, 1)]),
    (Key.cell (2, 3), Entry.plan [(0, 2), (0, 3), (3, 1), (3, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 3), (3, 1), (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 2), (3, 1), (3, 2)]),
    (Key.cell (3, 1), Entry.plan [(2, 4), (2, 3)]), (Key.cell (3, 2), Entry.plan [(3, 4), (2, 4)]),
    (Key.cell (3, 4), Entry.plan [(3, 2), (3, 1)]), (Key.cell (4, 1), Entry.plan [(0, 2), (0, 3),
    (3, 2)])]), (Key.cell (2, 1), Entry.plan [(0, 2), (1, 4), (1, 1), (0, 1), (3, 1)]),
    (Key.cell (2, 3), Entry.plan [(0, 2), (0, 3), (3, 3), (3, 1), (3, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 3), (3, 3), (3, 1), (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 2), (1, 4),
    (1, 1), (0, 1)]), (Key.cell (4, 1), Entry.plan [(0, 2), (0, 3), (3, 3), (3, 2)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 3), (3, 3), (3, 1), (3, 2)])])])]), (Key.cell (2, 1),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 2), (2, 4), (4, 4), (1, 4), (2, 3), (3, 3)]),
    (Key.cell (0, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 3), (2, 3), (2, 4)]),
    (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 1),
    (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (2, 3), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4), (4, 0)]),
    (Key.cell (3, 3), Entry.plan [(0, 4), (4, 0)]), (Key.cell (4, 1), Entry.plan [(4, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)]), (Key.cell (4, 4),
    Entry.plan [(3, 3)])])])]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 3), (3, 2), (4, 3),
    (4, 4), (0, 4), (0, 3)]), (Key.cell (3, 0), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 2),
    (4, 4)]), (Key.cell (3, 1), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(4, 3), (4, 4), (4, 2)]), (Key.cell (1, 0), Entry.plan [(4, 4),
    (4, 2)]), (Key.cell (2, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 3), (0, 4)])]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (1, 0)]), (Key.cell (4, 3), Entry.plan [(0, 1), (4, 4), (4, 2)])]), (Key.cell (3, 2),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 0), (4, 0),
    (4, 2), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1)]),
    (Key.cell (4, 0), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4), (2, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 3),
    (2, 3), (2, 4)])]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3),
    (4, 0), (4, 1)]), (Key.cell (0, 4), Entry.plan [(0, 1), (2, 0), (4, 2), (4, 4), (4, 1), (3, 2),
    (3, 3)]), (Key.cell (1, 3), Entry.quiet (3, 3) [(Key.cell (0, 1), Entry.plan [(0, 2), (0, 4),
    (4, 4), (1, 4), (4, 3), (3, 2)]), (Key.cell (0, 2), Entry.plan [(0, 3), (1, 0), (3, 2), (4, 2),
    (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1), (0, 4), (3, 1), (4, 0), (4, 1)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (0, 3), (2, 0), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1),
    (0, 2), (3, 0), (4, 4)]), (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1),
    (3, 1), (4, 0), (3, 0)]), (Key.cell (0, 1), Entry.plan [(0, 2), (4, 4), (1, 4), (4, 3),
    (3, 2)]), (Key.cell (0, 2), Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 2),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0),
    (4, 4), (1, 4), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (4, 2)])])]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1), (3, 1), (4, 0), (4, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (3, 0), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1), (3, 0),
    (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (4, 4), (1, 4), (4, 3), (3, 2)]), (Key.cell (0, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 2),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0),
    (4, 4), (1, 4), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (4, 2)])]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(1, 0), (4, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (4, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 2), (0, 1), (4, 4), (3, 2)]),
    (Key.cell (3, 2), Entry.plan [(0, 1), (3, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 0),
    (4, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(1, 0), (2, 3), (2, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 1), (0, 2), (3, 0), (3, 4), (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1),
    (0, 2), (2, 3), (4, 0), (3, 1)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (2, 3),
    (3, 1)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 1), (0, 3), (4, 2)])]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (1, 0), (2, 0), (4, 2), (3, 2), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 3), (1, 0), (2, 0), (4, 2), (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 1),
    (4, 3), (4, 4), (0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4),
    (3, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 4), (3, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 2), (2, 4), (3, 2), (4, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (1, 0), (2, 3), (2, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 0), (3, 4),
    (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 4), (2, 3), (4, 0), (3, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 4), (0, 1), (2, 3), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (0, 2), (2, 3), (2, 4)])]), (Key.cell (1, 4), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 3),
    (2, 4), (2, 3)]), (Key.cell (0, 2), Entry.plan [(0, 3), (2, 3), (4, 3), (1, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (3, 4), (0, 2), (4, 3), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(0, 2), (2, 3), (1, 3), (4, 3)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 0),
    (2, 3), (4, 0), (4, 4)]), (Key.cell (2, 0), Entry.plan [(1, 3), (4, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (0, 2), (4, 2), (3, 2)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 3),
    (4, 0)]), (Key.cell (3, 0), Entry.plan [(1, 3), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 3),
    (2, 3), (4, 3), (4, 0)]), (Key.cell (3, 2), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 2),
    (2, 4)]), (Key.cell (0, 2), Entry.plan [(0, 3), (2, 3), (4, 3), (1, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (0, 2), (4, 3), (1, 3)]), (Key.cell (0, 4), Entry.plan [(0, 2), (0, 3),
    (2, 4), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (0, 2), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (4, 3), (1, 3)]),
    (Key.cell (3, 1), Entry.plan [(0, 3), (2, 3), (4, 3), (4, 0)])]), (Key.cell (3, 4),
    Entry.plan [(3, 2), (0, 3), (0, 2), (4, 2)])])]), (Key.cell (2, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4),
    (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (4, 0), (4, 1)]),
    (Key.cell (1, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(1, 0), (4, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 1), (3, 3), (4, 0), (3, 0)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (1, 3), (4, 4), (1, 4)]), (Key.cell (1, 0), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (2, 3), (4, 1), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (1, 3), (4, 2)]), (Key.cell (3, 3), Entry.plan [(0, 1),
    (2, 4), (4, 2)])]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 2), (1, 3), (4, 0)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (1, 0), (4, 0), (1, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 3), (1, 4), (4, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (0, 3), (1, 4), (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (4, 4),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (3, 3), (4, 4), (3, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2), (3, 3), (4, 4), (4, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (0, 3), (1, 3), (2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1),
    (0, 3), (1, 4), (4, 4)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (1, 4),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 2), (4, 4), (1, 4), (0, 3)]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (0, 3), (2, 4), (4, 4), (1, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (3, 3), (3, 2),
    (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (1, 4), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 3), (1, 3), (2, 4), (4, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)])]), (Key.cell (3, 2), Entry.plan [(0, 2), (4, 4),
    (1, 4), (1, 3), (3, 1), (0, 1)]), (Key.cell (4, 0), Entry.plan [(0, 1), (2, 4), (3, 1), (1, 3),
    (1, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (3, 0)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 3), (4, 2)])]), (Key.cell (2, 3), Entry.plan [(2, 0),
    (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)]), (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0),
    (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)]), (Key.cell (3, 0), Entry.plan [(1, 0), (2, 0), (4, 0),
    (0, 4), (1, 3), (1, 4), (3, 3)]), (Key.cell (3, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 1), (0, 2), (2, 3), (2, 4)]), (Key.cell (0, 1), Entry.plan [(0, 2), (2, 4)]),
    (Key.cell (0, 2), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 4), (3, 2), (4, 2)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (4, 4), (2, 3)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 0), Entry.plan [(2, 0), (4, 4), (3, 4), (2, 3)]), (Key.cell (2, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 3), (2, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (4, 4), (1, 4), (4, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 4),
    (2, 3), (2, 4)])]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (1, 0)]), (Key.cell (4, 3), Entry.plan [(0, 1), (4, 4), (4, 2)])]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (3, 2), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (3, 2), (4, 2)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 0), (1, 0), (4, 4), (2, 3)]),
    (Key.cell (2, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 3), (2, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (4, 4), (1, 4), (4, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 4),
    (2, 3), (2, 4)])])]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (0, 4), (1, 0), (1, 3), (1, 4)]), (Key.cell (3, 2), Entry.plan [(0, 4),
    (1, 0), (1, 3), (0, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 2), (4, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (4, 4), (3, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 2), (4, 2)])]),
    (Key.cell (0, 3), Entry.plan [(0, 1), (3, 2), (4, 3), (4, 4), (0, 4), (0, 2)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (0, 4), (4, 4), (1, 4), (4, 3), (3, 2)]), (Key.cell (1, 3),
    Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1),
    (0, 2), (0, 4), (4, 4), (4, 3)]), (Key.cell (2, 0), Entry.plan [(3, 0), (0, 1), (2, 3), (2, 4),
    (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 1), (2, 0), (4, 2), (4, 4), (4, 3)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0), (0, 3), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (0, 1), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 2), (2, 4),
    (2, 3), (4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (0, 2), (2, 4), (2, 3), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 2), (4, 4)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (2, 4), (2, 3)])]), (Key.cell (3, 2), Entry.plan [(0, 2), (0, 4),
    (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)]), (Key.cell (3, 3), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1), (3, 1), (4, 4), (1, 4), (1, 3),
    (2, 4)]), (Key.cell (2, 0), Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (2, 0), (4, 0)])]), (Key.cell (3, 4), Entry.plan [(0, 1), (2, 0), (4, 2),
    (4, 4), (4, 1), (3, 3)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 0), (2, 4), (4, 4), (1, 4),
    (2, 3), (3, 3)]), (Key.cell (4, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 1)]),
    (Key.cell (0, 2), Entry.plan [(0, 3), (3, 1), (3, 4)]), (Key.cell (0, 4), Entry.plan [(1, 3),
    (2, 0), (3, 0), (2, 3), (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 4), (3, 0), (3, 4),
    (4, 4)]), (Key.cell (2, 0), Entry.plan [(2, 3), (3, 4), (3, 1)]), (Key.cell (2, 3),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 1)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (3, 1), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 3), (4, 2),
    (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (2, 4), (4, 2)]), (Key.cell (1, 4),
    Entry.plan [(0, 2), (0, 4), (4, 4)]), (Key.cell (2, 0), Entry.plan [(1, 3), (4, 2), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (3, 0), (3, 2), (3, 4), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 2), (0, 4), (4, 4)]),
    (Key.cell (3, 2), Entry.plan [(3, 0), (0, 2), (0, 4), (3, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (1, 3), (2, 4), (4, 2)])]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 0),
    (3, 2), (3, 4), (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 3), (0, 2), (0, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 2), (0, 4), (3, 2), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(3, 0), (0, 2), (0, 4), (3, 1)]), (Key.cell (3, 4), Entry.plan [(0, 2), (1, 3),
    (2, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(2, 3), (3, 0), (0, 2), (2, 4)])])]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0)]),
    (Key.cell (4, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 1)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (3, 1), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 3), (2, 3),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (2, 3), (2, 4)]), (Key.cell (2, 0),
    Entry.plan [(1, 3), (2, 3), (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 3), (4, 2)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 2),
    (2, 3), (2, 4)]), (Key.cell (3, 2), Entry.plan [(3, 0), (0, 2), (0, 4), (3, 1)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (1, 3), (2, 4), (2, 3)])])])]), (Key.cell (2, 3),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0), (2, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (2, 1), (3, 1)]), (Key.cell (0, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 0), (3, 3),
    (1, 3), (4, 0)]), (Key.cell (0, 4), Entry.plan [(2, 0), (3, 3), (3, 1), (4, 2), (3, 2)]),
    (Key.cell (1, 3), Entry.plan [(2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (2, 0),
    Entry.plan [(3, 3), (3, 1), (3, 2), (4, 2)]), (Key.cell (2, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan []), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 3), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (1, 4),
    Entry.plan [(2, 4), (3, 2)]), (Key.cell (2, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(3, 2)]), (Key.cell (3, 2), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(4, 3), (4, 0), (4, 4)]), (Key.cell (4, 3), Entry.plan [(4, 1)])]),
    (Key.cell (3, 2), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 1), Entry.plan [(4, 3), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(4, 1), (4, 4)])])])]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 1), Entry.plan [(2, 0), (3, 0), (4, 0), (0, 4),
    (1, 3)]), (Key.cell (3, 2), Entry.plan [(2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(2, 0), (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 4),
    Entry.plan [(2, 0), (3, 3), (3, 1), (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(2, 1),
    (3, 1), (3, 3)]), (Key.cell (4, 1), Entry.plan [(2, 1), (3, 1), (3, 3)]), (Key.cell (4, 2),
    Entry.plan [(2, 0), (3, 3), (1, 3), (0, 4), (4, 0)]), (Key.cell (4, 3), Entry.plan [(2, 1),
    (3, 1), (3, 3)])])]), (Key.cell (0, 3), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1), (2, 1)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (3, 1), (3, 4), (4, 2), (4, 4), (4, 1)])])]), (Key.cell (1, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 0), (4, 0), (2, 0), (3, 1)]), (Key.cell (1, 4), Entry.plan [(3, 0), (4, 0),
    (2, 0), (3, 1)]), (Key.cell (3, 0), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(1, 3), (3, 1)]),
    (Key.cell (1, 3), Entry.plan [(3, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (1, 4),
    Entry.plan [(3, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (2, 1), Entry.plan [(1, 3), (3, 1),
    (3, 4), (4, 0), (4, 2)]), (Key.cell (3, 1), Entry.plan [(1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 3), (3, 1), (3, 4), (4, 0), (4, 2)])]), (Key.cell (3, 1), Entry.plan [(1, 4),
    (4, 4)]), (Key.cell (3, 2), Entry.plan [(3, 0), (1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 4), (4, 4)])]),
    (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 0), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 2), (3, 1),
    (4, 1), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 1), (4, 1), (4, 4)])]),
    (Key.cell (3, 2), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (1, 4), (4, 4)]), (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1), (4, 4), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(2, 4), (0, 3), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 1), (0, 3), (2, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (0, 1), Entry.plan [(3, 3)]), (Key.cell (3, 1), Entry.plan [(0, 2), (3, 3), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(0, 1), (2, 0), (4, 0)])])]), (Key.cell (2, 0),
    Entry.plan [(0, 2), (3, 3), (4, 0), (3, 1)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3),
    (4, 0), (3, 1)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(0, 3)]), (Key.cell (2, 0), Entry.plan [(0, 3)]),
    (Key.cell (2, 4), Entry.plan [(3, 3), (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 4),
    (4, 4)])])])]), (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (2, 4),
    (4, 4)]), (Key.cell (0, 1), Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1),
    (3, 1), (3, 2), (3, 3), (4, 2)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (1, 3),
    (4, 4)]), (Key.cell (1, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1),
    (3, 1), (3, 2), (4, 0), (4, 1)]), (Key.cell (2, 4), Entry.plan [(0, 1), (4, 4), (1, 4), (1, 3),
    (3, 1)]), (Key.cell (3, 0), Entry.plan [(1, 0), (2, 4), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(0, 2), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 1), (2, 4), (3, 1), (1, 3), (0, 3), (4, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (4, 4), (1, 4), (1, 3), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 2), (3, 3), (4, 2)])]), (Key.cell (2, 1),
    Entry.plan [(2, 0), (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)]), (Key.cell (3, 2),
    Entry.plan [(0, 2), (0, 4), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)]), (Key.cell (4, 1),
    Entry.plan [(0, 1), (2, 0), (4, 0), (0, 4), (3, 1), (2, 1)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1)])]), (Key.cell (2, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(1, 0), (4, 0), (0, 4), (1, 3), (0, 3),
    (3, 3)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1), (2, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (3, 1), (4, 0), (0, 4)])]), (Key.cell (1, 0),
    Entry.plan [(4, 0), (4, 4), (4, 1), (3, 1), (3, 3)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(1, 0),
    (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (1, 0), Entry.plan [(3, 0), (2, 1), (4, 0), (4, 4),
    (4, 1)]), (Key.cell (1, 4), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(3, 3)]), (Key.cell (1, 0), Entry.plan [(3, 3)]),
    (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (3, 2), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 0), (3, 3), (4, 0), (4, 4)]),
    (Key.cell (1, 0), Entry.plan [(3, 0), (2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 1), (0, 4),
    (4, 0)]), (Key.cell (3, 0), Entry.plan [(1, 0)])]), (Key.cell (3, 4), Entry.plan [(3, 2),
    (2, 1)])]), (Key.cell (2, 1), Entry.plan [(0, 1), (3, 0), (4, 0), (0, 4), (3, 1)]),
    (Key.cell (2, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(1, 0), (3, 3), (4, 0), (4, 4)]), (Key.cell (1, 0), Entry.plan [(4, 0), (4, 4)]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (4, 0), (4, 4)]), (Key.cell (3, 3),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(1, 0),
    (4, 0), (4, 4)]), (Key.cell (1, 0), Entry.plan [(4, 0), (4, 4)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (0, 4), (4, 0)])]), (Key.cell (3, 4), Entry.plan [(3, 3), (1, 0)])])]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)])])]),
    (Key.cell (3, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(2, 1), (3, 3), (4, 0), (4, 2)]), (Key.cell (0, 1),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(2, 1), (1, 0), (2, 3), (4, 0), (4, 3)]),
    (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 1),
    Entry.plan [(2, 3), (1, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1), (1, 0), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 3), (1, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 1),
    (1, 0), (4, 0)])]), (Key.cell (1, 0), Entry.plan [(2, 1), (2, 3), (4, 1), (4, 4)]),
    (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1), (2, 0), (4, 0)]),
    (Key.cell (1, 0), Entry.plan [(2, 1), (3, 3), (4, 0), (4, 2)]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (2, 3), (4, 1), (4, 4)]), (Key.cell (2, 1), Entry.plan [(2, 3), (4, 4),
    (4, 1), (4, 2)]), (Key.cell (2, 4), Entry.plan [(2, 1), (1, 0), (2, 3), (4, 1), (4, 4)]),
    (Key.cell (3, 1), Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (3, 4), Entry.plan [(2, 1),
    (1, 0), (2, 3), (4, 1)]), (Key.cell (4, 0), Entry.plan [(3, 1), (3, 3), (4, 2)]),
    (Key.cell (4, 1), Entry.plan [(2, 1), (2, 0)]), (Key.cell (4, 2), Entry.plan [(2, 1), (1, 0),
    (2, 3), (4, 1), (4, 4)]), (Key.cell (4, 3), Entry.plan [(2, 1), (2, 0)]), (Key.cell (4, 4),
    Entry.plan [(2, 1), (2, 0), (3, 3), (4, 2)])]), (Key.cell (2, 0), Entry.plan [(2, 1), (2, 3),
    (4, 0), (4, 3), (1, 3), (1, 4)]), (Key.cell (2, 1), Entry.plan [(2, 3), (4, 4), (2, 4),
    (1, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1), (2, 0), (4, 0)]), (Key.cell (3, 1),
    Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (3, 3), Entry.plan [(2, 1), (2, 0), (4, 0)]),
    (Key.cell (3, 4), Entry.plan [(2, 1), (1, 0), (2, 3), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(2, 3), (3, 1), (4, 1), (1, 4), (1, 3)]), (Key.cell (4, 1), Entry.plan [(2, 1),
    (2, 0)]), (Key.cell (4, 3), Entry.plan [(2, 1), (2, 0), (4, 0)]), (Key.cell (4, 4),
    Entry.plan [(2, 1), (2, 0), (3, 3), (4, 2)])]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 1), (2, 3), (4, 0), (4, 3)]), (Key.cell (0, 1), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(3, 1)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 4), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(2, 1), (1, 0), (4, 0)]), (Key.cell (3, 1), Entry.plan [(2, 3), (1, 4), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(2, 1), (1, 0), (4, 0)])]), (Key.cell (1, 0), Entry.plan [(2, 1),
    (2, 3), (1, 4), (4, 1), (4, 4)]), (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(3, 1)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 4), (3, 1), (4, 2), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(2, 1),
    (2, 3), (1, 4), (4, 0)])]), (Key.cell (2, 0), Entry.plan [(2, 1), (2, 3), (1, 4), (4, 0),
    (4, 3)]), (Key.cell (2, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(2, 1), (4, 0), (1, 0), (1, 1)]), (Key.cell (3, 1), Entry.plan [(2, 3), (2, 4),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 1), (4, 0), (2, 0), (1, 0)]), (Key.cell (3, 4),
    Entry.plan [(2, 1), (2, 3), (1, 4), (4, 0)]), (Key.cell (4, 0), Entry.plan [(2, 3), (1, 4),
    (3, 1), (0, 1), (1, 1), (4, 1)]), (Key.cell (4, 1), Entry.plan [(2, 1), (1, 0), (1, 1)]),
    (Key.cell (4, 2), Entry.plan [(2, 1), (2, 3), (1, 4), (4, 0), (4, 3)]), (Key.cell (4, 3),
    Entry.plan [(2, 1), (2, 3), (2, 4), (4, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1), (3, 3)])]),
    (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 1), Entry.plan [(2, 3),
    (1, 4), (3, 1), (4, 2), (4, 0)]), (Key.cell (3, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(2, 1), (2, 3), (1, 4), (4, 0)])]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(2, 3),
    (4, 2), (4, 0)]), (Key.cell (2, 3), Entry.plan [(3, 1)]), (Key.cell (3, 1), Entry.plan [(3, 3),
    (4, 0), (4, 2)]), (Key.cell (3, 3), Entry.plan [(3, 1)])]), (Key.cell (2, 1),
    Entry.plan [(2, 3), (3, 1), (4, 2), (4, 0)]), (Key.cell (3, 1), Entry.plan [(3, 3), (4, 0),
    (4, 2)]), (Key.cell (3, 4), Entry.plan [(2, 1), (2, 3)])]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1), (2, 3)]), (Key.cell (0, 1),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(2, 1), (2, 0), (4, 0)]), (Key.cell (1, 0),
    Entry.plan [(2, 1), (3, 3), (4, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(2, 1), (2, 3),
    (4, 1), (4, 4)]), (Key.cell (2, 1), Entry.plan [(2, 3), (4, 4), (4, 1), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(2, 1), (1, 0), (2, 3), (4, 1), (4, 4)]), (Key.cell (3, 1),
    Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (3, 4), Entry.plan [(2, 1), (1, 0), (2, 3),
    (4, 1)]), (Key.cell (4, 0), Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (4, 1),
    Entry.plan [(2, 1), (2, 0)]), (Key.cell (4, 2), Entry.plan [(2, 1), (1, 0), (2, 3), (4, 1),
    (4, 4)]), (Key.cell (4, 3), Entry.plan [(2, 1), (2, 0)]), (Key.cell (4, 4), Entry.plan [(2, 1),
    (2, 0), (3, 3), (4, 2)])]), (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(2, 3), (4, 2), (4, 0)]), (Key.cell (2, 3),
    Entry.plan [(3, 1)]), (Key.cell (3, 1), Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(3, 1)])]), (Key.cell (2, 1), Entry.plan [(3, 3), (4, 0), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(3, 1), (0, 1), (1, 0), (4, 0), (4, 2)]), (Key.cell (3, 1),
    Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (3, 3), Entry.plan [(3, 1), (0, 1), (1, 0),
    (4, 2), (4, 0)]), (Key.cell (4, 0), Entry.plan [(2, 3), (2, 1)])]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (2, 3), (4, 0), (4, 3), (1, 3), (0, 3)]), (Key.cell (2, 1),
    Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (2, 3), Entry.plan [(3, 1), (0, 1), (1, 0),
    (4, 0), (4, 2)]), (Key.cell (2, 4), Entry.plan [(2, 1), (2, 3), (4, 0), (2, 0), (4, 3),
    (1, 0)]), (Key.cell (3, 1), Entry.plan [(3, 3), (4, 0), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(3, 1), (0, 1), (1, 0), (4, 2), (4, 0)]), (Key.cell (3, 4), Entry.plan [(2, 1),
    (2, 3), (4, 0), (1, 3), (0, 3)]), (Key.cell (4, 0), Entry.plan [(3, 1), (0, 1), (1, 0), (3, 3),
    (4, 2)]), (Key.cell (4, 1), Entry.plan [(2, 1), (3, 3), (4, 2)]), (Key.cell (4, 2),
    Entry.plan [(2, 1), (2, 3), (4, 0), (4, 3), (1, 3), (0, 3)]), (Key.cell (4, 3),
    Entry.plan [(2, 3), (3, 1), (0, 1), (4, 2)]), (Key.cell (4, 4), Entry.plan [(3, 1), (0, 1),
    (1, 0), (3, 3), (4, 2)])]), (Key.cell (1, 0), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(2, 1), (3, 3), (4, 0), (4, 2)]),
    (Key.cell (2, 0), Entry.plan [(0, 2), (2, 1), (3, 3), (4, 3), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (2, 1), (3, 3), (4, 3), (4, 4)])]), (Key.cell (2, 0), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 2),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(1, 1),
    (2, 0), (4, 0)]), (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 2)]),
    (Key.cell (3, 1), Entry.plan [(0, 2)])]), (Key.cell (2, 0), Entry.plan [(0, 1), (2, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0), (4, 0)]), (Key.cell (3, 4),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1),
    (1, 3), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (0, 2), (1, 3), (4, 0)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (0, 2), (1, 3), (4, 0)])])])]), (Key.cell (3, 1),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 0), (3, 2), (4, 3), (4, 4)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)]),
    (Key.cell (0, 2), Entry.plan [(0, 3), (3, 2), (4, 2), (4, 4), (4, 0)]), (Key.cell (0, 3),
    Entry.plan [(0, 2), (0, 4), (3, 2), (4, 3), (4, 4)]), (Key.cell (0, 4), Entry.plan [(0, 3),
    (2, 0), (3, 2), (4, 2)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (4, 3),
    (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (4, 3)]),
    (Key.cell (2, 0), Entry.plan [(2, 3), (2, 4), (4, 4), (0, 4)]), (Key.cell (2, 1),
    Entry.plan [(0, 2), (0, 4), (4, 4), (4, 3), (3, 2)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (2, 0), (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)]), (Key.cell (2, 4), Entry.plan [(0, 3), (2, 0),
    (3, 2), (4, 2)]), (Key.cell (3, 0), Entry.plan [(2, 0), (3, 2), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(0, 2), (2, 4), (3, 0), (3, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2),
    (0, 4), (3, 2), (4, 0), (4, 3), (1, 3), (0, 3)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 3),
    (2, 4)]), (Key.cell (4, 2), Entry.plan [(0, 2), (2, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 2), (2, 3), (2, 4)]), (Key.cell (4, 4), Entry.plan [(0, 2), (2, 3), (2, 4)])]),
    (Key.cell (3, 2), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]), (Key.cell (1, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 4), (3, 3),
    (3, 4)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4), (0, 2)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4)]), (Key.cell (4, 3), Entry.plan [(0, 2),
    (0, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 3), (0, 4), (2, 4)]), (Key.cell (2, 1),
    Entry.plan [(0, 3), (0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(0, 3), (2, 0), (4, 0)]),
    (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 4), (1, 3), (3, 3),
    (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]),
    (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (0, 1), (1, 0), (3, 3), (2, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2),
    (2, 4), (3, 3)]), (Key.cell (1, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 4), (3, 1), (3, 3), (3, 0), (2, 0)]),
    (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (2, 4), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 1), (2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 1), (0, 2), (0, 4)])]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 1), (0, 2), (0, 4)]), (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (0, 2), Entry.plan [(0, 1), (4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 1),
    (2, 0), (4, 2)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (2, 4), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 1), (2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 1), (0, 2), (0, 4)])]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (0, 4), (2, 4)]), (Key.cell (2, 1), Entry.plan [(0, 1), (0, 4), (0, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 1),
    (2, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (0, 2), (2, 4)])]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (1, 1), (1, 0), (1, 3), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 1), (2, 0), (1, 0)]), (Key.cell (1, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 4), (1, 3), (3, 3),
    (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 4), (0, 3), (1, 1), (1, 0), (2, 0)]), (Key.cell (3, 0),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1),
    (0, 2), (0, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (3, 3), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4), (3, 2), (4, 0),
    (4, 1)]), (Key.cell (0, 2), Entry.plan [(3, 2), (4, 2), (4, 0), (4, 4)]), (Key.cell (0, 3),
    Entry.plan [(0, 2), (0, 4), (3, 2), (4, 0), (4, 1)]), (Key.cell (1, 0), Entry.plan [(0, 2),
    (0, 4), (3, 4), (4, 0), (4, 1)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4), (3, 4), (4, 0),
    (4, 1), (3, 2)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 4), (3, 2), (3, 4), (4, 0),
    (4, 1)]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 4), (3, 2), (3, 4), (4, 0), (4, 1)]),
    (Key.cell (2, 0), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (2, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (0, 1), (1, 0), (3, 2), (4, 2)]), (Key.cell (0, 4), Entry.plan [(3, 2),
    (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 4), (3, 2), (4, 1), (1, 1), (0, 1)]),
    (Key.cell (4, 0), Entry.plan [(2, 4), (0, 4), (0, 1), (1, 1), (1, 4), (1, 3)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (0, 1), (1, 1), (1, 4), (1, 3), (2, 4)])]),
    (Key.cell (2, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 1), (4, 4), (1, 4), (1, 3), (2, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 1), (2, 0), (4, 2), (4, 4), (4, 1)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (1, 0), (2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 0), (2, 0), (4, 0), (0, 4)]),
    (Key.cell (3, 4), Entry.plan [(1, 1), (2, 0), (4, 0), (4, 4), (4, 1)])]), (Key.cell (2, 3),
    Entry.plan [(0, 2), (0, 4), (4, 0), (4, 1), (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 2),
    (0, 4), (3, 2), (4, 1), (4, 4), (1, 1), (0, 1)]), (Key.cell (3, 2), Entry.plan [(2, 0), (3, 0),
    (4, 0)]), (Key.cell (3, 4), Entry.plan [(0, 2), (2, 4), (3, 2), (4, 2)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4), (3, 2), (4, 2)]), (Key.cell (4, 3), Entry.plan [(0, 2), (0, 4),
    (3, 2), (3, 4), (4, 0), (4, 1)])]), (Key.cell (3, 4), Entry.quiet (0, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 4), (2, 3),
    (3, 1), (4, 1), (4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 1), (3, 3), (0, 3), (1, 3),
    (4, 0), (4, 3)]), (Key.cell (0, 4), Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (3, 3), (0, 3), (1, 3), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (2, 1), (3, 3), (0, 3), (1, 3), (4, 3), (4, 0)]), (Key.cell (2, 1), Entry.plan [(2, 4), (3, 3),
    (4, 2)]), (Key.cell (2, 3), Entry.plan [(2, 4), (3, 1), (4, 2)]), (Key.cell (2, 4),
    Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (3, 0), Entry.plan [(0, 4), (2, 1), (2, 3),
    (0, 1), (1, 1), (4, 1)]), (Key.cell (3, 1), Entry.plan [(0, 4), (3, 3), (4, 0), (4, 3), (1, 3),
    (0, 3)]), (Key.cell (3, 3), Entry.plan [(2, 4), (3, 1), (4, 2)]), (Key.cell (4, 0),
    Entry.plan [(0, 4), (3, 1), (3, 3), (4, 2)]), (Key.cell (4, 1), Entry.plan [(0, 4), (2, 1),
    (3, 3), (0, 3), (4, 3), (1, 3)]), (Key.cell (4, 2), Entry.plan [(0, 4), (2, 1), (2, 3), (0, 1),
    (1, 1), (4, 1)]), (Key.cell (4, 3), Entry.plan [(0, 4), (3, 1), (3, 3), (3, 0)]),
    (Key.cell (4, 4), Entry.plan [(0, 4), (3, 1), (3, 3), (4, 2)])])]), (Key.cell (4, 0),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (2, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 4), Entry.quiet (4, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (4, 4), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 1),
    Entry.plan [(3, 3)]), (Key.cell (3, 1), Entry.plan [(3, 3)]), (Key.cell (4, 1),
    Entry.plan [(3, 3)])])])])]), (Key.cell (4, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (1, 3), (3, 1), (3, 2)]), (Key.cell (0, 3),
    Entry.plan [(3, 2), (2, 1), (4, 3), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3), (1, 3),
    (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (1, 4), (3, 2), (4, 3), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(3, 0), (4, 4), (4, 3), (3, 2)]), (Key.cell (1, 4),
    Entry.plan [(3, 0), (4, 4), (3, 4), (3, 1), (3, 2)]), (Key.cell (2, 1), Entry.plan [(3, 0),
    (4, 4), (4, 3), (3, 2)]), (Key.cell (2, 3), Entry.plan [(0, 3), (1, 3), (3, 1), (3, 4)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (3, 1), (3, 4)]), (Key.cell (3, 1), Entry.plan [(3, 0),
    (3, 2), (4, 3), (4, 4)]), (Key.cell (3, 2), Entry.plan [(4, 4), (3, 4), (3, 1), (1, 3),
    (0, 3)]), (Key.cell (3, 4), Entry.plan [(0, 3), (1, 3), (3, 1)]), (Key.cell (4, 0),
    Entry.plan [(3, 0), (3, 2), (4, 3), (3, 1), (1, 1)]), (Key.cell (4, 4), Entry.plan [(0, 3),
    (3, 2), (3, 1), (1, 3)])])])]), (Key.cell (4, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(1, 1), (2, 0)]), (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4), (4, 0), (1, 3),
    (0, 3), (3, 3), (3, 2), (3, 1)]), (Key.cell (0, 2), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (2, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4), (2, 3), (3, 2)]),
    (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (3, 1),
    Entry.plan [(4, 3)]), (Key.cell (3, 2), Entry.plan [(4, 3)]), (Key.cell (3, 3),
    Entry.plan [(4, 3)])]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 4),
    (2, 3), (3, 2)]), (Key.cell (1, 4), Entry.plan [(2, 3), (3, 2)]), (Key.cell (2, 3),
    Entry.plan [(1, 4), (3, 0), (3, 1)]), (Key.cell (3, 1), Entry.plan [(1, 4), (2, 3), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(3, 0), (4, 0), (4, 4)]), (Key.cell (3, 3), Entry.plan [(3, 1),
    (4, 0), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(1, 4), (3, 2), (3, 3)]), (Key.cell (4, 4), Entry.plan [(2, 3), (3, 2)])]),
    (Key.cell (1, 4), Entry.plan [(2, 3), (3, 2)]), (Key.cell (2, 3), Entry.plan [(1, 4), (3, 1),
    (3, 0), (3, 3)]), (Key.cell (3, 1), Entry.plan [(1, 4), (2, 3), (1, 3), (3, 3), (0, 3)]),
    (Key.cell (3, 2), Entry.plan [(1, 4), (4, 3), (1, 3), (0, 3), (3, 3)]), (Key.cell (3, 3),
    Entry.plan [(1, 4), (3, 1), (4, 0)]), (Key.cell (3, 4), Entry.plan [(1, 4), (2, 3), (1, 3)]),
    (Key.cell (4, 3), Entry.plan [(4, 4), (4, 0), (3, 1)]), (Key.cell (4, 4), Entry.plan [(2, 3),
    (3, 2)])])])]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (4, 0), (4, 1),
    (4, 3), (2, 1)]), (Key.cell (1, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (0, 4), (1, 3), (4, 0)]),
    (Key.cell (0, 3), Entry.plan [(0, 4), (3, 2), (4, 4), (3, 4), (3, 1)]), (Key.cell (0, 4),
    Entry.plan [(0, 3), (2, 3), (2, 1), (3, 4), (4, 3)]), (Key.cell (1, 3), Entry.plan [(0, 3),
    (0, 4), (2, 3), (2, 1), (4, 4), (4, 3)]), (Key.cell (1, 4), Entry.plan [(0, 3), (0, 4), (4, 4),
    (2, 3), (0, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4), (2, 3), (4, 0), (1, 3), (0, 3)]),
    (Key.cell (2, 4), Entry.quiet (3, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 3),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (2, 1), Entry.plan [(2, 3),
    (4, 0), (4, 3), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1), (4, 0), (4, 4), (4, 3)]),
    (Key.cell (3, 2), Entry.plan [(4, 0), (4, 3), (4, 4)])])]), (Key.cell (3, 0),
    Entry.plan [(0, 4), (3, 2), (3, 1), (4, 4), (3, 4)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (3, 2), (4, 0), (1, 3), (0, 3)]), (Key.cell (3, 2), Entry.plan [(0, 3), (0, 4), (4, 0),
    (1, 3)]), (Key.cell (4, 0), Entry.plan [(0, 3), (2, 3), (2, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 3), (2, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 3), (2, 3), (2, 4)]),
    (Key.cell (4, 4), Entry.plan [(0, 3), (2, 3), (2, 4)])])]), (Key.cell (2, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (3, 1), (3, 2), (3, 3), (0, 3), (1, 3),
    (4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 2), (4, 0), (1, 3), (0, 3), (3, 3), (3, 2),
    (3, 1)]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (4, 0), (4, 1), (4, 3),
    (2, 1)]), (Key.cell (1, 1), Entry.plan [(4, 0), (1, 3), (1, 4), (2, 4)]), (Key.cell (1, 3),
    Entry.plan [(0, 1), (3, 1), (3, 2), (3, 3), (4, 0), (3, 0)]), (Key.cell (1, 4),
    Entry.plan [(0, 1), (2, 4), (3, 4), (3, 3), (4, 4)]), (Key.cell (2, 1), Entry.plan [(0, 1),
    (2, 4), (4, 0), (1, 3), (1, 4)]), (Key.cell (2, 3), Entry.plan [(0, 2), (1, 1), (4, 0), (1, 3),
    (0, 3), (3, 3)]), (Key.cell (3, 0), Entry.plan [(0, 1), (2, 4), (3, 1), (3, 2), (2, 3), (1, 3),
    (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 1), (2, 4), (4, 0), (1, 3), (1, 4)]),
    (Key.cell (3, 2), Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 0),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3),
    (3, 3), (3, 4), (2, 4)]), (Key.cell (1, 1), Entry.plan [(0, 3), (3, 3), (3, 4), (2, 4)]),
    (Key.cell (3, 1), Entry.plan [(4, 1), (1, 3), (2, 4)]), (Key.cell (3, 3),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3),
    (2, 4)]), (Key.cell (1, 1), Entry.plan [(1, 3), (2, 4)]), (Key.cell (3, 1), Entry.plan [(4, 1),
    (1, 3), (2, 3)]), (Key.cell (4, 1), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 3), (2, 4)]), (Key.cell (1, 1), Entry.plan [(0, 1), (1, 3),
    (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 3), (2, 4)])])]), (Key.cell (4, 1),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3),
    (3, 3), (3, 4), (2, 4)]), (Key.cell (1, 1), Entry.plan [(0, 1), (1, 3), (2, 4)]),
    (Key.cell (3, 3), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(1, 3), (2, 4)]), (Key.cell (1, 1), Entry.plan [(0, 1), (1, 3), (2, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 1), (1, 3), (2, 4)])]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (1, 3), (2, 4)]), (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 3)]), (Key.cell (1, 1), Entry.plan [(0, 3)]),
    (Key.cell (2, 1), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 4)]), (Key.cell (1, 1), Entry.plan [(2, 4)]), (Key.cell (1, 3),
    Entry.plan [(0, 1)]), (Key.cell (2, 4), Entry.plan [(0, 1)])]), (Key.cell (2, 3),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 3)]), (Key.cell (3, 4), Entry.plan [(0, 3)])]),
    (Key.cell (3, 4), Entry.plan [(0, 3)])])]), (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 1)]), (Key.cell (1, 3),
    Entry.plan [(1, 1)]), (Key.cell (3, 0), Entry.plan [(1, 1)]), (Key.cell (3, 1),
    Entry.plan [(4, 1), (0, 3)]), (Key.cell (4, 1), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3)]), (Key.cell (1, 1),
    Entry.plan [(0, 3)]), (Key.cell (2, 1), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 4)]), (Key.cell (1, 1), Entry.plan [(2, 4)]),
    (Key.cell (1, 3), Entry.plan [(0, 1)]), (Key.cell (2, 4), Entry.plan [(0, 1)])]),
    (Key.cell (2, 3), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 3)]), (Key.cell (1, 1), Entry.plan [(0, 3)]), (Key.cell (3, 4),
    Entry.plan [(0, 3)])]), (Key.cell (3, 4), Entry.plan [(0, 3)])])])])]), (Key.cell (3, 3),
    Entry.plan [(0, 1), (3, 1), (4, 0), (4, 1), (2, 1)]), (Key.cell (3, 4), Entry.plan [(0, 2),
    (1, 1), (4, 0), (1, 3), (0, 3)]), (Key.cell (4, 0), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 1), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 2), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (3, 1), Entry.plan [(2, 3),
    (3, 3)]), (Key.cell (3, 2), Entry.plan [(2, 3)]), (Key.cell (3, 4), Entry.plan [(2, 3)])]),
    (Key.cell (1, 3), Entry.plan [(0, 3), (3, 1)]), (Key.cell (3, 1), Entry.plan [(2, 3), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(2, 3)]), (Key.cell (3, 4), Entry.plan [(2, 3)])])])]),
    (Key.cell (4, 1), Entry.plan [(0, 2), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(1, 1), (2, 4), (4, 4), (1, 4), (1, 3)]), (Key.cell (4, 4),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan []), (Key.cell (0, 1), Entry.quiet (2, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 4)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3), (2, 3)]),
    (Key.cell (2, 3), Entry.plan [(0, 3), (3, 3)])])])])]), (Key.cell (2, 1), Entry.plan [(0, 2),
    (0, 4), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 2), (0, 4),
    (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)]), (Key.cell (3, 4), Entry.plan [(0, 2), (0, 4), (1, 1),
    (4, 0), (1, 3), (0, 3)]), (Key.cell (4, 1), Entry.plan [(0, 2), (0, 4), (1, 1), (4, 0), (1, 3),
    (0, 3), (3, 3)])]), (Key.cell (4, 3), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (3, 1) [(Key.cell (0, 1), Entry.plan [(3, 2), (2, 3), (4, 1), (4, 0)]),
    (Key.cell (0, 3), Entry.plan [(0, 1), (1, 0), (3, 2), (3, 3), (4, 0)]), (Key.cell (1, 0),
    Entry.plan [(3, 4), (4, 0), (3, 0), (3, 3), (3, 2)]), (Key.cell (1, 1), Entry.plan [(3, 4),
    (4, 0), (4, 1), (3, 2)]), (Key.cell (1, 3), Entry.plan [(0, 1), (1, 0), (3, 2), (4, 1),
    (4, 0)]), (Key.cell (1, 4), Entry.plan [(0, 1), (1, 0), (4, 1), (4, 0)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (1, 1), (3, 3), (3, 0)]), (Key.cell (2, 3), Entry.plan [(3, 2), (4, 0)]),
    (Key.cell (3, 0), Entry.plan [(0, 1), (1, 1), (3, 3)]), (Key.cell (3, 2), Entry.plan [(4, 0),
    (3, 0), (3, 3), (1, 1), (0, 1)]), (Key.cell (3, 3), Entry.plan [(3, 2), (3, 4), (4, 0),
    (4, 1)]), (Key.cell (3, 4), Entry.plan [(3, 2), (3, 3), (3, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 1), (3, 2), (3, 3), (1, 1)]), (Key.cell (4, 1), Entry.plan [(0, 1), (1, 1),
    (3, 3), (3, 2)]), (Key.cell (4, 2), Entry.plan [(0, 1), (1, 1), (3, 2), (3, 3)]),
    (Key.cell (4, 4), Entry.plan [(3, 2), (0, 1), (1, 1)])])])]), (Key.cell (4, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 1), (3, 1)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (3, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1), (2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 1),
    (3, 3), (3, 2), (4, 2)])]), (Key.cell (1, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (0, 3), Entry.plan [(1, 3), (2, 1)]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 1)]), (Key.cell (2, 1), Entry.plan [(3, 0),
    (4, 0)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (2, 1), Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(3, 0)])]), (Key.cell (4, 3), Entry.plan [(4, 0), (3, 0)])]),
    (Key.cell (2, 1), Entry.plan [(3, 3), (4, 2)]), (Key.cell (3, 0), Entry.plan [(3, 2), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(3, 0), (3, 3)])]), (Key.cell (1, 3),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(1, 0),
    (3, 3), (3, 2), (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 0), (3, 1), (4, 0)]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (3, 3), (4, 2)])]), (Key.cell (2, 1),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 1), (3, 3), (0, 3), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(3, 3), (0, 3), (0, 4), (3, 2), (4, 2)]), (Key.cell (0, 3), Entry.plan [(0, 1),
    (3, 3), (3, 2), (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 3), (0, 3), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(3, 1), (4, 0), (1, 0)]), (Key.cell (3, 0), Entry.plan [(1, 0),
    (4, 0)]), (Key.cell (3, 1), Entry.plan [(1, 0), (4, 0)]), (Key.cell (3, 2), Entry.plan [(1, 0),
    (4, 0)]), (Key.cell (3, 3), Entry.plan [(1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (3, 3), (2, 3), (2, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 3), (3, 0), (2, 3),
    (2, 4)]), (Key.cell (4, 2), Entry.plan [(3, 3), (0, 3), (1, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)])])])])]),
]

set_option maxHeartbeats 1000000 in
-- a chunk of the table is a literal too large for the default budget
set_option maxRecDepth 8192 in
def fiveScripts_2 : List (Key × List (Key × Entry)) := [
  (Key.cell (1, 3), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (3, 3), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)]), (Key.cell (0, 2),
    Entry.plan [(2, 1), (1, 2), (1, 0), (4, 3), (3, 4)]), (Key.cell (0, 3), Entry.plan [(2, 1),
    (1, 2), (1, 0), (4, 3), (3, 4)]), (Key.cell (1, 0), Entry.plan [(2, 1), (1, 2), (4, 3),
    (3, 4)]), (Key.cell (1, 1), Entry.plan [(2, 1), (4, 2), (2, 4), (0, 2), (2, 0)]),
    (Key.cell (1, 2), Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]),
    (Key.cell (2, 0), Entry.plan [(2, 1), (1, 2), (1, 0), (4, 3), (3, 4)]), (Key.cell (2, 1),
    Entry.plan [(3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)]), (Key.cell (3, 1), Entry.plan [(3, 3), (4, 2), (2, 4),
    (0, 2), (2, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (2, 0), (0, 2), (2, 4), (4, 2)])]),
  (Key.cell (1, 4), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (3, 3), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (4, 2), (3, 3)]), (Key.cell (1, 0),
    Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (1, 1),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (1, 2),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (2, 1), Entry.plan [(3, 3), (4, 2), (2, 0),
    (0, 2), (2, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4),
    (4, 2)]), (Key.cell (3, 1), Entry.plan [(2, 3), (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)])]),
  (Key.cell (2, 0), [(Key.dflt, Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (1, 1),
    Entry.plan [(2, 1), (2, 3), (0, 1), (2, 4), (0, 4), (4, 3), (4, 0)]), (Key.cell (1, 2),
    Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (1, 3), Entry.plan [(2, 1), (1, 2), (1, 0),
    (4, 3), (3, 4)]), (Key.cell (2, 1), Entry.quiet (2, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (3, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan []), (Key.cell (1, 3),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (1, 0)]), (Key.cell (0, 0),
    Entry.plan [(0, 2), (1, 4), (3, 0), (4, 4), (2, 4)]), (Key.cell (0, 1),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (1, 4), Entry.plan [(3, 0),
    (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 1), (1, 4)]), (Key.cell (3, 1), Entry.plan [(3, 0),
    (1, 4)]), (Key.cell (3, 4), Entry.plan [(3, 0), (3, 1)]), (Key.cell (4, 4), Entry.plan [(3, 0),
    (3, 1)])]), (Key.cell (0, 2), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 4), (4, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 0), (1, 4), (4, 1)]), (Key.cell (0, 3), Entry.plan [(1, 0),
    (1, 4), (4, 1)]), (Key.cell (0, 4), Entry.plan [(1, 0), (0, 0), (1, 4), (4, 1)]),
    (Key.cell (1, 4), Entry.plan [(3, 0), (4, 1)]), (Key.cell (2, 4), Entry.plan [(1, 0), (0, 0),
    (1, 4), (4, 1)]), (Key.cell (3, 4), Entry.plan [(3, 0), (4, 1)]), (Key.cell (4, 0),
    Entry.plan [(1, 0), (0, 0), (1, 4), (4, 1)]), (Key.cell (4, 1), Entry.plan [(1, 0), (3, 4),
    (0, 1)]), (Key.cell (4, 2), Entry.plan [(1, 0), (3, 4), (0, 1)]), (Key.cell (4, 3),
    Entry.plan [(1, 0), (0, 0), (4, 1), (1, 4)]), (Key.cell (4, 4), Entry.plan [(1, 0), (3, 4),
    (0, 1)])]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 4), (4, 4), (2, 4)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (3, 4)]), (Key.cell (0, 0),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1), (3, 4)]), (Key.cell (0, 1),
    Entry.plan [(1, 4), (4, 1)]), (Key.cell (0, 2), Entry.plan [(1, 4), (4, 1)]), (Key.cell (0, 4),
    Entry.plan [(0, 1), (1, 4), (4, 1)]), (Key.cell (1, 4), Entry.plan [(0, 2), (2, 4), (4, 2)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (2, 4), (4, 2)])]), (Key.cell (0, 1), Entry.plan [(1, 4),
    (4, 1)]), (Key.cell (0, 2), Entry.plan [(1, 4), (4, 1)]), (Key.cell (0, 3),
    Entry.quiet (0, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 4),
    (4, 1)]), (Key.cell (0, 2), Entry.plan [(0, 1), (3, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4),
    (0, 1)]), (Key.cell (1, 0), Entry.plan [(0, 1), (3, 4)]), (Key.cell (1, 4),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(2, 4),
    (4, 2)])])]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 0), (1, 4), (4, 1)]), (Key.cell (1, 4),
    Entry.plan [(0, 1), (0, 0), (0, 4), (4, 2), (4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2),
    (2, 4), (4, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (1, 4), (4, 4), (2, 4),
    (0, 2)])])])]), (Key.cell (2, 3), Entry.quiet (3, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 1), Entry.quiet (4, 1) [(Key.dflt, Entry.plan []), (Key.cell (4, 2),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 3), (1, 4), (0, 3), (1, 2)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3), (1, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 3), (1, 2), (1, 4)]), (Key.cell (1, 3), Entry.plan [(1, 4), (1, 2), (3, 0)]),
    (Key.cell (1, 4), Entry.plan [(1, 3), (1, 2), (3, 0)]), (Key.cell (2, 4), Entry.plan [(1, 4),
    (1, 3)]), (Key.cell (3, 3), Entry.plan [(1, 4), (0, 4), (2, 4), (3, 0), (1, 2)]),
    (Key.cell (3, 4), Entry.plan [(1, 4), (1, 3)]), (Key.cell (4, 4), Entry.plan [(1, 3), (0, 2),
    (0, 4)])]), (Key.cell (0, 2), Entry.plan [(1, 3), (1, 4), (3, 0), (1, 2)]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 0), (0, 2), (0, 4)]), (Key.cell (0, 0),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 0), (0, 4), (4, 0)]),
    (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (1, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (4, 0)]), (Key.cell (2, 4),
    Entry.plan [(0, 0), (0, 2), (4, 0), (0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 0), (0, 2),
    (3, 3), (4, 0), (0, 4)])]), (Key.cell (0, 4), Entry.plan [(1, 3), (3, 0), (1, 2), (0, 2)]),
    (Key.cell (1, 2), Entry.plan [(1, 3), (4, 0), (1, 0), (4, 4), (0, 0)]), (Key.cell (1, 3),
    Entry.plan [(1, 4), (1, 2), (3, 0)]), (Key.cell (1, 4), Entry.plan [(1, 3), (3, 0), (1, 2),
    (0, 2)]), (Key.cell (2, 4), Entry.plan [(1, 4), (1, 2), (3, 0)]), (Key.cell (3, 3),
    Entry.plan [(1, 4), (3, 0), (1, 2)]), (Key.cell (3, 4), Entry.plan [(1, 4), (3, 0), (1, 0),
    (3, 3), (0, 0)]), (Key.cell (4, 0), Entry.plan [(1, 3), (1, 4), (3, 4), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(1, 3), (1, 4), (0, 4)]), (Key.cell (4, 4), Entry.plan [(1, 3),
    (3, 0), (1, 2), (0, 2)])])])]), (Key.cell (3, 0), Entry.plan [(2, 1), (1, 1), (2, 3), (0, 1),
    (4, 1), (4, 4), (2, 4), (0, 4)]), (Key.cell (3, 1), Entry.plan [(2, 3), (1, 2), (1, 4), (4, 4),
    (2, 4), (0, 2)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 2), (0, 3), (1, 4)]),
    (Key.cell (3, 4), Entry.plan [(2, 1), (1, 1), (2, 3), (0, 1), (0, 0), (4, 1), (2, 4),
    (0, 4)])]),
  (Key.cell (2, 1), [(Key.cell (0, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2),
    Entry.plan [(0, 4), (0, 3), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (0, 4)]),
    (Key.cell (3, 0), Entry.plan [(3, 1), (1, 2)]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (0, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 2)])]),
    (Key.cell (1, 2), Entry.plan [(0, 3), (0, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3)])])]), (Key.cell (1, 1),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4), (4, 0)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (0, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4), (4, 0)]),
    (Key.cell (2, 3), Entry.plan [(0, 3), (0, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(3, 3)]),
    (Key.cell (2, 3), Entry.plan [(0, 3)]), (Key.cell (3, 2), Entry.plan [(0, 3)])]),
    (Key.cell (1, 2), Entry.plan [(0, 3), (0, 4)]), (Key.cell (2, 3), Entry.plan [(0, 3)]),
    (Key.cell (3, 2), Entry.plan [(0, 3)]), (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3)])])]),
    (Key.cell (1, 2), Entry.plan [(2, 4), (2, 3), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (0, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(1, 1), (1, 2)]),
    (Key.cell (1, 1), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4), (4, 0)]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (0, 4)])]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 1), (4, 4), (1, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 3), (0, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2),
    Entry.plan [(3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 2)])]), (Key.cell (1, 1),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3)]),
    (Key.cell (3, 2), Entry.plan [(0, 3)])]), (Key.cell (1, 2), Entry.plan [(3, 3)]),
    (Key.cell (3, 3), Entry.plan [(1, 2)])]), (Key.cell (1, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (0, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 2)])]),
    (Key.cell (1, 2), Entry.plan [(0, 3), (0, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3)])]), (Key.cell (1, 1),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(3, 3)]),
    (Key.cell (2, 3), Entry.plan [(0, 3)]), (Key.cell (3, 2), Entry.plan [(0, 3)])]),
    (Key.cell (1, 2), Entry.plan [(0, 3), (0, 4)]), (Key.cell (2, 3), Entry.plan [(0, 3)]),
    (Key.cell (3, 2), Entry.plan [(0, 3)]), (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3)])]),
    (Key.cell (1, 2), Entry.plan [(0, 3), (0, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3)])])])]), (Key.cell (0, 2),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (2, 3) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)])])]), (Key.cell (2, 0),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 4), (3, 1), (4, 2), (3, 2), (3, 3)]),
    (Key.cell (0, 1), Entry.plan [(2, 4), (4, 0), (1, 3), (2, 3)]), (Key.cell (0, 4),
    Entry.plan [(1, 1), (1, 4), (2, 4), (2, 3), (3, 3)]), (Key.cell (1, 1), Entry.plan [(2, 4),
    (4, 0), (1, 3), (2, 3)]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 0), (4, 3), (3, 3),
    (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 1), (4, 0), (4, 3), (3, 3), (3, 2)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (4, 2), (3, 2), (3, 3)]), (Key.cell (0, 4), Entry.plan [(0, 1), (4, 2),
    (3, 2), (3, 3)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 1), (4, 2), (3, 2), (3, 3)]),
    (Key.cell (3, 4), Entry.plan [(0, 1), (0, 4), (4, 2), (3, 2), (3, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 1), (0, 4), (4, 2), (3, 2), (3, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 4), (0, 3), (1, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (0, 4), (1, 2), (1, 3)]), (Key.cell (0, 3), Entry.plan [(0, 1), (1, 2),
    (1, 3), (4, 0)]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 2), (1, 3), (3, 3), (4, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 4), (0, 3), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (2, 4), (4, 0), (1, 3), (2, 3), (3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 4), (3, 4),
    (2, 4)]), (Key.cell (1, 4), Entry.plan [(0, 1), (0, 4), (1, 2), (2, 3), (2, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (0, 4), (3, 2), (4, 2), (3, 3)]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (0, 4), (3, 3), (3, 4), (2, 4)]), (Key.cell (3, 3), Entry.plan [(0, 4),
    (1, 1), (1, 2), (1, 4), (1, 3)]), (Key.cell (4, 0), Entry.plan [(0, 1), (1, 2), (2, 3),
    (2, 4)])]), (Key.cell (3, 2), Entry.plan [(0, 1), (4, 0), (1, 3), (2, 3), (2, 4)]),
    (Key.cell (3, 3), Entry.plan [(0, 1), (4, 0), (1, 3), (2, 3), (2, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (2, 4), (4, 0), (1, 3), (2, 3)]), (Key.cell (4, 0), Entry.plan [(1, 1),
    (1, 4), (2, 4), (2, 3), (3, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (2, 4), (4, 0),
    (1, 3)]), (Key.cell (4, 2), Entry.plan [(0, 1), (4, 0), (1, 3), (2, 3), (2, 4), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 4), (3, 1), (4, 2), (3, 2), (1, 2)])]),
    (Key.cell (2, 4), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 0),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (1, 3), (2, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (1, 3), (3, 4), (3, 1)]), (Key.cell (1, 2), Entry.plan [(0, 3), (1, 3),
    (3, 1), (4, 2)]), (Key.cell (1, 3), Entry.plan [(0, 3), (4, 3), (3, 2)]), (Key.cell (1, 4),
    Entry.plan [(0, 3), (2, 3), (3, 4), (3, 1), (1, 3)]), (Key.cell (2, 0), Entry.plan [(2, 3),
    (1, 3), (0, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (1, 3), (3, 1), (3, 4)]),
    (Key.cell (3, 0), Entry.plan [(2, 3), (3, 4), (3, 1), (1, 3)]), (Key.cell (3, 1),
    Entry.plan [(2, 3), (1, 3), (0, 3)]), (Key.cell (3, 2), Entry.plan [(0, 3), (1, 3), (1, 2),
    (3, 1), (3, 4)]), (Key.cell (4, 1), Entry.plan [(2, 3), (1, 3), (0, 3)])])]), (Key.cell (4, 0),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (2, 3) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)])])]), (Key.cell (4, 2),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 0), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 3), (2, 3), (3, 3)]), (Key.cell (0, 1), Entry.plan [(0, 3), (3, 3), (2, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (1, 4), (1, 1), (3, 3)]), (Key.cell (1, 1),
    Entry.plan [(0, 3), (3, 3), (2, 3)]), (Key.cell (1, 2), Entry.plan [(0, 3), (3, 3), (3, 4),
    (2, 3)]), (Key.cell (1, 4), Entry.plan [(2, 3), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (3, 3), (3, 1), (3, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 2), (3, 3), (3, 1),
    (3, 4)]), (Key.cell (3, 0), Entry.plan [(1, 4), (2, 3)]), (Key.cell (3, 2), Entry.plan [(0, 3),
    (1, 2), (3, 3), (3, 1), (3, 4)]), (Key.cell (3, 3), Entry.plan [(1, 4), (2, 3)]),
    (Key.cell (3, 4), Entry.plan [(0, 3), (3, 3), (2, 3)])])])]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 1)]), (Key.cell (0, 2),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (1, 1), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(2, 3), (2, 4), (3, 3)]), (Key.cell (0, 4), Entry.plan [(1, 2), (3, 2), (3, 4),
    (4, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(4, 0), (4, 2), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(1, 2), (3, 0), (4, 0), (4, 2), (4, 4)]), (Key.cell (2, 3),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 4), (3, 1)]), (Key.cell (0, 4), Entry.plan [(3, 1), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 4), (4, 2)]), (Key.cell (3, 1), Entry.plan [(4, 4), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(3, 0), (1, 2), (4, 4)]), (Key.cell (3, 4), Entry.plan [(3, 0), (1, 2), (4, 2),
    (4, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1), (4, 2)])])]), (Key.cell (2, 4),
    Entry.plan [(1, 2), (3, 2), (3, 4), (3, 1), (4, 3), (3, 3)]), (Key.cell (3, 0),
    Entry.plan [(2, 3), (1, 4), (3, 2), (4, 0), (4, 2), (0, 4)]), (Key.cell (3, 2),
    Entry.plan [(2, 3), (2, 4), (0, 4), (4, 0)]), (Key.cell (3, 3), Entry.plan [(2, 3), (2, 4),
    (4, 0), (4, 2)]), (Key.cell (3, 4), Entry.plan [(1, 2), (3, 0), (4, 0), (4, 2), (4, 4)]),
    (Key.cell (4, 4), Entry.plan [(2, 3), (3, 3), (2, 4)])])]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)]), (Key.cell (1, 1),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (0, 2)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (2, 4), (3, 4), (3, 3)]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]),
    (Key.cell (1, 0), Entry.plan [(2, 0), (4, 0)]), (Key.cell (2, 0), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 4), (2, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (3, 1), (4, 2), (3, 2),
    (3, 3)]), (Key.cell (0, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 3), (2, 4)]),
    (Key.cell (0, 2), Entry.plan [(1, 2), (2, 4), (4, 3), (3, 4), (3, 2)]), (Key.cell (1, 2),
    Entry.plan [(2, 4), (2, 3), (3, 3)]), (Key.cell (1, 4), Entry.plan [(1, 2), (4, 2), (3, 2)]),
    (Key.cell (2, 3), Entry.plan [(4, 2), (4, 3), (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 2),
    (4, 3), (3, 3), (3, 2)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (0, 2), Entry.plan [(1, 2), (4, 2), (3, 2)]), (Key.cell (1, 2),
    Entry.plan [(2, 4), (2, 3), (3, 3)]), (Key.cell (1, 4), Entry.plan [(1, 2), (4, 2), (3, 2)]),
    (Key.cell (2, 3), Entry.plan [(4, 2), (3, 2)]), (Key.cell (2, 4), Entry.plan [(2, 3), (3, 3),
    (4, 3)]), (Key.cell (4, 1), Entry.plan [(1, 2), (3, 3), (4, 2)]), (Key.cell (4, 2),
    Entry.plan [(2, 3), (1, 4), (3, 3), (4, 3)])]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(2, 4), (2, 3), (3, 3)]), (Key.cell (2, 3),
    Entry.plan [(3, 2), (4, 2), (4, 3)]), (Key.cell (3, 2), Entry.plan [(2, 3), (2, 4)])]),
    (Key.cell (4, 1), Entry.plan [(1, 2), (2, 4), (3, 4), (3, 2)]), (Key.cell (4, 2),
    Entry.plan [(1, 2), (4, 3), (3, 4), (3, 2)])]), (Key.cell (2, 4), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(4, 0)]), (Key.cell (0, 4), Entry.plan [(1, 3), (1, 2), (3, 3), (3, 2)]),
    (Key.cell (1, 3), Entry.plan [(0, 4), (3, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(1, 3), (2, 3), (3, 3)]), (Key.cell (3, 4),
    Entry.plan [(4, 0)]), (Key.cell (4, 0), Entry.plan [(3, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(4, 0)]), (Key.cell (0, 4), Entry.plan [(1, 2),
    (1, 3)]), (Key.cell (1, 3), Entry.plan [(3, 3), (3, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3),
    (1, 2)]), (Key.cell (4, 0), Entry.plan [(3, 2), (3, 3)])]), (Key.cell (4, 0),
    Entry.plan [(3, 3), (3, 2)])]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(4, 2), (3, 2), (3, 3)]), (Key.cell (3, 4),
    Entry.plan [(0, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(0, 4), (2, 4)])]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 4), (2, 4)]), (Key.cell (0, 2),
    Entry.plan [(1, 2), (1, 3), (4, 0)]), (Key.cell (0, 4), Entry.plan [(3, 2), (3, 3), (4, 2)]),
    (Key.cell (1, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (0, 2),
    Entry.plan [(1, 2), (0, 4), (3, 4), (2, 4)]), (Key.cell (0, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(3, 2)]), (Key.cell (0, 2), Entry.plan [(1, 2), (3, 4), (2, 4)]), (Key.cell (1, 2),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan [(2, 3), (2, 4)]), (Key.cell (2, 3),
    Entry.plan [(4, 2), (4, 3)]), (Key.cell (2, 4), Entry.plan [(3, 2), (4, 3)]), (Key.cell (3, 2),
    Entry.plan [(3, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(3, 2), (4, 2)]), (Key.cell (4, 1),
    Entry.plan [(3, 2)]), (Key.cell (4, 2), Entry.plan [(3, 4), (2, 3)])]), (Key.cell (2, 3),
    Entry.plan [(4, 2), (3, 2)]), (Key.cell (3, 2), Entry.plan [(3, 4), (2, 4)])]),
    (Key.cell (1, 2), Entry.quiet (0, 2) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(2, 3), (2, 4)]), (Key.cell (2, 3),
    Entry.plan [(4, 2), (4, 3)]), (Key.cell (2, 4), Entry.plan [(3, 2), (4, 3)]), (Key.cell (3, 2),
    Entry.plan [(3, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(3, 2), (4, 2)]), (Key.cell (4, 1),
    Entry.plan [(3, 2)]), (Key.cell (4, 2), Entry.plan [(3, 4), (2, 3)])]), (Key.cell (2, 4),
    Entry.plan [(0, 4), (4, 3), (3, 2)]), (Key.cell (4, 0), Entry.plan [(2, 4)])]),
    (Key.cell (1, 4), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 3), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (3, 2), Entry.plan [(0, 4), (2, 4)])]), (Key.cell (2, 4), Entry.plan [(0, 4), (3, 2),
    (3, 3), (4, 3)]), (Key.cell (3, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (1, 2), Entry.plan [(4, 0)]), (Key.cell (2, 3), Entry.plan [(4, 0)]),
    (Key.cell (3, 2), Entry.plan [(4, 0)])]), (Key.cell (4, 0), Entry.plan [(3, 2), (3, 3),
    (4, 2)]), (Key.cell (4, 2), Entry.plan [(3, 2), (3, 3), (4, 0), (4, 3)])]), (Key.cell (4, 0),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 4), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (2, 3), Entry.plan [(1, 2)]), (Key.cell (3, 0),
    Entry.plan [(3, 1), (3, 3)]), (Key.cell (3, 1), Entry.plan [(3, 0), (3, 3)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (3, 4)]), (Key.cell (4, 3), Entry.plan [(1, 2)])])]), (Key.cell (4, 2),
    Entry.plan [(4, 0), (1, 3), (2, 3), (2, 4), (3, 3)])]), (Key.cell (2, 4), Entry.plan [(2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(2, 4), (0, 2)])]), (Key.cell (1, 2),
    Entry.plan [(0, 2), (0, 4), (1, 1), (3, 1), (3, 3), (4, 0), (4, 1)]), (Key.cell (2, 0),
    Entry.plan [(1, 1), (0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)]), (Key.cell (3, 0),
    Entry.plan [(1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (2, 3), (3, 3), (2, 4)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (2, 0), (4, 0), (1, 3), (2, 3), (2, 4), (3, 3)])]), (Key.cell (0, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 0), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []),
    (Key.cell (4, 4), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 2),
    Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(3, 3)]), (Key.cell (1, 4),
    Entry.plan [(3, 3)])])])])]), (Key.cell (1, 0), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 2), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 2), (3, 3), (0, 3), (2, 4),
    (4, 2)]), (Key.cell (0, 3), Entry.plan [(1, 2), (3, 3), (2, 4), (4, 2)]), (Key.cell (1, 2),
    Entry.plan [(4, 2), (2, 4), (3, 3)]), (Key.cell (1, 3), Entry.plan [(3, 3), (2, 4), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (3, 3), (4, 0), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(1, 2), (3, 3), (2, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(4, 2), (2, 4),
    (1, 3)]), (Key.cell (3, 3), Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (3, 4),
    Entry.plan [(1, 3), (1, 4), (0, 3), (3, 3)]), (Key.cell (4, 0), Entry.plan [(1, 3), (1, 4),
    (0, 3), (3, 3)]), (Key.cell (4, 2), Entry.plan [(1, 3), (1, 4), (0, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(1, 2), (0, 4), (3, 3), (3, 0), (3, 1), (3, 4)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (1, 4), (0, 3), (3, 3)])])]), (Key.cell (1, 1),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 2), (2, 0), (3, 3), (0, 3), (2, 4), (4, 2)]),
    (Key.cell (0, 2), Entry.plan [(3, 3), (0, 3), (2, 4), (1, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 2), (2, 0), (3, 3), (2, 4), (4, 2)]), (Key.cell (1, 0), Entry.plan [(2, 0),
    (1, 2), (3, 3), (0, 3), (2, 4), (4, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3), (2, 4),
    (0, 2)]), (Key.cell (1, 3), Entry.plan [(2, 0), (3, 3), (0, 3), (2, 4), (4, 2)]),
    (Key.cell (2, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2), (3, 2)]), (Key.cell (1, 2),
    Entry.plan [(3, 3), (2, 4), (4, 4), (0, 4)]), (Key.cell (1, 3), Entry.plan [(3, 3), (2, 4),
    (0, 4), (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 2), (3, 3),
    (2, 4), (0, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(1, 2), (3, 2), (3, 4), (0, 4),
    (4, 2)]), (Key.cell (0, 3), Entry.plan [(1, 2), (3, 2), (3, 4), (2, 4), (4, 2)]),
    (Key.cell (0, 4), Entry.plan [(1, 3), (2, 4), (3, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3),
    (2, 4), (4, 4), (0, 4)]), (Key.cell (1, 3), Entry.plan [(3, 3), (2, 4), (0, 4), (4, 4)]),
    (Key.cell (2, 4), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (1, 3), (4, 0)]),
    (Key.cell (0, 1), Entry.plan [(3, 2), (4, 0), (1, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3),
    (4, 4), (3, 4)]), (Key.cell (1, 3), Entry.plan [(3, 3), (3, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(1, 3), (4, 0)]), (Key.cell (4, 0), Entry.plan [(1, 2), (3, 2), (3, 4)]),
    (Key.cell (4, 3), Entry.plan [(1, 2), (3, 2), (3, 4)]), (Key.cell (4, 4), Entry.plan [(1, 2),
    (3, 2), (3, 4)])]), (Key.cell (3, 2), Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0)]),
    (Key.cell (3, 3), Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (3, 4),
    Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (4, 0), Entry.plan [(1, 2), (3, 2),
    (3, 4), (0, 4), (2, 4), (4, 2)]), (Key.cell (4, 2), Entry.plan [(1, 2), (3, 3), (3, 4), (0, 4),
    (4, 4)]), (Key.cell (4, 3), Entry.plan [(1, 2), (3, 2), (3, 4), (0, 4), (2, 4), (4, 2)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (3, 3), (2, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3)]),
    (Key.cell (1, 3), Entry.plan [(3, 3)]), (Key.cell (3, 2), Entry.plan [(0, 3), (1, 4)]),
    (Key.cell (3, 3), Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0)])]), (Key.cell (3, 2),
    Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (3, 3), Entry.plan [(1, 3), (1, 4),
    (0, 4), (4, 0)])]), (Key.cell (2, 4), Entry.plan [(2, 0), (3, 3), (0, 3), (4, 0), (0, 4),
    (1, 3)]), (Key.cell (3, 0), Entry.plan [(1, 2), (2, 0), (3, 3), (2, 4), (4, 2)]),
    (Key.cell (3, 1), Entry.plan [(1, 2), (0, 3), (2, 4), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(1, 3), (1, 4), (0, 4), (4, 0), (2, 0)]), (Key.cell (3, 3), Entry.plan [(1, 3),
    (1, 4), (0, 4), (4, 0), (2, 0)]), (Key.cell (3, 4), Entry.plan [(1, 3), (1, 4), (0, 3),
    (3, 3)]), (Key.cell (4, 0), Entry.plan [(1, 2), (3, 3), (0, 3), (2, 4), (0, 2)]),
    (Key.cell (4, 2), Entry.plan [(1, 2), (3, 3), (0, 3), (2, 4), (0, 2)]), (Key.cell (4, 4),
    Entry.plan [(1, 2), (3, 3), (0, 3), (2, 4), (0, 2)])]), (Key.cell (1, 2),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 2), (2, 4), (4, 4), (1, 4), (2, 3), (3, 3)]),
    (Key.cell (0, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 3), (2, 3), (2, 4)]),
    (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 1),
    (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (2, 3), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4), (4, 0)]),
    (Key.cell (3, 3), Entry.plan [(0, 4), (4, 0)]), (Key.cell (4, 1), Entry.plan [(4, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)]), (Key.cell (4, 4),
    Entry.plan [(3, 3)])])])]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 3), (3, 2), (4, 3),
    (4, 4), (0, 4), (0, 3)]), (Key.cell (3, 0), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 2),
    (4, 4)]), (Key.cell (3, 1), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(4, 3), (4, 4), (4, 2)]), (Key.cell (1, 0), Entry.plan [(4, 4),
    (4, 2)]), (Key.cell (2, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 3), (0, 4)])]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (1, 0)]), (Key.cell (4, 3), Entry.plan [(0, 1), (4, 4), (4, 2)])]), (Key.cell (3, 2),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 0), (4, 0),
    (4, 2), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1)]),
    (Key.cell (4, 0), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4), (2, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 3),
    (2, 3), (2, 4)])]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3),
    (4, 0), (4, 1)]), (Key.cell (0, 4), Entry.plan [(0, 1), (2, 0), (4, 2), (4, 4), (4, 1), (3, 2),
    (3, 3)]), (Key.cell (1, 3), Entry.quiet (3, 3) [(Key.cell (0, 1), Entry.plan [(0, 2), (0, 4),
    (4, 4), (1, 4), (4, 3), (3, 2)]), (Key.cell (0, 2), Entry.plan [(0, 3), (1, 0), (3, 2), (4, 2),
    (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1), (0, 4), (3, 1), (4, 0), (4, 1)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (0, 3), (2, 0), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1),
    (0, 2), (3, 0), (4, 4)]), (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1),
    (3, 1), (4, 0), (3, 0)]), (Key.cell (0, 1), Entry.plan [(0, 2), (4, 4), (1, 4), (4, 3),
    (3, 2)]), (Key.cell (0, 2), Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 2),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0),
    (4, 4), (1, 4), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (4, 2)])])]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1), (3, 1), (4, 0), (4, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (3, 0), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1), (3, 0),
    (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (4, 4), (1, 4), (4, 3), (3, 2)]), (Key.cell (0, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 2),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0),
    (4, 4), (1, 4), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (4, 2)])]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(1, 0), (4, 4), (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (4, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 2), (0, 1), (4, 4), (3, 2)]),
    (Key.cell (3, 2), Entry.plan [(0, 1), (3, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 0),
    (4, 4), (2, 4)]), (Key.cell (4, 0), Entry.plan [(1, 0), (2, 3), (2, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 1), (0, 2), (3, 0), (3, 4), (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1),
    (0, 2), (2, 3), (4, 0), (3, 1)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (2, 3),
    (3, 1)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 1), (0, 3), (4, 2)])]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (1, 0), (2, 0), (4, 2), (3, 2), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 3), (1, 0), (2, 0), (4, 2), (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 1),
    (4, 3), (4, 4), (0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4),
    (3, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 4), (3, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 2), (2, 4), (3, 2), (4, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (1, 0), (2, 3), (2, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 0), (3, 4),
    (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 4), (2, 3), (4, 0), (3, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 4), (0, 1), (2, 3), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (0, 2), (2, 3), (2, 4)])]), (Key.cell (1, 4), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 3),
    (2, 4), (2, 3)]), (Key.cell (0, 2), Entry.plan [(0, 3), (2, 3), (4, 3), (1, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (3, 4), (0, 2), (4, 3), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(0, 2), (2, 3), (1, 3), (4, 3)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 0),
    (2, 3), (4, 0), (4, 4)]), (Key.cell (2, 0), Entry.plan [(1, 3), (4, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (0, 2), (4, 2), (3, 2)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 3),
    (4, 0)]), (Key.cell (3, 0), Entry.plan [(1, 3), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 3),
    (2, 3), (4, 3), (4, 0)]), (Key.cell (3, 2), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 2),
    (2, 4)]), (Key.cell (0, 2), Entry.plan [(0, 3), (2, 3), (4, 3), (1, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (0, 2), (4, 3), (1, 3)]), (Key.cell (0, 4), Entry.plan [(0, 2), (0, 3),
    (2, 4), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 3), (0, 2), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (4, 3), (1, 3)]),
    (Key.cell (3, 1), Entry.plan [(0, 3), (2, 3), (4, 3), (4, 0)])]), (Key.cell (3, 4),
    Entry.plan [(3, 2), (0, 3), (0, 2), (4, 2)])])]), (Key.cell (2, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4),
    (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (4, 0), (4, 1)]),
    (Key.cell (1, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(1, 0), (4, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 1), (3, 3), (4, 0), (3, 0)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (1, 3), (4, 4), (1, 4)]), (Key.cell (1, 0), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (2, 3), (4, 1), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (1, 3), (4, 2)]), (Key.cell (3, 3), Entry.plan [(0, 1),
    (2, 4), (4, 2)])]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 2), (1, 3), (4, 0)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (1, 0), (4, 0), (1, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 3), (1, 4), (4, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (0, 3), (1, 4), (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (4, 4),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (3, 3), (4, 4), (3, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2), (3, 3), (4, 4), (4, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (0, 3), (1, 3), (2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1),
    (0, 3), (1, 4), (4, 4)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (1, 4),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 2), (4, 4), (1, 4), (0, 3)]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (0, 3), (2, 4), (4, 4), (1, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (3, 3), (3, 2),
    (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (1, 4), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 3), (1, 3), (2, 4), (4, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)])]), (Key.cell (3, 2), Entry.plan [(0, 2), (4, 4),
    (1, 4), (1, 3), (3, 1), (0, 1)]), (Key.cell (4, 0), Entry.plan [(0, 1), (2, 4), (3, 1), (1, 3),
    (1, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (3, 0)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 3), (4, 2)])]), (Key.cell (2, 3), Entry.plan [(2, 0),
    (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)]), (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0),
    (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)]), (Key.cell (3, 0), Entry.plan [(1, 0), (2, 0), (4, 0),
    (0, 4), (1, 3), (1, 4), (3, 3)]), (Key.cell (3, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 1), (0, 2), (2, 3), (2, 4)]), (Key.cell (0, 1), Entry.plan [(0, 2), (2, 4)]),
    (Key.cell (0, 2), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 4), (3, 2), (4, 2)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (4, 4), (2, 3)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 0), Entry.plan [(2, 0), (4, 4), (3, 4), (2, 3)]), (Key.cell (2, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 3), (2, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (4, 4), (1, 4), (4, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 4),
    (2, 3), (2, 4)])]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (1, 0)]), (Key.cell (4, 3), Entry.plan [(0, 1), (4, 4), (4, 2)])]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (3, 2), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (3, 2), (4, 2)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 0), (1, 0), (4, 4), (2, 3)]),
    (Key.cell (2, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 3), (2, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (4, 4), (1, 4), (4, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 4),
    (2, 3), (2, 4)])])]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (0, 4), (1, 0), (1, 3), (1, 4)]), (Key.cell (3, 2), Entry.plan [(0, 4),
    (1, 0), (1, 3), (0, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 2), (4, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (4, 4), (3, 4), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (4, 4), Entry.plan [(0, 1), (3, 2), (4, 2)])]),
    (Key.cell (0, 3), Entry.plan [(0, 1), (3, 2), (4, 3), (4, 4), (0, 4), (0, 2)]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (0, 4), (4, 4), (1, 4), (4, 3), (3, 2)]), (Key.cell (1, 3),
    Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1),
    (0, 2), (0, 4), (4, 4), (4, 3)]), (Key.cell (2, 0), Entry.plan [(3, 0), (0, 1), (2, 3), (2, 4),
    (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 1), (2, 0), (4, 2), (4, 4), (4, 3)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0), (0, 3), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (0, 1), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 2), (2, 4),
    (2, 3), (4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (0, 2), (2, 4), (2, 3), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 2), (4, 4)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (2, 4), (2, 3)])]), (Key.cell (3, 2), Entry.plan [(0, 2), (0, 4),
    (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)]), (Key.cell (3, 3), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1), (3, 1), (4, 4), (1, 4), (1, 3),
    (2, 4)]), (Key.cell (2, 0), Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (2, 0), (4, 0)])]), (Key.cell (3, 4), Entry.plan [(0, 1), (2, 0), (4, 2),
    (4, 4), (4, 1), (3, 3)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 0), (2, 4), (4, 4), (1, 4),
    (2, 3), (3, 3)]), (Key.cell (4, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 1)]),
    (Key.cell (0, 2), Entry.plan [(0, 3), (3, 1), (3, 4)]), (Key.cell (0, 4), Entry.plan [(1, 3),
    (2, 0), (3, 0), (2, 3), (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 4), (3, 0), (3, 4),
    (4, 4)]), (Key.cell (2, 0), Entry.plan [(2, 3), (3, 4), (3, 1)]), (Key.cell (2, 3),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 1)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (3, 1), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 3), (4, 2),
    (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (2, 4), (4, 2)]), (Key.cell (1, 4),
    Entry.plan [(0, 2), (0, 4), (4, 4)]), (Key.cell (2, 0), Entry.plan [(1, 3), (4, 2), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (3, 0), (3, 2), (3, 4), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 2), (0, 4), (4, 4)]),
    (Key.cell (3, 2), Entry.plan [(3, 0), (0, 2), (0, 4), (3, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (1, 3), (2, 4), (4, 2)])]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 0),
    (3, 2), (3, 4), (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 2), (4, 3), (0, 2), (0, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 2), (0, 4), (3, 2), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(3, 0), (0, 2), (0, 4), (3, 1)]), (Key.cell (3, 4), Entry.plan [(0, 2), (1, 3),
    (2, 4), (2, 3)]), (Key.cell (4, 3), Entry.plan [(2, 3), (3, 0), (0, 2), (2, 4)])])]),
    (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0)]),
    (Key.cell (4, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 1)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (3, 1), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 3), (2, 3),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (2, 3), (2, 4)]), (Key.cell (2, 0),
    Entry.plan [(1, 3), (2, 3), (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 3), (4, 2)]),
    (Key.cell (3, 0), Entry.plan [(3, 2), (0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 2),
    (2, 3), (2, 4)]), (Key.cell (3, 2), Entry.plan [(3, 0), (0, 2), (0, 4), (3, 1)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (1, 3), (2, 4), (2, 3)])])])]), (Key.cell (1, 3),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (4, 4), (4, 3), (3, 2)]),
    (Key.cell (0, 2), Entry.plan [(3, 2), (4, 2), (4, 4), (4, 0)]), (Key.cell (0, 4),
    Entry.plan [(0, 3), (2, 0), (2, 3), (2, 4), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (2, 0), (3, 2), (4, 2)]), (Key.cell (1, 1), Entry.plan [(0, 3), (2, 0), (2, 3), (2, 4),
    (4, 2)]), (Key.cell (1, 2), Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 2), (2, 3), (2, 4)]), (Key.cell (2, 0), Entry.plan [(2, 3),
    (2, 4), (0, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 3), (2, 0), (4, 2), (4, 3),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (2, 0), (4, 2), (3, 2)]), (Key.cell (3, 0),
    Entry.plan [(2, 0), (2, 3), (2, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 2), (0, 4),
    (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)]), (Key.cell (3, 4), Entry.plan [(0, 2), (2, 4), (3, 2),
    (4, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 3), (2, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 2), (0, 4), (2, 3), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)]), (Key.cell (4, 3),
    Entry.plan [(0, 2), (0, 4), (2, 3), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)]), (Key.cell (4, 4),
    Entry.plan [(0, 2), (2, 3), (2, 4)])]), (Key.cell (1, 4), Entry.quiet (2, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (4, 2), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (2, 3), (1, 2), (3, 4),
    (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 4), (2, 3), (1, 3), (3, 1)]), (Key.cell (0, 4),
    Entry.plan [(0, 3), (2, 3), (3, 4), (1, 3), (1, 1)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (2, 3), (3, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 3), (4, 4), (3, 4), (2, 3)]),
    (Key.cell (1, 3), Entry.plan [(0, 3), (2, 3), (3, 4), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(4, 4), (4, 3), (1, 3), (3, 1), (3, 0)]), (Key.cell (2, 4), Entry.plan [(0, 3),
    (4, 4), (4, 3), (1, 3), (2, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4), (2, 3), (3, 4), (1, 3),
    (0, 1)]), (Key.cell (3, 1), Entry.plan [(0, 3), (4, 4), (3, 4), (2, 3)]), (Key.cell (3, 2),
    Entry.plan [(3, 0), (3, 1), (1, 3), (4, 3)]), (Key.cell (3, 4), Entry.plan [(3, 0), (3, 1),
    (1, 3), (2, 3)]), (Key.cell (4, 1), Entry.plan [(0, 3), (4, 4), (3, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 3), (0, 4), (2, 3), (3, 4), (3, 1), (1, 3)]), (Key.cell (4, 4),
    Entry.plan [(0, 3), (2, 3), (3, 4), (1, 3), (1, 1)])])])]), (Key.cell (2, 0),
    Entry.quiet (1, 1) [(Key.cell (0, 1), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (0, 2), Entry.plan [(4, 4), (1, 4), (1, 3)]), (Key.cell (0, 3),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 3), (3, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 2), (3, 2), (1, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2),
    (3, 2), (1, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(2, 4), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 2), (4, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (3, 2), (1, 4),
    (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 2), (3, 2), (4, 1),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2), (2, 4), (4, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (1, 2), (3, 2)]), (Key.cell (0, 2),
    Entry.plan [(1, 2), (3, 2)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2), (3, 2), (1, 4),
    (4, 4)]), (Key.cell (1, 2), Entry.plan [(2, 4), (3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 2),
    (3, 2), (1, 2), (1, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (3, 2)]),
    (Key.cell (3, 2), Entry.plan [(1, 2), (2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2),
    (1, 2), (3, 2), (1, 4), (4, 4)])]), (Key.cell (3, 2), Entry.plan [(1, 2), (2, 4), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(1, 2), (2, 4), (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 2),
    (1, 2), (3, 2), (1, 4), (4, 4)]), (Key.cell (4, 3), Entry.plan [(0, 2), (1, 2), (3, 2),
    (1, 4)])]), (Key.cell (1, 0), Entry.plan [(0, 2), (4, 4), (1, 4), (1, 3), (3, 3)]),
    (Key.cell (2, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(0, 2), (1, 3), (3, 3)]),
    (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (3, 3)]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (3, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3),
    (0, 2)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (1, 3), Entry.plan [(4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]),
    (Key.cell (3, 3), Entry.plan [(1, 4)])])]), (Key.cell (3, 1), Entry.plan [(3, 0), (1, 3),
    (0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)]), (Key.cell (3, 4), Entry.plan [(1, 3),
    (0, 2)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 3)]),
    (Key.cell (0, 2), Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(0, 2), (1, 3),
    (3, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2),
    (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 3), (3, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3),
    (0, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (1, 3), (0, 2)]), (Key.cell (3, 3),
    Entry.plan [(1, 3), (0, 2)]), (Key.cell (3, 4), Entry.plan [(1, 3), (0, 2)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (1, 3),
    Entry.plan [(4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (3, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(4, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 4)])]),
    (Key.cell (3, 1), Entry.plan [(3, 0), (1, 4)]), (Key.cell (4, 4), Entry.plan [(0, 2),
    (1, 3)])])]), (Key.cell (2, 4), Entry.plan [(4, 4), (1, 4), (1, 3), (3, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 3), (0, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (1, 4)]), (Key.cell (0, 3), Entry.quiet (2, 3) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3),
    Entry.plan [(0, 2), (3, 2), (4, 1), (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2), (2, 4),
    (4, 4)])]), (Key.cell (1, 2), Entry.plan [(0, 2), (1, 3), (4, 4), (1, 4)]), (Key.cell (1, 3),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (1, 3), (1, 2)]),
    (Key.cell (2, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3),
    Entry.plan [(1, 3), (0, 2)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)])]), (Key.cell (4, 3),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(4, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 4)])])]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (0, 3), (1, 2)]), (Key.cell (3, 3), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2), (1, 3), (1, 4), (4, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 3), (1, 3)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (1, 3), (1, 2), (1, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 2), (3, 2)]), (Key.cell (0, 2),
    Entry.plan [(1, 2), (3, 2)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2), (3, 2), (1, 4),
    (4, 4)]), (Key.cell (1, 2), Entry.plan [(2, 4), (3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 2),
    (3, 2), (1, 2), (1, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (3, 2)]),
    (Key.cell (3, 2), Entry.plan [(1, 2), (2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2),
    (1, 2), (3, 2), (1, 4), (4, 4)])]), (Key.cell (1, 2), Entry.plan [(0, 2), (0, 3), (1, 4),
    (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 3), (1, 3), (0, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 3), (1, 3), (1, 2)]), (Key.cell (3, 3), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2), (4, 4), (1, 4), (0, 3)])]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (4, 4), (1, 4), (1, 3), (3, 3)]), (Key.cell (4, 0), Entry.plan [(2, 4),
    (4, 4), (1, 4), (1, 3)]), (Key.cell (4, 2), Entry.plan [(0, 2), (4, 4), (1, 4), (1, 3),
    (3, 3)]), (Key.cell (4, 4), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (0, 3), Entry.plan [(2, 3)]),
    (Key.cell (1, 4), Entry.plan [(2, 3), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (3, 3)]),
    (Key.cell (3, 0), Entry.plan [(3, 1), (1, 4)]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3)]), (Key.cell (1, 4),
    Entry.plan [(2, 3), (3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 4)])])])])]), (Key.cell (0, 2),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4), (2, 3)]),
    (Key.cell (0, 1), Entry.plan [(4, 4), (1, 4), (1, 3)]), (Key.cell (0, 3), Entry.plan [(0, 1),
    (3, 1), (1, 3), (2, 3), (1, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(4, 4), (1, 4), (1, 3),
    (2, 3)]), (Key.cell (1, 2), Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1), (2, 3), (3, 4)]),
    (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (0, 3),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 1), (2, 3), (3, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(2, 3), (2, 4), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 1),
    (3, 1), (4, 0), (4, 1), (3, 2)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 1), (3, 2), (4, 2)]), (Key.cell (3, 4), Entry.plan [(0, 1), (3, 2), (4, 2)])]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(2, 3), (2, 4), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(4, 4),
    (2, 4), (3, 4)])]), (Key.cell (3, 2), Entry.plan [(4, 4), (2, 4), (3, 4)]), (Key.cell (3, 4),
    Entry.plan [(4, 4), (1, 4), (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(2, 3), (3, 4),
    (0, 1)])]), (Key.cell (1, 0), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 2), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0), (4, 4), (1, 4), (2, 4),
    (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (4, 2)])])]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (3, 1), (4, 0), (3, 0)]), (Key.cell (2, 4), Entry.plan [(0, 1), (2, 3),
    (3, 1), (4, 0), (3, 0)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (0, 3),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 1), (3, 2), (4, 2)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (3, 2), (4, 2)])]), (Key.cell (1, 0), Entry.plan [(0, 1), (3, 2), (4, 2)]),
    (Key.cell (1, 2), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(1, 0), (4, 4), (1, 4), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (4, 2)])]), (Key.cell (3, 4), Entry.plan [(0, 1), (3, 2), (4, 2)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]),
    (Key.cell (3, 2), Entry.plan [(4, 4), (2, 4), (3, 4)])])]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (3, 1), (4, 0), (3, 0)]), (Key.cell (3, 4), Entry.plan [(1, 0), (4, 4),
    (1, 4), (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(2, 3), (3, 4), (0, 1)]),
    (Key.cell (4, 4), Entry.plan [(0, 1), (0, 3), (3, 2), (4, 2)])]), (Key.cell (1, 4),
    Entry.plan [(0, 1), (3, 1), (3, 3), (4, 0), (3, 0)]), (Key.cell (2, 3), Entry.plan [(0, 1),
    (3, 1), (3, 3), (4, 0), (3, 0)]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4),
    (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 3), (1, 4)]), (Key.cell (1, 0), Entry.plan [(0, 1), (1, 3),
    (1, 4), (2, 3)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 3), (1, 4), (2, 3)])]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 3), (1, 4), (4, 4)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (1, 3), (1, 2), (1, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 0),
    Entry.quiet (3, 3) [(Key.cell (0, 1), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0),
    Entry.plan [(1, 4), (4, 2), (3, 2)]), (Key.cell (1, 2), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 1), (2, 3)]), (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0),
    Entry.plan [(1, 4), (2, 3)]), (Key.cell (2, 3), Entry.plan [(0, 1), (1, 4), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (1, 4), (3, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1),
    (2, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 4), (2, 3)]), (Key.cell (4, 1),
    Entry.plan [(0, 1), (3, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (1, 4)])]),
    (Key.cell (1, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(4, 3), (3, 2)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (4, 3), (4, 2)]), (Key.cell (3, 2), Entry.plan [(2, 4), (3, 4)])]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (2, 3), (2, 4)]), (Key.cell (2, 3), Entry.plan [(0, 1),
    (1, 4), (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 1), (1, 4), (3, 2)]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 4), (4, 2),
    (3, 2)]), (Key.cell (4, 1), Entry.plan [(0, 1), (3, 2)]), (Key.cell (4, 2), Entry.plan [(0, 1),
    (2, 3), (3, 4)]), (Key.cell (4, 3), Entry.plan [(1, 0), (2, 4)])])]), (Key.cell (1, 0),
    Entry.plan [(0, 3), (1, 4), (4, 4)]), (Key.cell (1, 3), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(2, 3),
    (2, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(4, 4), (2, 4), (3, 4)])])]), (Key.cell (1, 4), Entry.plan [(0, 1), (3, 3), (2, 3),
    (1, 2), (2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 1), (4, 4), (1, 4), (1, 3),
    (2, 3)]), (Key.cell (4, 0), Entry.plan [(0, 1), (3, 3), (2, 3), (1, 3), (2, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (3, 3), (3, 2), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 1), (3, 3), (2, 3), (1, 3), (2, 4)]), (Key.cell (4, 4), Entry.plan [(0, 1),
    (3, 3), (2, 3), (1, 3), (2, 4)])]), (Key.cell (3, 3), Entry.plan [(0, 1), (3, 1), (4, 4),
    (1, 4), (1, 3), (2, 3)]), (Key.cell (3, 4), Entry.plan [(0, 1), (4, 4), (1, 4), (1, 3),
    (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (3, 1), (3, 3), (0, 3), (3, 2), (4, 2)])]), (Key.cell (0, 3),
    Entry.plan [(0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)]), (Key.cell (0, 4),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3),
    (3, 3)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 3), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (1, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3)]), (Key.cell (1, 0), Entry.plan [(1, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (1, 4), (2, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3), (1, 3)]), (Key.cell (1, 4),
    Entry.plan [(0, 3), (1, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (3, 2)]), (Key.cell (3, 2),
    Entry.plan [(0, 3), (1, 3)])]), (Key.cell (0, 2), Entry.plan [(1, 0)]), (Key.cell (1, 0),
    Entry.plan [(0, 1), (2, 3), (3, 3)])])]), (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2), (1, 2), (1, 3)]), (Key.cell (0, 1), Entry.plan [(0, 2), (4, 4), (1, 4),
    (1, 3), (3, 3)]), (Key.cell (0, 2), Entry.plan [(4, 4), (1, 4), (1, 3), (2, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 1), (3, 1), (3, 3), (4, 0), (4, 1)]),
    (Key.cell (1, 2), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(4, 4), (1, 4),
    (1, 3), (2, 3), (3, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1),
    (0, 2)]), (Key.cell (0, 1), Entry.plan [(0, 2), (1, 3), (0, 3)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (1, 3), (1, 4), (2, 3)]), (Key.cell (1, 2), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (2, 3), (4, 1), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (1, 3), (4, 2)]), (Key.cell (3, 3), Entry.plan [(0, 1),
    (2, 4), (4, 2)])]), (Key.cell (2, 4), Entry.plan [(0, 1), (1, 2), (1, 3)]), (Key.cell (3, 2),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (0, 2), Entry.plan [(1, 3)]), (Key.cell (3, 4), Entry.plan [(0, 2)])]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (1, 2), (1, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 3), (1, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 3), (1, 3)]), (Key.cell (0, 2), Entry.plan [(0, 3), (1, 4), (4, 4)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (1, 2), (3, 2), (1, 4), (4, 4)]), (Key.cell (1, 2),
    Entry.plan [(0, 2), (0, 3), (1, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 1),
    (3, 3), (4, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 1), (3, 3), (4, 4),
    (4, 3)]), (Key.cell (2, 3), Entry.plan [(0, 2), (1, 2)]), (Key.cell (2, 4), Entry.plan [(0, 3),
    (1, 3), (1, 2)]), (Key.cell (3, 2), Entry.plan [(0, 2), (0, 1), (0, 3), (1, 4), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(0, 2), (1, 2), (1, 3)]), (Key.cell (3, 4), Entry.plan [(0, 2),
    (0, 1), (4, 4), (1, 4), (0, 3)]), (Key.cell (4, 1), Entry.plan [(0, 2), (0, 1), (3, 3), (3, 2),
    (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 2), (0, 1), (0, 3), (1, 4), (4, 4)])]),
    (Key.cell (4, 2), Entry.plan [(0, 2), (0, 1), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 1), (3, 1), (3, 3), (3, 0)])]), (Key.cell (1, 2),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1), (3, 1), (1, 3), (1, 4),
    (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (4, 0), (4, 1)]),
    (Key.cell (1, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(1, 0), (4, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 1), (3, 3), (4, 0), (3, 0)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (1, 3), (4, 4), (1, 4)]), (Key.cell (1, 0), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (2, 3), (4, 1), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 1), (1, 3), (4, 2)]), (Key.cell (3, 3), Entry.plan [(0, 1),
    (2, 4), (4, 2)])]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 2), (1, 3), (4, 0)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (1, 0), (4, 0), (1, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 3), (1, 4), (4, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (0, 3), (1, 4), (4, 4)]), (Key.cell (0, 3), Entry.plan [(0, 1), (4, 4),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (3, 3), (4, 4), (3, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2), (3, 3), (4, 4), (4, 3)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (0, 3), (1, 3), (2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1),
    (0, 3), (1, 4), (4, 4)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (1, 4),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 1), (2, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (0, 2), (4, 4), (1, 4), (0, 3)]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (0, 3), (2, 4), (4, 4), (1, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (3, 3), (3, 2),
    (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (1, 4), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 3), (1, 3), (2, 4), (4, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)])]), (Key.cell (3, 2), Entry.plan [(0, 2), (4, 4),
    (1, 4), (1, 3), (3, 1), (0, 1)]), (Key.cell (4, 0), Entry.plan [(0, 1), (2, 4), (3, 1), (1, 3),
    (1, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2), (3, 1), (3, 3), (3, 0)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 3), (4, 2)])]), (Key.cell (1, 3),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 1), (0, 2), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (2, 4)]), (Key.cell (0, 2), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 1), (0, 4), (3, 2)]), (Key.cell (0, 1), Entry.plan [(0, 4), (1, 4), (2, 3),
    (2, 4)]), (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 1), (0, 4), (3, 2)]),
    (Key.cell (0, 1), Entry.plan [(2, 3), (2, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4), (3, 2)]),
    (Key.cell (1, 0), Entry.plan [(0, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 4), (0, 1),
    (3, 2)]), (Key.cell (2, 3), Entry.plan [(0, 1), (0, 4), (4, 2)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 4), (0, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (1, 4), (4, 0), (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (3, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (2, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4), (3, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 4), (1, 0)]), (Key.cell (2, 3), Entry.plan [(0, 1),
    (0, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (2, 4), (3, 4)])]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 4), (4, 0),
    (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(0, 1), (3, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (1, 4), (3, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (2, 4)])]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (1, 4), (2, 3), (2, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (3, 2)]), (Key.cell (1, 2), Entry.quiet (0, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (1, 4), (2, 4), (2, 3)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (0, 4)]), (Key.cell (2, 3), Entry.plan [(0, 4), (0, 1)]),
    (Key.cell (2, 4), Entry.plan [(0, 1)]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 4), (1, 4),
    (2, 4), (3, 4)]), (Key.cell (4, 0), Entry.plan [(1, 0), (1, 4), (2, 3), (2, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 4), (1, 4), (2, 4)])])]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (0, 4), (4, 2)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1), Entry.plan [(0, 4), (1, 4), (2, 3), (2, 4)]),
    (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 4), (0, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (1, 4), (4, 0), (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (3, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (2, 4)])]), (Key.cell (0, 4),
    Entry.plan [(0, 1), (1, 4), (2, 4), (2, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4), (3, 2)]),
    (Key.cell (1, 2), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (1, 4), (2, 4), (2, 3)]), (Key.cell (1, 0), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (0, 4)]), (Key.cell (2, 3), Entry.plan [(0, 4), (0, 1)]),
    (Key.cell (2, 4), Entry.plan [(0, 1)]), (Key.cell (3, 2), Entry.plan [(1, 0), (0, 4), (1, 4),
    (2, 4), (3, 4)]), (Key.cell (4, 0), Entry.plan [(1, 0), (1, 4), (2, 3), (2, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 4), (1, 4), (2, 4)])]), (Key.cell (3, 2), Entry.plan [(0, 4),
    (0, 1)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 4), (4, 0), (4, 2), (3, 2)]),
    (Key.cell (4, 0), Entry.plan [(0, 1), (3, 2)]), (Key.cell (4, 3), Entry.plan [(0, 1), (2, 4),
    (2, 3)])]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 3),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1), Entry.plan [(2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.plan [(1, 4), (3, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 4), (1, 0)]), (Key.cell (2, 3), Entry.plan [(0, 1),
    (0, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (2, 4), (3, 4)])])]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (2, 4), (3, 4)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 4), (4, 0),
    (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(0, 1), (3, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (1, 4), (4, 0), (3, 4)]), (Key.cell (4, 3), Entry.plan [(0, 1), (1, 4),
    (2, 4)])]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 2), (1, 4), (3, 2), (4, 2), (3, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 4), (2, 4), (0, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (1, 4), (2, 4), (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (1, 2), (1, 4), (3, 4),
    (0, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]),
    (Key.cell (0, 1), Entry.plan [(0, 4), (2, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 2),
    (1, 4), (2, 4), (3, 4), (3, 3)]), (Key.cell (1, 0), Entry.plan [(1, 4), (2, 4), (0, 4)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (0, 1)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 2),
    (4, 0), (4, 2), (4, 1)]), (Key.cell (4, 0), Entry.plan [(1, 0), (4, 1), (4, 2)]),
    (Key.cell (4, 3), Entry.plan [(0, 1), (1, 2), (4, 2), (4, 1)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 2), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (0, 4), (2, 4)]), (Key.cell (0, 2), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(4, 3), (3, 2)]), (Key.cell (2, 3),
    Entry.plan [(0, 1), (4, 3), (4, 2)]), (Key.cell (3, 2), Entry.plan [(2, 4), (3, 4)])])])]),
    (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (1, 4), (3, 3), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 3), (2, 4), (0, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 3), (2, 4),
    (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 1), (0, 2), (1, 4), (3, 3), (0, 4), (3, 2)]),
    (Key.cell (4, 0), Entry.plan [(0, 3), (2, 4), (0, 2), (0, 1)]), (Key.cell (4, 3),
    Entry.plan [(0, 3), (0, 4), (2, 4)])]), (Key.cell (3, 2), Entry.plan [(0, 1), (2, 4), (0, 2)]),
    (Key.cell (4, 0), Entry.plan [(1, 4), (2, 4), (0, 2), (0, 1)]), (Key.cell (4, 3),
    Entry.plan [(0, 4), (2, 4)])]), (Key.cell (1, 4), Entry.plan [(0, 1), (1, 2), (2, 3), (3, 3),
    (3, 4), (0, 4), (4, 4)]), (Key.cell (2, 3), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 3), (4, 0), (3, 0)]), (Key.cell (0, 4), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 3), (1, 4),
    (3, 2)]), (Key.cell (1, 3), Entry.plan [(1, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(3, 0),
    (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 4), (3, 2)]), (Key.cell (3, 2), Entry.plan [(1, 4),
    (3, 0), (3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 4), (3, 2)]), (Key.cell (3, 4),
    Entry.plan [(1, 4), (3, 0), (3, 3)]), (Key.cell (4, 2), Entry.plan [(1, 4), (3, 0), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(1, 3), (3, 0), (3, 2), (1, 4)]), (Key.cell (4, 4),
    Entry.plan [(3, 0), (3, 3)])])]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 3), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(1, 2), (3, 4), (1, 4), (3, 3), (4, 4)]), (Key.cell (3, 0),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (2, 4), (3, 3), (4, 2), (3, 2)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 3), (0, 3), (4, 4), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2),
    (3, 3), (4, 4), (4, 2)]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 3), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (3, 4), (3, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 4), Entry.plan [(0, 2),
    (2, 4), (3, 3), (4, 2)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 4), Entry.plan [(0, 2),
    (1, 3), (3, 0), (4, 2), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4), (4, 0)]),
    (Key.cell (1, 3), Entry.plan [(4, 0), (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 2),
    (4, 0), (0, 4)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (2, 4), (4, 2)]), (Key.cell (4, 0), Entry.plan [(1, 3), (0, 2),
    (0, 4)])])])]), (Key.cell (2, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 0), Entry.quiet (1, 2) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 3), (0, 3), (3, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (3, 1)]), (Key.cell (0, 4), Entry.plan [(1, 3), (3, 3), (3, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(3, 2), (3, 3), (3, 0), (4, 1), (3, 1)]), (Key.cell (2, 3),
    Entry.plan [(3, 4), (3, 1), (3, 3), (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(3, 4)]), (Key.cell (2, 3),
    Entry.plan [(3, 4)]), (Key.cell (3, 3), Entry.plan [(3, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (1, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (3, 2)]), (Key.cell (0, 4), Entry.plan [(1, 3), (3, 3), (3, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(3, 2), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (0, 4),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(2, 3), (3, 3)])]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 4)]),
    (Key.cell (3, 4), Entry.plan [(4, 4), (0, 4), (1, 3)]), (Key.cell (4, 1), Entry.plan [(2, 3),
    (3, 2)])])])]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4),
    (0, 2)]), (Key.cell (0, 1), Entry.plan [(1, 3), (1, 2), (1, 4), (4, 1), (3, 2)]),
    (Key.cell (0, 2), Entry.plan [(0, 1), (0, 4), (1, 3), (1, 4), (2, 3)]), (Key.cell (0, 4),
    Entry.plan [(0, 1), (1, 2), (1, 3)]), (Key.cell (1, 0), Entry.plan [(1, 3), (1, 2), (0, 2)]),
    (Key.cell (1, 2), Entry.plan [(1, 0), (1, 3), (4, 0), (4, 4), (4, 1), (4, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (0, 4), (1, 2), (1, 3)]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (1, 3)]), (Key.cell (3, 4), Entry.plan [(0, 1), (1, 2), (1, 3)])]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 2), (2, 4), (3, 3),
    (2, 3)]), (Key.cell (0, 1), Entry.plan [(3, 3), (1, 2), (2, 4), (4, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (3, 3), (2, 3), (1, 3), (2, 4)]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (0, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 2), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(4, 4)]), (Key.cell (4, 1),
    Entry.plan [(2, 3), (3, 3)]), (Key.cell (4, 2), Entry.plan [(2, 3), (3, 3)]), (Key.cell (4, 4),
    Entry.plan [(2, 3), (3, 3)])])])])]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (3, 3),
    (2, 3), (2, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(3, 3), (2, 3), (1, 2), (0, 2),
    (2, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 3), (4, 4), (3, 2)]),
    (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2), (0, 4), (3, 3), (4, 4), (4, 3)]),
    (Key.cell (2, 3), Entry.plan [(0, 3), (1, 0), (1, 2), (1, 3), (0, 4), (4, 0)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (1, 2), (2, 3), (3, 3)]), (Key.cell (3, 2),
    Entry.plan [(0, 1), (0, 2), (0, 3), (0, 4), (1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 0), (1, 2), (1, 3), (0, 4), (4, 0)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (0, 2), (0, 4), (4, 4), (1, 4), (0, 3)]), (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4),
    (3, 3), (3, 2), (4, 4)]), (Key.cell (4, 2), Entry.plan [(0, 1), (0, 2), (0, 3), (0, 4), (1, 4),
    (4, 4)])]), (Key.cell (3, 2), Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (3, 3), (3, 1)]), (Key.cell (0, 2),
    Entry.plan [(3, 3), (1, 3), (2, 3), (2, 4)]), (Key.cell (0, 3), Entry.plan [(0, 2), (0, 4),
    (4, 0), (3, 1)]), (Key.cell (0, 4), Entry.plan [(1, 2), (1, 3), (3, 3)]), (Key.cell (1, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan []), (Key.cell (3, 1), Entry.quiet (2, 4) [(Key.dflt, Entry.plan [(2, 3)]),
    (Key.cell (1, 4), Entry.plan [(3, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 4), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(1, 4), (4, 4)]), (Key.cell (4, 1), Entry.plan [(4, 2), (2, 3)]),
    (Key.cell (4, 2), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (1, 4),
    Entry.plan [(3, 4), (0, 4), (4, 4)]), (Key.cell (2, 3), Entry.plan [(0, 4), (4, 4)]),
    (Key.cell (4, 4), Entry.plan [(2, 3)])])])])]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 3),
    (0, 4), (4, 0), (3, 1)]), (Key.cell (1, 4), Entry.plan [(1, 2), (1, 3), (3, 3)]),
    (Key.cell (2, 3), Entry.plan [(0, 2), (0, 3), (0, 4), (1, 4), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (3, 3), (3, 1), (4, 0), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 2),
    (0, 3), (0, 4), (1, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4), (4, 0),
    (3, 1)]), (Key.cell (3, 4), Entry.plan [(1, 2), (1, 3), (3, 3)])])]), (Key.cell (3, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 1), (4, 4), (1, 4), (1, 3), (2, 3)]),
    (Key.cell (1, 2), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (4, 4),
    (1, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(3, 1), (0, 2)]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4),
    (1, 4), (1, 3), (2, 3)]), (Key.cell (1, 2), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(1, 2), (4, 4), (1, 4), (1, 3)])])])]), (Key.cell (3, 4),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4), (1, 4), (1, 3), (2, 3)]),
    (Key.cell (1, 2), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (4, 4),
    (1, 4), (1, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(1, 3), (1, 4), (2, 3)]), (Key.cell (1, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 2),
    (2, 3), (4, 1), (4, 4)]), (Key.cell (2, 3), Entry.plan [(1, 3), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(2, 4), (4, 2)])]), (Key.cell (2, 4), Entry.plan [(1, 2), (1, 3)]),
    (Key.cell (3, 2), Entry.plan [(1, 2), (1, 3)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 3),
    (1, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 2), (4, 4), (1, 4), (0, 3)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (4, 4), (1, 4), (0, 3)])])])]), (Key.cell (4, 0),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (0, 2), Entry.plan [(2, 3), (3, 3)]), (Key.cell (1, 2),
    Entry.plan [(3, 1), (0, 4), (1, 4), (2, 4)]), (Key.cell (2, 3), Entry.plan [(0, 2), (0, 4),
    (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 1), (1, 2)]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 2), Entry.plan [(0, 3),
    (1, 4), (2, 3)]), (Key.cell (1, 2), Entry.plan [(0, 3), (1, 4), (2, 4), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 2), (0, 3), (0, 4)])])])]), (Key.cell (4, 1),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 1), (1, 3), (1, 4), (2, 3)]),
    (Key.cell (1, 2), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 3), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 1), (3, 3), (0, 3), (4, 4), (4, 2)]),
    (Key.cell (1, 2), Entry.plan [(0, 2), (4, 4), (3, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2),
    (4, 4), (3, 4)]), (Key.cell (3, 0), Entry.plan [(3, 1), (0, 2)]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 3),
    (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 3), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (3, 3), (4, 4)]), (Key.cell (3, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4)]), (Key.cell (1, 2),
    Entry.plan [(2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3), (4, 4)])]),
    (Key.cell (4, 2), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 3), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 3), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3), (4, 4)])])])]), (Key.cell (2, 4),
    Entry.plan [(1, 2), (2, 3), (3, 2), (3, 4)]), (Key.cell (3, 0), Entry.plan [(3, 1), (0, 2)]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 3), (3, 2), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 3), (3, 2),
    (4, 4)]), (Key.cell (2, 3), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(3, 3), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 3),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3), (4, 4)]), (Key.cell (3, 2),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4)]),
    (Key.cell (1, 2), Entry.plan [(2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3),
    (4, 4)])]), (Key.cell (4, 2), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(3, 3), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 3),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3), (4, 4)])])]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (3, 3), (3, 2), (4, 4)]), (Key.cell (3, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4)]), (Key.cell (1, 2),
    Entry.plan [(2, 4)]), (Key.cell (2, 3), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(4, 4)]), (Key.cell (1, 2), Entry.plan [(2, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3), (4, 4)])]), (Key.cell (2, 4), Entry.plan [(0, 3),
    (1, 2), (1, 3)]), (Key.cell (4, 3), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(4, 4)]), (Key.cell (1, 2), Entry.plan [(2, 4)]),
    (Key.cell (1, 3), Entry.plan [(4, 0), (0, 2)]), (Key.cell (2, 4), Entry.plan [(1, 2)]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (2, 4)])])]), (Key.cell (4, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (2, 3), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 3), (4, 4)]), (Key.cell (1, 2),
    Entry.plan [(0, 2), (3, 3), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3), (4, 4)])]),
    (Key.cell (2, 4), Entry.plan [(3, 3)]), (Key.cell (4, 3), Entry.plan [(2, 3), (0, 2)])]),
    (Key.cell (4, 3), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3),
    Entry.plan [(4, 0), (0, 2)]), (Key.cell (2, 4), Entry.plan [(1, 2)]), (Key.cell (3, 2),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4)]),
    (Key.cell (1, 2), Entry.plan [(2, 4)]), (Key.cell (1, 3), Entry.plan [(4, 0), (0, 2)]),
    (Key.cell (2, 4), Entry.plan [(1, 2)]), (Key.cell (4, 0), Entry.plan [(1, 3), (2, 4)])]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (0, 3)]), (Key.cell (4, 2), Entry.plan [(3, 2),
    (0, 2)])])]), (Key.cell (4, 3), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(1, 2), (3, 2)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 1),
    (3, 3)]), (Key.cell (1, 3), Entry.plan [(4, 0), (0, 2)]), (Key.cell (2, 4),
    Entry.plan [(1, 2)]), (Key.cell (3, 0), Entry.plan [(3, 1), (0, 2)]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(4, 0), (0, 2)]),
    (Key.cell (2, 4), Entry.plan [(1, 2)]), (Key.cell (3, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(4, 4)]), (Key.cell (1, 2),
    Entry.plan [(2, 4)]), (Key.cell (1, 3), Entry.plan [(4, 0), (0, 2)]), (Key.cell (2, 4),
    Entry.plan [(1, 2)]), (Key.cell (4, 0), Entry.plan [(1, 3), (2, 4)])]), (Key.cell (4, 0),
    Entry.plan [(1, 3), (0, 3)]), (Key.cell (4, 2), Entry.plan [(3, 2), (0, 2)])]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (1, 4)])])])]), (Key.cell (4, 2), Entry.plan [(0, 1),
    (0, 2), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)]), (Key.cell (4, 3), Entry.plan [(0, 1), (0, 2),
    (0, 4), (3, 1), (3, 3), (3, 0)]), (Key.cell (4, 4), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(3, 1), (3, 3), (0, 3), (3, 2), (4, 2)]), (Key.cell (1, 2),
    Entry.plan [(2, 4), (3, 1), (3, 3), (4, 2)]), (Key.cell (2, 4), Entry.plan [(1, 2), (1, 3),
    (3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 1), (0, 2)]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 3),
    (2, 3), (1, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(3, 3), (2, 3), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 3), (1, 2), (1, 3)])])])])]), (Key.cell (2, 3),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 3), (3, 3), (4, 2), (4, 3)]), (Key.cell (0, 4), Entry.plan [(2, 0),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2),
    (0, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2), (0, 4)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1), (1, 3), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])])]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (1, 1), (3, 1), (4, 1),
    (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2),
    (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 1)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 1)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 4),
    Entry.plan [(0, 2), (0, 4)])])]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]),
    (Key.cell (1, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]),
    (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(0, 4), (0, 2)]),
    (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2), (0, 4)])]),
    (Key.cell (0, 2), Entry.plan [(0, 4), (3, 3), (4, 2)]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 1)])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (3, 3), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (4, 0)]), (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (2, 4)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1), (1, 3), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (0, 2),
    Entry.plan [(1, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(0, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 4)])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1), (0, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(1, 4),
    (2, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])])]),
    (Key.cell (2, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 1)]), (Key.cell (0, 2),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(1, 0), (3, 1), (4, 0), (4, 1), (4, 2)]),
    (Key.cell (1, 0), Entry.plan [(3, 1), (4, 0), (2, 0), (3, 0), (3, 3), (2, 3), (1, 3)]),
    (Key.cell (1, 1), Entry.plan [(3, 1), (4, 0), (4, 1), (4, 2)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(1, 0), (4, 0),
    (1, 3), (2, 3), (3, 3), (0, 3)]), (Key.cell (2, 3), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 3), (1, 0), (4, 0)]), (Key.cell (0, 3), Entry.plan [(1, 0), (4, 0)]),
    (Key.cell (1, 0), Entry.plan [(0, 3), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (3, 3),
    (4, 4), (3, 4)]), (Key.cell (1, 4), Entry.plan [(1, 0), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(3, 4), (0, 3), (1, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 1)]), (Key.cell (1, 4),
    Entry.plan [(1, 1)]), (Key.cell (3, 0), Entry.plan [(1, 1)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 0)]),
    (Key.cell (1, 4), Entry.plan [(1, 0)]), (Key.cell (3, 0), Entry.plan [(1, 0)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 1)]), (Key.cell (1, 4), Entry.plan [(1, 1)]), (Key.cell (3, 0),
    Entry.plan [(1, 1)])])]), (Key.cell (4, 0), Entry.plan [(0, 3), (1, 1), (3, 1)]),
    (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (1, 0),
    Entry.plan [(0, 3), (3, 1)]), (Key.cell (1, 1), Entry.plan [(4, 0)]), (Key.cell (3, 3),
    Entry.plan [(3, 4), (1, 0)]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 0)]), (Key.cell (1, 4),
    Entry.plan [(1, 0)]), (Key.cell (3, 0), Entry.plan [(1, 0)])]), (Key.cell (4, 0),
    Entry.plan [(0, 3), (1, 1), (3, 1)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 3), (1, 0), (4, 0), (3, 0)]), (Key.cell (0, 3), Entry.plan [(1, 0), (4, 0),
    (3, 1)]), (Key.cell (1, 0), Entry.plan [(0, 3), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3),
    (3, 1), (4, 0), (4, 2)]), (Key.cell (1, 2), Entry.plan [(0, 3), (1, 0), (3, 3), (4, 0),
    (4, 2)]), (Key.cell (1, 4), Entry.plan [(1, 0), (4, 0), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(0, 3), (1, 0), (4, 0), (4, 2)]), (Key.cell (3, 1), Entry.plan [(1, 1), (1, 4)]),
    (Key.cell (3, 3), Entry.plan [(3, 4), (1, 1), (1, 4)]), (Key.cell (3, 4),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 1)]),
    (Key.cell (1, 4), Entry.plan [(1, 1)]), (Key.cell (3, 0), Entry.plan [(1, 1)])]),
    (Key.cell (4, 0), Entry.plan [(0, 3), (1, 1), (3, 1)]), (Key.cell (4, 4), Entry.plan [(0, 3),
    (1, 1), (3, 1)])]), (Key.cell (4, 4), Entry.plan [(0, 3), (1, 1), (3, 1)])]), (Key.cell (3, 0),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 2), (4, 3), (3, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (4, 0), (1, 3), (2, 3), (3, 3), (0, 3)]), (Key.cell (3, 2),
    Entry.plan [(1, 1), (3, 1), (3, 3), (4, 0), (3, 0)]), (Key.cell (3, 3), Entry.plan [(1, 0),
    (4, 0), (1, 3), (1, 4), (1, 2)]), (Key.cell (3, 4), Entry.plan [(1, 1), (4, 4), (1, 4), (1, 3),
    (2, 3), (3, 3)]), (Key.cell (4, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 1), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(1, 2), (2, 3)]), (Key.cell (1, 2),
    Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (1, 3), Entry.plan [(1, 2), (3, 4)]),
    (Key.cell (2, 3), Entry.plan [(1, 2), (3, 4)]), (Key.cell (3, 0), Entry.plan [(3, 1), (3, 3),
    (4, 2)]), (Key.cell (3, 1), Entry.plan [(3, 0), (3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 2),
    (3, 4)])])]), (Key.cell (4, 1), Entry.plan [(1, 1), (3, 1), (3, 3), (0, 3), (4, 0), (4, 2),
    (3, 2)]), (Key.cell (4, 2), Entry.plan [(1, 0), (3, 4), (4, 0), (1, 3), (1, 4), (1, 2)]),
    (Key.cell (4, 3), Entry.plan [(1, 1), (3, 1), (3, 3), (3, 0)]), (Key.cell (4, 4),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(3, 1)]), (Key.cell (3, 1), Entry.plan [(0, 3), (2, 3), (3, 3)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (1, 4)]), (Key.cell (3, 4), Entry.plan [(0, 3), (3, 3)])])])]),
    (Key.cell (1, 0), Entry.plan [(2, 0), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3), (2, 3), (1, 3)]),
    (Key.cell (1, 1), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (3, 2), (4, 2)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (1, 3), (4, 0), (4, 4), (4, 3)]), (Key.cell (1, 3), Entry.plan [(0, 3),
    (4, 2), (3, 2)]), (Key.cell (1, 4), Entry.plan [(0, 3), (4, 0), (4, 4), (4, 3), (1, 3),
    (2, 3)]), (Key.cell (2, 3), Entry.plan [(3, 0), (4, 0), (0, 4), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(2, 3), (4, 0), (4, 4), (4, 3), (1, 3)]), (Key.cell (3, 2), Entry.plan [(3, 0),
    (4, 0), (0, 4), (3, 1)]), (Key.cell (3, 4), Entry.plan [(0, 3), (2, 3), (4, 0), (0, 4),
    (1, 3)]), (Key.cell (4, 0), Entry.plan [(0, 3), (3, 2), (4, 3), (3, 4), (1, 4), (0, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 3), (3, 2), (3, 4), (0, 4)]), (Key.cell (4, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(1, 3), (2, 3)]), (Key.cell (1, 2), Entry.plan [(1, 3), (3, 2), (3, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(2, 3), (4, 4), (3, 4)]), (Key.cell (1, 4), Entry.plan [(2, 3),
    (1, 2), (4, 4), (3, 4)]), (Key.cell (2, 3), Entry.plan [(1, 3), (3, 4), (4, 4)]),
    (Key.cell (3, 2), Entry.plan [(1, 3), (1, 2), (4, 4), (3, 4)]), (Key.cell (4, 4),
    Entry.plan [(1, 4), (3, 2), (3, 4)])])]), (Key.cell (4, 3), Entry.plan [(0, 3), (2, 3), (4, 0),
    (0, 4), (1, 3)])])]), (Key.cell (1, 2), Entry.plan [(1, 1), (2, 0), (4, 0), (0, 4), (3, 1),
    (3, 0), (3, 3)]), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 0), Entry.quiet (1, 2) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 3), (0, 3), (3, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 3), (3, 1)]), (Key.cell (0, 4), Entry.plan [(1, 3), (3, 3), (3, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(3, 2), (3, 3), (3, 0), (4, 1), (3, 1)]), (Key.cell (2, 3),
    Entry.plan [(3, 4), (3, 1), (3, 3), (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(3, 4)]), (Key.cell (2, 3),
    Entry.plan [(3, 4)]), (Key.cell (3, 3), Entry.plan [(3, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (1, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 3), (3, 2)]), (Key.cell (0, 4), Entry.plan [(1, 3), (3, 3), (3, 4), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(3, 2), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (0, 4),
    (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 4), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(2, 3), (3, 3)])]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 4)]),
    (Key.cell (3, 4), Entry.plan [(4, 4), (0, 4), (1, 3)]), (Key.cell (4, 1), Entry.plan [(2, 3),
    (3, 2)])])])]), (Key.cell (3, 0), Entry.plan [(1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (1, 4),
    (3, 4), (1, 2)]), (Key.cell (3, 1), Entry.plan [(1, 1), (0, 2)])]), (Key.cell (3, 0),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(3, 2)]),
    (Key.cell (2, 3), Entry.plan [(4, 3), (4, 4)]), (Key.cell (3, 1), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(3, 2)]), (Key.cell (2, 3), Entry.plan [(4, 3), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(2, 4), (2, 3), (1, 3)]), (Key.cell (4, 3), Entry.plan [(2, 3), (2, 4)])]),
    (Key.cell (3, 2), Entry.plan [(2, 4), (2, 3), (1, 3)]), (Key.cell (4, 1),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (2, 3), Entry.plan [(4, 3),
    (4, 4)]), (Key.cell (3, 2), Entry.plan [(2, 4), (2, 3), (1, 3)]), (Key.cell (4, 3),
    Entry.plan [(2, 3), (1, 3)])]), (Key.cell (4, 3), Entry.plan [(2, 3), (2, 4)])])])]),
    (Key.cell (3, 1), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (4, 0), Entry.quiet (2, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 4), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3), Entry.plan [(3, 3)]),
    (Key.cell (1, 4), Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)])]), (Key.cell (4, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 4), (3, 3)]), (Key.cell (1, 4), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 0), (1, 2)])]), (Key.cell (3, 2),
    Entry.plan [(1, 3)]), (Key.cell (3, 3), Entry.plan [(1, 3)]), (Key.cell (3, 4),
    Entry.plan [(1, 3)])])])])])]), (Key.cell (3, 2), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 4),
    (2, 3)]), (Key.cell (0, 1), Entry.plan [(0, 3), (3, 3), (4, 4), (2, 4), (2, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (1, 4), (4, 4), (1, 1), (3, 1), (0, 1)]),
    (Key.cell (1, 1), Entry.plan [(0, 3), (3, 3), (4, 4), (2, 4), (2, 3)]), (Key.cell (1, 2),
    Entry.plan [(1, 4), (2, 3), (4, 4), (1, 1), (3, 1), (0, 1)]), (Key.cell (1, 4),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 0), (4, 0)]), (Key.cell (1, 0),
    Entry.plan [(3, 4), (4, 4), (3, 3), (2, 3)]), (Key.cell (1, 1), Entry.plan [(2, 3), (2, 4),
    (4, 4)]), (Key.cell (1, 2), Entry.plan [(3, 4), (1, 0), (4, 0)]), (Key.cell (3, 4),
    Entry.plan [(1, 2), (1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(1, 1), (3, 1)]),
    (Key.cell (4, 1), Entry.plan [(1, 1), (3, 1)]), (Key.cell (4, 3), Entry.plan [(1, 0), (2, 3),
    (4, 4), (2, 4)]), (Key.cell (4, 4), Entry.plan [(1, 1), (3, 1)])]), (Key.cell (2, 0),
    Entry.plan [(0, 3), (4, 0), (1, 0), (1, 1), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (3, 3), (3, 1), (4, 4), (3, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 2), (3, 3), (3, 1),
    (3, 4), (4, 4)]), (Key.cell (4, 1), Entry.plan [(0, 3), (3, 3), (3, 1), (3, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 3), (1, 2), (3, 3), (3, 1), (3, 4), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 3), (3, 3), (3, 1), (4, 4), (2, 4), (2, 3)])]),
    (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0),
    (4, 0)])]), (Key.cell (3, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 2)]),
    (Key.cell (0, 2), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 4), (1, 4), (2, 3)]),
    (Key.cell (0, 1), Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 3), Entry.plan [(0, 4), (2, 3),
    (2, 4)]), (Key.cell (0, 4), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4),
    (1, 4), (2, 4)]), (Key.cell (1, 4), Entry.plan [(1, 2), (4, 0), (4, 2)]), (Key.cell (2, 3),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (2, 4), Entry.plan [(2, 3), (4, 0), (1, 0), (1, 1),
    (4, 1), (3, 1), (4, 2)]), (Key.cell (4, 0), Entry.plan [(2, 3), (2, 4)])]), (Key.cell (0, 3),
    Entry.plan [(0, 2), (2, 3), (2, 4)]), (Key.cell (1, 0), Entry.plan [(1, 2), (0, 2)]),
    (Key.cell (1, 1), Entry.plan [(1, 2), (0, 2)]), (Key.cell (1, 2), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(1, 4), (4, 4), (2, 4)]), (Key.cell (2, 0),
    Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (2, 0), (4, 0)])]),
    (Key.cell (2, 0), Entry.plan [(2, 3), (2, 4), (0, 4), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 2), (0, 3), (0, 4)]), (Key.cell (3, 0), Entry.plan [(1, 2), (0, 2)]),
    (Key.cell (3, 1), Entry.plan [(1, 2), (0, 2)])]), (Key.cell (3, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 4),
    (2, 3)]), (Key.cell (0, 1), Entry.plan [(0, 4), (0, 3), (1, 0), (2, 3)]), (Key.cell (0, 3),
    Entry.plan [(0, 4), (2, 3), (1, 0), (1, 1)]), (Key.cell (0, 4), Entry.plan [(1, 0), (2, 3),
    (1, 4), (3, 3), (1, 1)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 3), (3, 3), (2, 3)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (1, 4), (2, 3), (1, 0), (1, 1)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (1, 1), (0, 4), (2, 3)]), (Key.cell (2, 3), Entry.plan [(0, 4), (0, 3),
    (3, 3), (1, 1), (1, 0)]), (Key.cell (2, 4), Entry.plan [(0, 4), (0, 3), (1, 0), (1, 1)]),
    (Key.cell (3, 1), Entry.plan [(0, 4), (0, 3), (1, 0), (2, 3)]), (Key.cell (4, 3),
    Entry.plan [(2, 3), (0, 4)]), (Key.cell (4, 4), Entry.plan [(2, 3), (1, 0), (0, 3)])])])]),
    (Key.cell (4, 0), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(4, 4), (1, 4), (2, 3), (3, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 2), (1, 3)]), (Key.cell (1, 2), Entry.plan [(1, 0), (4, 4),
    (1, 4), (2, 3), (3, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 3), (1, 2)]), (Key.cell (1, 0), Entry.plan [(1, 2), (1, 3)]),
    (Key.cell (1, 2), Entry.plan [(1, 0), (1, 3), (4, 4), (1, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (1, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (1, 2), (3, 2)]), (Key.cell (3, 3),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (1, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(3, 2)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (3, 2)])])]), (Key.cell (1, 0), Entry.plan [(0, 1), (3, 3), (2, 3)]), (Key.cell (1, 2),
    Entry.plan [(0, 1), (3, 3), (2, 3)])])])])]), (Key.cell (4, 1), Entry.quiet (2, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (4, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (2, 3),
    Entry.plan [(4, 3), (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(3, 2)]), (Key.cell (2, 3), Entry.plan [(4, 3), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(2, 4), (2, 3), (1, 3)]), (Key.cell (4, 3), Entry.plan [(2, 3), (1, 3)])]),
    (Key.cell (3, 1), Entry.plan [(3, 0), (3, 2)]), (Key.cell (3, 2), Entry.plan [(2, 4), (2, 3),
    (1, 3)]), (Key.cell (4, 3), Entry.plan [(2, 3), (2, 4)])])])]), (Key.cell (4, 2),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (4, 4), (1, 4), (1, 3), (3, 3)]),
    (Key.cell (1, 0), Entry.plan [(0, 1), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 4), (1, 3), (0, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 1)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (0, 1)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3),
    (0, 4), (1, 3)]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 3), (0, 4), (1, 4), (4, 4)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 3), (0, 4), (1, 4), (4, 4)]), (Key.cell (3, 2),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4),
    (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 4), (4, 4)]), (Key.cell (1, 2),
    Entry.plan [(0, 1), (0, 4), (4, 4)]), (Key.cell (3, 3), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 1), (0, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4), (4, 4)])]),
    (Key.cell (4, 3), Entry.plan [(3, 3), (0, 1)])]), (Key.cell (4, 1),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 3)]),
    (Key.cell (1, 0), Entry.plan [(3, 3)]), (Key.cell (1, 2), Entry.plan [(3, 3)]),
    (Key.cell (2, 3), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (1, 2)]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 4), (3, 3), (4, 4)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4), (3, 3), (4, 4)])]), (Key.cell (4, 3),
    Entry.plan [(2, 3), (1, 2)])])])])]), (Key.cell (4, 3), Entry.quiet (0, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(2, 4), (4, 4), (1, 4), (3, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 1), (0, 4), (3, 1), (3, 3), (3, 0)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (0, 4), (3, 1), (3, 3), (3, 0)]), (Key.cell (2, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4),
    (1, 3)]), (Key.cell (0, 4), Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4),
    (1, 4)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 4),
    (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 3), (1, 4)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4),
    (1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 2)]), (Key.cell (3, 3), Entry.plan [(1, 2),
    (2, 4), (4, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (1, 2), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (2, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 2), (4, 4)])]),
    (Key.cell (1, 0), Entry.plan [(0, 1), (0, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (0, 4), (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 2),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (2, 4), (4, 2)])]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 4)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4)])]), (Key.cell (3, 1),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3),
    (1, 2), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 3), (2, 4), (4, 4)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 3), (2, 4), (4, 4)])])]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4),
    (1, 3), (0, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 1)]), (Key.cell (1, 2),
    Entry.plan [(0, 4), (0, 1)]), (Key.cell (2, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 2)]),
    (Key.cell (3, 3), Entry.plan [(1, 2), (2, 4), (4, 2)])]), (Key.cell (1, 0), Entry.plan [(0, 1),
    (0, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4)])]), (Key.cell (4, 1),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3)])])]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (0, 4), (1, 3)]), (Key.cell (1, 0), Entry.plan [(0, 1), (2, 4), (3, 3),
    (2, 3)]), (Key.cell (1, 2), Entry.plan [(0, 1), (2, 4), (3, 3), (2, 3)]), (Key.cell (2, 3),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3),
    (1, 2), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 3), (2, 4), (4, 4)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 3), (2, 4), (4, 4)])]), (Key.cell (4, 1),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3)]),
    (Key.cell (3, 2), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(2, 4)]), (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.plan [(2, 4)])]), (Key.cell (4, 2), Entry.plan [(3, 2), (1, 2)])])]), (Key.cell (4, 1),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4),
    (1, 3), (3, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (0, 4), (3, 1), (3, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2)]),
    (Key.cell (1, 2), Entry.plan [(3, 3)])]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(3, 3)]), (Key.cell (1, 0),
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3)]), (Key.cell (3, 2),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(2, 4)]),
    (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(2, 4)])]),
    (Key.cell (4, 2), Entry.plan [(3, 2), (1, 2)])])])])]), (Key.cell (4, 4),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4), (0, 3),
    (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (0, 4)]), (Key.cell (3, 0), Entry.plan [(3, 1),
    (1, 2)]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3), (2, 4)]), (Key.cell (1, 2),
    Entry.plan [(3, 3)]), (Key.cell (3, 3), Entry.plan [(1, 2)])]), (Key.cell (1, 2),
    Entry.plan [(0, 3), (0, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2)]), (Key.cell (3, 4),
    Entry.plan [(0, 4), (0, 3)])])]), (Key.cell (1, 0), Entry.plan [(0, 4), (1, 2), (1, 3)]),
    (Key.cell (1, 2), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 4), (3, 3), (2, 3)]), (Key.cell (0, 4), Entry.plan [(0, 1), (3, 3), (0, 3),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(2, 4), (3, 3), (2, 3)]), (Key.cell (2, 4),
    Entry.plan [(3, 3), (3, 0), (4, 1), (3, 2)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 1)]),
    (Key.cell (3, 2), Entry.plan [(0, 4), (0, 1)]), (Key.cell (3, 4), Entry.plan [(0, 1), (2, 4),
    (3, 3), (0, 3), (4, 2)])]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (1, 3), (0, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (0, 1)]), (Key.cell (1, 2), Entry.plan [(0, 4), (0, 1)])]),
    (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (0, 4), (1, 3)]), (Key.cell (1, 0), Entry.plan [(0, 1), (2, 4), (3, 3),
    (2, 3)]), (Key.cell (1, 2), Entry.plan [(0, 1), (2, 4), (3, 3), (2, 3)])])])])]),
]

set_option maxHeartbeats 1000000 in
-- a chunk of the table is a literal too large for the default budget
set_option maxRecDepth 8192 in
def fiveScripts_3 : List (Key × List (Key × Entry)) := [
  (Key.cell (2, 3), [(Key.cell (0, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(1, 2), (3, 0), (3, 2), (2, 1)]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 3),
    (3, 3), (3, 1), (4, 4), (4, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (3, 3), (4, 2), (3, 2),
    (3, 1)]), (Key.cell (1, 4), Entry.plan [(0, 4), (3, 3), (3, 1), (4, 4), (4, 3)]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (0, 4), (3, 3), (3, 1), (4, 4), (4, 3)]),
    (Key.cell (3, 3), Entry.plan [(1, 3), (0, 4)])])]), (Key.cell (0, 2),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(4, 2), (4, 4)]), (Key.cell (0, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1)]), (Key.cell (1, 1),
    Entry.plan [(3, 1)]), (Key.cell (1, 2), Entry.plan [(3, 1)])])]), (Key.cell (2, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 4), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1), (1, 0), (3, 2), (3, 0)]), (Key.cell (0, 1), Entry.plan [(2, 1), (1, 1),
    (3, 0), (3, 3)]), (Key.cell (1, 0), Entry.plan [(0, 1), (2, 1), (3, 0), (3, 3), (1, 1)]),
    (Key.cell (1, 1), Entry.plan [(0, 1), (4, 1), (3, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (1, 0), (3, 2), (4, 1)]), (Key.cell (1, 4), Entry.plan [(0, 1), (1, 0), (3, 2)]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (1, 1), (3, 3), (3, 0)]), (Key.cell (2, 4),
    Entry.plan [(2, 1), (1, 1), (0, 1)]), (Key.cell (3, 0), Entry.plan [(0, 1), (1, 0), (3, 2),
    (4, 3), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (1, 1), (1, 2), (3, 3), (3, 0)]),
    (Key.cell (3, 3), Entry.plan [(2, 1), (1, 1), (0, 1)]), (Key.cell (3, 4), Entry.plan [(2, 1),
    (3, 0), (3, 3), (1, 1)]), (Key.cell (4, 1), Entry.plan [(0, 1), (1, 1), (2, 1)]),
    (Key.cell (4, 3), Entry.plan [(2, 1), (1, 1), (0, 1)])])]), (Key.cell (2, 4),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 3), (4, 2), (4, 3)]), (Key.cell (0, 3), Entry.plan [(2, 0), (4, 3), (1, 3),
    (3, 1), (2, 1)]), (Key.cell (1, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 3), (4, 2),
    (4, 3)]), (Key.cell (0, 1), Entry.plan [(0, 3), (1, 1), (2, 0), (2, 1)]), (Key.cell (0, 3),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (3, 2)]), (Key.cell (1, 1), Entry.plan [(3, 4)]), (Key.cell (2, 1),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(3, 4)]),
    (Key.cell (1, 1), Entry.plan [(3, 4)]), (Key.cell (4, 1), Entry.plan [(4, 3), (4, 2)]),
    (Key.cell (4, 3), Entry.plan [(4, 1), (2, 0), (3, 0), (3, 2)])]), (Key.cell (4, 1),
    Entry.plan [(3, 4)])]), (Key.cell (1, 0), Entry.plan [(0, 3), (1, 1), (1, 2), (4, 2)]),
    (Key.cell (1, 2), Entry.plan [(0, 3), (1, 1), (1, 0), (2, 0)]), (Key.cell (2, 0),
    Entry.plan [(0, 3), (1, 1), (0, 1), (2, 1), (4, 3)]), (Key.cell (2, 1), Entry.plan [(0, 3),
    (1, 1), (4, 2)]), (Key.cell (3, 0), Entry.plan [(1, 1), (0, 1), (1, 2), (4, 2)]),
    (Key.cell (3, 1), Entry.plan [(0, 3), (1, 1), (0, 1), (4, 3), (4, 2)]), (Key.cell (3, 2),
    Entry.plan [(0, 3), (1, 1), (1, 0), (2, 0)]), (Key.cell (3, 4), Entry.plan [(0, 3), (1, 1),
    (0, 1), (2, 1), (4, 2)]), (Key.cell (4, 2), Entry.plan [(0, 3), (1, 1), (1, 0), (2, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 3), (1, 1), (1, 0)])]), (Key.cell (1, 4),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(4, 3)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (3, 1), (4, 3), (3, 2)]), (Key.cell (3, 4), Entry.plan [(0, 3), (1, 0), (1, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 3), (1, 1), (2, 0), (1, 0)])]), (Key.cell (2, 0),
    Entry.plan [(0, 3), (4, 3), (1, 3), (3, 2), (3, 1)]), (Key.cell (2, 1), Entry.plan [(0, 3),
    (4, 3), (4, 2)]), (Key.cell (3, 0), Entry.plan [(4, 2), (4, 3)]), (Key.cell (3, 1),
    Entry.plan [(3, 0), (4, 2), (4, 3)]), (Key.cell (3, 2), Entry.plan [(2, 0), (3, 0), (3, 1)]),
    (Key.cell (3, 4), Entry.plan [(0, 3), (4, 2), (3, 2), (3, 1)]), (Key.cell (4, 2),
    Entry.plan [(3, 0), (3, 1), (2, 1)]), (Key.cell (4, 3), Entry.plan [(2, 0), (3, 0),
    (3, 1)])])]), (Key.cell (4, 2), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 4),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (2, 1), (3, 1)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (1, 0), (1, 3), (3, 1)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1),
    (2, 1)]), (Key.cell (1, 0), Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (3, 1), (3, 0), (2, 1)]), (Key.cell (1, 3), Entry.plan [(0, 1), (3, 1), (2, 1)]),
    (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2), (3, 1), (3, 3), (3, 0)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (3, 1), (3, 3), (3, 0)]), (Key.cell (3, 0), Entry.plan [(0, 1), (3, 1),
    (2, 1)]), (Key.cell (3, 1), Entry.plan [(1, 0), (2, 1)]), (Key.cell (3, 2), Entry.plan [(0, 1),
    (1, 2), (3, 1), (3, 3), (3, 0)]), (Key.cell (3, 4), Entry.plan [(1, 0), (2, 1)])])]),
    (Key.cell (4, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 2),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1)]),
    (Key.cell (1, 1), Entry.plan [(3, 1)]), (Key.cell (1, 2), Entry.plan [(3, 1)])])])]),
    (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 1)]), (Key.cell (0, 2),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (1, 2), Entry.plan [(1, 3), (2, 1), (4, 0), (0, 4)]),
    (Key.cell (1, 3), Entry.plan [(1, 2), (0, 4), (4, 0), (4, 1), (4, 2)]), (Key.cell (2, 1),
    Entry.plan [(0, 4), (4, 0), (4, 1), (4, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (4, 0),
    (2, 0), (2, 1)])])]), (Key.cell (1, 0), Entry.plan [(2, 0), (4, 0), (0, 4), (3, 1), (2, 1)]),
    (Key.cell (1, 1), Entry.plan [(2, 0), (4, 0), (0, 4), (3, 1), (2, 1)]), (Key.cell (1, 2),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (1, 1), Entry.quiet (4, 0) [(Key.dflt,
    Entry.plan [(2, 0)]), (Key.cell (0, 2), Entry.plan [(1, 3), (4, 2), (4, 4)]), (Key.cell (1, 3),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (2, 0), Entry.plan [(0, 4), (3, 1), (3, 2), (4, 1)]),
    (Key.cell (4, 2), Entry.plan [(0, 2), (0, 4)])])]), (Key.cell (2, 0), Entry.plan [(1, 1),
    (1, 2)])]), (Key.cell (0, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1)]), (Key.cell (1, 1),
    Entry.plan [(3, 1)]), (Key.cell (1, 2), Entry.plan [(3, 1)])])])]), (Key.cell (1, 0),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4), (1, 3)]), (Key.cell (0, 2),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 4), (1, 3), (2, 0), (3, 0), (3, 1)]),
    (Key.cell (0, 4), Entry.plan [(2, 0), (3, 0), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (1, 4), (2, 0), (3, 0)]), (Key.cell (1, 3), Entry.plan [(0, 4), (2, 0), (3, 0), (3, 1)]),
    (Key.cell (1, 4), Entry.plan [(0, 4), (2, 0), (3, 0), (3, 1)]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (1, 4), (3, 0), (3, 1), (3, 4), (3, 2)]), (Key.cell (2, 1),
    Entry.plan [(3, 0), (4, 1), (4, 4), (4, 2)]), (Key.cell (2, 4), Entry.plan [(0, 4), (1, 3),
    (3, 3), (4, 2), (3, 2), (3, 1)]), (Key.cell (3, 0), Entry.plan [(4, 2), (4, 4)]),
    (Key.cell (3, 1), Entry.plan [(3, 0), (4, 2), (4, 4)]), (Key.cell (3, 2), Entry.plan [(0, 4),
    (1, 4), (3, 0), (3, 1), (2, 0)]), (Key.cell (3, 3), Entry.plan [(4, 2), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (1, 3), (3, 3), (4, 2), (3, 2), (3, 1)]),
    (Key.cell (4, 1), Entry.plan [(0, 4), (1, 4), (3, 3), (4, 2), (3, 2), (1, 2)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (1, 4), (3, 0), (3, 1), (2, 1)]), (Key.cell (4, 3),
    Entry.plan [(3, 0), (3, 1)]), (Key.cell (4, 4), Entry.plan [(2, 0), (3, 0), (3, 1)])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (1, 2), (1, 1)]), (Key.cell (1, 1), Entry.plan [(2, 0),
    (3, 0), (3, 1), (4, 0)]), (Key.cell (1, 2), Entry.plan [(0, 2), (2, 4), (4, 2), (3, 3),
    (3, 1)]), (Key.cell (1, 3), Entry.plan [(2, 0), (3, 0), (3, 1), (4, 0)]), (Key.cell (1, 4),
    Entry.plan [(0, 2), (1, 2), (1, 1)]), (Key.cell (2, 0), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (3, 3), (4, 4), (2, 4),
    (3, 4), (3, 1)]), (Key.cell (0, 4), Entry.plan [(1, 2), (1, 1), (3, 3)]), (Key.cell (1, 1),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 0), (3, 1), (4, 0)]), (Key.cell (0, 4), Entry.plan [(1, 2), (3, 2),
    (3, 3), (3, 4), (4, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4), (0, 2), (3, 2), (3, 3), (4, 3),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 4), (3, 2), (3, 3), (4, 3), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (3, 2), (3, 3), (4, 3), (4, 4)])]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2),
    (2, 4), (4, 2), (3, 3), (3, 1)]), (Key.cell (2, 1), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 1), (0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(3, 0), (0, 2), (0, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (3, 0),
    Entry.plan [(3, 1), (0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 2), (0, 4)]),
    (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4)])]), (Key.cell (4, 3),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (0, 4), Entry.plan [(3, 3)]),
    (Key.cell (1, 4), Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(3, 1), (1, 4)]),
    (Key.cell (3, 1), Entry.plan [(3, 0), (1, 4)]), (Key.cell (4, 4), Entry.plan [(3, 3)])])]),
    (Key.cell (2, 4), Entry.plan [(0, 4), (1, 2), (1, 1), (3, 3)]), (Key.cell (3, 0),
    Entry.plan [(0, 4), (0, 2)])]), (Key.cell (2, 1), Entry.plan [(2, 0), (3, 3), (4, 2), (4, 4),
    (4, 3)]), (Key.cell (2, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (1, 3) [(Key.dflt,
    Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 4), Entry.plan [(3, 1), (3, 2), (4, 2)]),
    (Key.cell (1, 2), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (0, 1),
    Entry.plan [(1, 1), (4, 2)]), (Key.cell (1, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(4, 2)]), (Key.cell (4, 0), Entry.plan [(0, 4), (3, 1)]), (Key.cell (4, 2),
    Entry.plan [(0, 4), (3, 1)]), (Key.cell (4, 3), Entry.plan [(0, 4), (3, 1)])]),
    (Key.cell (2, 1), Entry.plan [(4, 2)]), (Key.cell (3, 1), Entry.plan [(4, 2)])]),
    (Key.cell (1, 4), Entry.plan [(3, 1), (3, 2), (4, 2)]), (Key.cell (3, 2),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (4, 0)]), (Key.cell (2, 1), Entry.plan [(0, 4), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (4, 0)])]), (Key.cell (4, 0), Entry.plan [(0, 4), (3, 1), (0, 1), (3, 2), (4, 2)]),
    (Key.cell (4, 2), Entry.plan [(0, 4), (3, 1), (3, 2), (4, 4), (3, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 4), (4, 2), (3, 2), (3, 1)])])])]), (Key.cell (3, 3), Entry.plan [(0, 2),
    (1, 2), (1, 1)])]), (Key.cell (1, 1), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (0, 2), Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 0),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (2, 4)]), (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (1, 2),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0), (2, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (2, 1), (3, 1)]), (Key.cell (0, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(2, 0), (3, 3),
    (1, 3), (4, 0)]), (Key.cell (0, 4), Entry.plan [(2, 0), (3, 3), (3, 1), (4, 2), (3, 2)]),
    (Key.cell (1, 3), Entry.plan [(2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (2, 0),
    Entry.plan [(3, 3), (3, 1), (3, 2), (4, 2)]), (Key.cell (2, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan []), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 3), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (1, 4),
    Entry.plan [(2, 4), (3, 2)]), (Key.cell (2, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(3, 2)]), (Key.cell (3, 2), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(4, 3), (4, 0), (4, 4)]), (Key.cell (4, 3), Entry.plan [(4, 1)])]),
    (Key.cell (3, 2), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 1), Entry.plan [(4, 3), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(4, 1), (4, 4)])])])]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 1), Entry.plan [(2, 0), (3, 0), (4, 0), (0, 4),
    (1, 3)]), (Key.cell (3, 2), Entry.plan [(2, 0), (3, 0), (4, 0), (4, 1), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(2, 0), (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 4),
    Entry.plan [(2, 0), (3, 3), (3, 1), (4, 2), (3, 2)]), (Key.cell (4, 0), Entry.plan [(2, 1),
    (3, 1), (3, 3)]), (Key.cell (4, 1), Entry.plan [(2, 1), (3, 1), (3, 3)]), (Key.cell (4, 2),
    Entry.plan [(2, 0), (3, 3), (1, 3), (0, 4), (4, 0)]), (Key.cell (4, 3), Entry.plan [(2, 1),
    (3, 1), (3, 3)])])]), (Key.cell (0, 3), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1), (2, 1)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (3, 1), (3, 4), (4, 2), (4, 4), (4, 1)])])]), (Key.cell (1, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(3, 0), (4, 0), (2, 0), (3, 1)]), (Key.cell (1, 4), Entry.plan [(3, 0), (4, 0),
    (2, 0), (3, 1)]), (Key.cell (3, 0), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(1, 3), (3, 1)]),
    (Key.cell (1, 3), Entry.plan [(3, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (1, 4),
    Entry.plan [(3, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (2, 1), Entry.plan [(1, 3), (3, 1),
    (3, 4), (4, 0), (4, 2)]), (Key.cell (3, 1), Entry.plan [(1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 3), (3, 1), (3, 4), (4, 0), (4, 2)])]), (Key.cell (3, 1), Entry.plan [(1, 4),
    (4, 4)]), (Key.cell (3, 2), Entry.plan [(3, 0), (1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 4), (4, 4)])]),
    (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 0), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 2), (3, 1),
    (4, 1), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 1), (4, 1), (4, 4)])]),
    (Key.cell (3, 2), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (1, 4), (4, 4)]), (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1), (4, 4), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(2, 4), (0, 3), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 1), (0, 3), (2, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (0, 1), Entry.plan [(3, 3)]), (Key.cell (3, 1), Entry.plan [(0, 2), (3, 3), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(0, 1), (2, 0), (4, 0)])])]), (Key.cell (2, 0),
    Entry.plan [(0, 2), (3, 3), (4, 0), (3, 1)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 3),
    (4, 0), (3, 1)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(0, 3)]), (Key.cell (2, 0), Entry.plan [(0, 3)]),
    (Key.cell (2, 4), Entry.plan [(3, 3), (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 4),
    (4, 4)])])])]), (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (2, 4),
    (4, 4)]), (Key.cell (0, 1), Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1),
    (3, 1), (3, 2), (3, 3), (4, 2)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (1, 3),
    (4, 4)]), (Key.cell (1, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1),
    (3, 1), (3, 2), (4, 0), (4, 1)]), (Key.cell (2, 4), Entry.plan [(0, 1), (4, 4), (1, 4), (1, 3),
    (3, 1)]), (Key.cell (3, 0), Entry.plan [(1, 0), (2, 4), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(0, 2), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 1), (2, 4), (3, 1), (1, 3), (0, 3), (4, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (4, 4), (1, 4), (1, 3), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 2), (3, 3), (4, 2)])]), (Key.cell (2, 1),
    Entry.plan [(2, 0), (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)]), (Key.cell (3, 2),
    Entry.plan [(0, 2), (0, 4), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)]), (Key.cell (4, 1),
    Entry.plan [(0, 1), (2, 0), (4, 0), (0, 4), (3, 1), (2, 1)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1)])]), (Key.cell (1, 3),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (2, 0)]), (Key.cell (1, 4),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(1, 0),
    (2, 1)]), (Key.cell (0, 3), Entry.plan [(0, 4), (1, 2), (0, 1), (4, 4)]), (Key.cell (0, 4),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (2, 1), (3, 3), (4, 2), (3, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1),
    (2, 1), (3, 0), (3, 1)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2),
    Entry.plan [(0, 1), (2, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]),
    (Key.cell (4, 0), Entry.plan [(0, 2), (0, 1)]), (Key.cell (4, 3), Entry.plan [(0, 2),
    (0, 1)])]), (Key.cell (2, 0), Entry.plan [(0, 1), (0, 2)])]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)]), (Key.cell (2, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1), Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (1, 2), (3, 4), (0, 4), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2),
    (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (4, 4), (4, 0), (2, 0)]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4)]),
    (Key.cell (2, 1), Entry.plan [(0, 1), (0, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1),
    (0, 2)])]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (2, 1), (3, 0), (3, 1), (4, 1)]), (Key.cell (0, 2),
    Entry.plan [(0, 1), (0, 3), (2, 1), (4, 2), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2),
    (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (4, 4), (4, 0), (2, 0)]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (0, 1)]), (Key.cell (4, 3),
    Entry.plan [(0, 2), (0, 1)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (0, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 1)])]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (0, 1)]), (Key.cell (4, 3), Entry.plan [(0, 2), (0, 1)])]), (Key.cell (1, 4),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 0), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(1, 1)]),
    (Key.cell (1, 0), Entry.plan [(3, 1)]), (Key.cell (1, 1), Entry.plan [(3, 1)]),
    (Key.cell (1, 2), Entry.plan [(3, 1)]), (Key.cell (1, 3), Entry.plan [(2, 4), (1, 1)]),
    (Key.cell (2, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 0),
    Entry.plan [(3, 1)]), (Key.cell (1, 1), Entry.plan [(3, 1)]), (Key.cell (1, 2),
    Entry.plan [(3, 1)]), (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 1)]),
    (Key.cell (1, 0), Entry.plan [(3, 1)]), (Key.cell (1, 1), Entry.plan [(3, 1)]),
    (Key.cell (1, 2), Entry.plan [(3, 1)])]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1)]), (Key.cell (1, 1),
    Entry.plan [(3, 0)]), (Key.cell (1, 2), Entry.plan [(3, 2)]), (Key.cell (3, 2),
    Entry.plan [(1, 2), (3, 0)])])])])])]), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1), (1, 2)]), (Key.cell (0, 1), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(2, 1), (2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(2, 1), (3, 1), (1, 3),
    (1, 4), (4, 4)]), (Key.cell (0, 3), Entry.plan [(2, 1), (3, 1), (1, 3), (2, 4), (4, 4)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (2, 1), (4, 0), (3, 1), (3, 3)]), (Key.cell (1, 2),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 1), (3, 1), (4, 4), (2, 4)]),
    (Key.cell (2, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(0, 2), (1, 3), (3, 3)]),
    (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (3, 3)]),
    (Key.cell (2, 4), Entry.plan [(1, 3), (3, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3),
    (0, 2)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (1, 3), Entry.plan [(4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]),
    (Key.cell (3, 3), Entry.plan [(1, 4)])])]), (Key.cell (3, 1), Entry.plan [(3, 0), (1, 3),
    (0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)]), (Key.cell (3, 4), Entry.plan [(1, 3),
    (0, 2)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (1, 3)]),
    (Key.cell (0, 2), Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(0, 2), (1, 3),
    (3, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2),
    (3, 3)]), (Key.cell (2, 4), Entry.plan [(1, 3), (3, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 3),
    (0, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (1, 3), (0, 2)]), (Key.cell (3, 3),
    Entry.plan [(1, 3), (0, 2)]), (Key.cell (3, 4), Entry.plan [(1, 3), (0, 2)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 4)]), (Key.cell (1, 3),
    Entry.plan [(4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2), (3, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 3), Entry.plan [(4, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 2)]), (Key.cell (3, 3), Entry.plan [(1, 4)])]),
    (Key.cell (3, 1), Entry.plan [(3, 0), (1, 4)]), (Key.cell (4, 4), Entry.plan [(0, 2),
    (1, 3)])])]), (Key.cell (2, 4), Entry.plan [(2, 1), (3, 1), (4, 0), (3, 0), (3, 3)]),
    (Key.cell (4, 0), Entry.plan [(2, 1), (2, 4), (3, 1), (1, 3), (1, 4), (4, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 2), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)]),
    (Key.cell (4, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 3)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (3, 3)]), (Key.cell (0, 3), Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 2),
    Entry.plan [(0, 2), (0, 3), (3, 3)]), (Key.cell (1, 4), Entry.plan [(0, 2), (1, 2)]),
    (Key.cell (2, 1), Entry.plan [(0, 3), (0, 2)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 2)]),
    (Key.cell (3, 3), Entry.plan [(0, 3), (0, 2)])])]), (Key.cell (0, 2),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (1, 2), Entry.plan [(0, 4), (3, 2), (3, 3), (4, 2)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (3, 3), (4, 0), (3, 0)]), (Key.cell (3, 2),
    Entry.plan [(0, 4), (1, 2), (3, 3), (3, 0), (4, 0)])])]), (Key.cell (1, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2), (1, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (2, 1), (4, 0), (3, 1), (3, 3)]), (Key.cell (0, 2), Entry.plan [(2, 1),
    (4, 0), (3, 1), (3, 3)]), (Key.cell (1, 2), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3),
    Entry.plan [(1, 2), (0, 2)]), (Key.cell (1, 4), Entry.plan [(1, 2), (0, 2)]), (Key.cell (2, 1),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 1), (4, 0), (3, 1), (3, 3)]),
    (Key.cell (3, 3), Entry.plan [(1, 2), (0, 2)]), (Key.cell (3, 4), Entry.plan [(1, 2),
    (0, 2)])]), (Key.cell (1, 2), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 1), (2, 4),
    (4, 4)]), (Key.cell (0, 1), Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1),
    (3, 1), (3, 2), (3, 3), (4, 2)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1), (1, 3),
    (4, 4)]), (Key.cell (1, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1),
    (3, 1), (3, 2), (4, 0), (4, 1)]), (Key.cell (2, 4), Entry.plan [(0, 1), (4, 4), (1, 4), (1, 3),
    (3, 1)]), (Key.cell (3, 0), Entry.plan [(1, 0), (2, 4), (4, 4)]), (Key.cell (3, 2),
    Entry.plan [(0, 2), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 1), (2, 4), (3, 1), (1, 3), (0, 3), (4, 2)]), (Key.cell (4, 2),
    Entry.plan [(0, 1), (0, 2), (4, 4), (1, 4), (1, 3), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 2), (3, 3), (4, 2)])]), (Key.cell (2, 1),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (3, 3), (4, 0), (3, 0)]),
    (Key.cell (0, 4), Entry.quiet (1, 2) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 3), (1, 4), (3, 2)]), (Key.cell (1, 3),
    Entry.plan [(1, 4), (3, 2)]), (Key.cell (1, 4), Entry.plan [(3, 0), (3, 3)]), (Key.cell (2, 4),
    Entry.plan [(1, 4), (3, 2)]), (Key.cell (3, 2), Entry.plan [(1, 4), (3, 0), (3, 3)]),
    (Key.cell (3, 3), Entry.plan [(1, 4), (3, 2)]), (Key.cell (3, 4), Entry.plan [(1, 4), (3, 0),
    (3, 3)]), (Key.cell (4, 2), Entry.plan [(1, 4), (3, 0), (3, 3)]), (Key.cell (4, 3),
    Entry.plan [(1, 3), (3, 0), (3, 2), (1, 4)]), (Key.cell (4, 4), Entry.plan [(3, 0),
    (3, 3)])])]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 3), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(1, 2), (3, 4), (1, 4), (3, 3), (4, 4)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 4), Entry.plan [(0, 2),
    (2, 4), (3, 3), (4, 2), (3, 2)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (3, 3), (0, 3), (4, 4),
    (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (3, 3), (4, 4), (4, 2)]), (Key.cell (1, 2),
    Entry.plan [(0, 4), (1, 3), (4, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 4), (3, 3)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 2)]),
    (Key.cell (3, 4), Entry.plan [(0, 2), (2, 4), (3, 3), (4, 2)])]), (Key.cell (4, 3),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 3), (3, 0), (4, 2),
    (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 4), (4, 0)]), (Key.cell (1, 3), Entry.plan [(4, 0),
    (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (3, 2), (4, 0), (0, 4)]), (Key.cell (3, 2),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 4), Entry.plan [(0, 2), (2, 4), (4, 2)]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (0, 2), (0, 4)])])])])]), (Key.cell (2, 1),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 3), (3, 3), (4, 2), (4, 3)]), (Key.cell (0, 4), Entry.plan [(2, 0),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2),
    (0, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2), (0, 4)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1), (1, 3), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])])]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (1, 1), (3, 1), (4, 1),
    (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2),
    (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 1)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 1)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 4),
    Entry.plan [(0, 2), (0, 4)])])]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]),
    (Key.cell (1, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]),
    (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1), Entry.plan [(0, 4), (0, 2)]),
    (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(3, 3)]), (Key.cell (3, 0), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 2), (0, 4)])]),
    (Key.cell (0, 2), Entry.plan [(0, 4), (3, 3), (4, 2)]), (Key.cell (0, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (3, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 2), (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2), (1, 1)])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (3, 3), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(2, 0),
    (4, 0)]), (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (2, 4)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (1, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1), (1, 3), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (1, 3)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (0, 2),
    Entry.plan [(1, 1), (0, 1), (4, 0), (4, 2)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(0, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 4)])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (1, 1), (0, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4),
    (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 4), Entry.plan [(1, 4),
    (2, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])])]),
    (Key.cell (2, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)]),
    (Key.cell (0, 3), Entry.plan [(4, 0), (4, 4), (4, 3), (1, 3), (3, 1), (2, 1)]),
    (Key.cell (0, 4), Entry.plan [(0, 3), (4, 2), (3, 2), (3, 1)]), (Key.cell (1, 0),
    Entry.plan [(3, 0), (4, 0), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (4, 2), (3, 2),
    (3, 1)]), (Key.cell (1, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 3), (4, 0), (4, 4),
    (1, 1), (1, 0)]), (Key.cell (0, 1), Entry.plan [(0, 3), (4, 0), (4, 4), (1, 1), (2, 1)]),
    (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(2, 1), (3, 1)]), (Key.cell (0, 4),
    Entry.plan [(1, 1), (3, 2), (4, 2)]), (Key.cell (1, 1), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (2, 1), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 0), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (1, 1), Entry.plan [(3, 2), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(1, 0), (3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 1), (4, 0), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(1, 0), (3, 2), (4, 2)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0),
    (4, 4), (4, 0)]), (Key.cell (3, 4), Entry.plan [(4, 2)]), (Key.cell (4, 2),
    Entry.plan [(3, 4)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(1, 1)]),
    (Key.cell (1, 0), Entry.plan [(4, 0), (4, 4)]), (Key.cell (1, 1), Entry.plan [(3, 2), (4, 2)]),
    (Key.cell (4, 0), Entry.plan [(1, 0), (3, 2)]), (Key.cell (4, 4), Entry.plan [(1, 0),
    (3, 2)])])]), (Key.cell (3, 0), Entry.plan [(1, 1), (3, 2), (4, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 1), (3, 2), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 1), (4, 0), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(1, 1), (4, 0), (4, 4)]), (Key.cell (4, 2), Entry.plan [(1, 1),
    (3, 4), (4, 4)]), (Key.cell (4, 4), Entry.plan [(1, 1), (3, 2), (4, 2)])]), (Key.cell (0, 4),
    Entry.plan [(4, 2), (4, 3), (4, 4), (1, 1), (1, 0)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (4, 0), (4, 4), (3, 4), (1, 2), (1, 1)]), (Key.cell (1, 1), Entry.plan [(4, 0), (4, 4), (3, 4),
    (1, 2), (3, 0), (3, 1)]), (Key.cell (2, 1), Entry.plan [(4, 0), (4, 4), (3, 4), (3, 0)]),
    (Key.cell (3, 0), Entry.plan [(4, 0), (4, 4), (1, 1), (1, 0)]), (Key.cell (3, 1),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(0, 3), (3, 4), (4, 4)]), (Key.cell (0, 1), Entry.plan [(0, 3), (4, 4)]),
    (Key.cell (0, 3), Entry.plan [(1, 2), (0, 4), (1, 0), (1, 1)]), (Key.cell (0, 4),
    Entry.plan [(3, 0)]), (Key.cell (1, 0), Entry.plan [(0, 3), (1, 2), (1, 1), (4, 4)]),
    (Key.cell (1, 1), Entry.plan [(0, 3), (4, 4), (3, 4)]), (Key.cell (1, 2), Entry.plan [(0, 3),
    (4, 4), (1, 1), (1, 0)]), (Key.cell (3, 0), Entry.plan [(1, 2), (1, 1), (4, 4)]),
    (Key.cell (3, 4), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 4),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(3, 0)]), (Key.cell (0, 3), Entry.plan [(1, 2),
    (1, 1)]), (Key.cell (1, 2), Entry.plan [(0, 3), (1, 1)]), (Key.cell (3, 0),
    Entry.plan [(1, 1)]), (Key.cell (4, 1), Entry.plan [(1, 1)]), (Key.cell (4, 3),
    Entry.plan [(1, 1)])])]), (Key.cell (4, 3), Entry.plan [(0, 3), (4, 4), (1, 1)]),
    (Key.cell (4, 4), Entry.plan [(1, 2), (3, 0)])])]), (Key.cell (3, 2), Entry.plan [(4, 0),
    (4, 4), (3, 4), (4, 1), (3, 0)]), (Key.cell (4, 0), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 3), (3, 2), (3, 4)]), (Key.cell (0, 3), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan [(3, 2)]), (Key.cell (0, 1), Entry.plan [(2, 1), (3, 2)]), (Key.cell (2, 1),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(3, 2)]), (Key.cell (3, 2), Entry.plan [(1, 1),
    (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 0), (3, 2)]), (Key.cell (4, 2),
    Entry.plan [(3, 4)])]), (Key.cell (3, 2), Entry.plan [(1, 1), (4, 4)]), (Key.cell (3, 4),
    Entry.plan [(2, 1), (3, 1)]), (Key.cell (4, 2), Entry.plan [(3, 4)])]), (Key.cell (1, 2),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (4, 2), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.plan [(2, 1)]), (Key.cell (1, 0), Entry.plan [(4, 4)]),
    (Key.cell (2, 1), Entry.plan [(4, 4)]), (Key.cell (3, 1), Entry.plan [(4, 1), (1, 0)]),
    (Key.cell (4, 1), Entry.plan [(3, 1), (0, 1), (3, 4)])])])]), (Key.cell (3, 0),
    Entry.plan [(3, 2), (3, 4)]), (Key.cell (3, 1), Entry.plan [(3, 2), (3, 4)]), (Key.cell (3, 2),
    Entry.plan [(4, 4), (1, 1), (1, 0)]), (Key.cell (3, 4), Entry.plan [(3, 2), (2, 1), (1, 1)]),
    (Key.cell (4, 1), Entry.plan [(3, 2), (3, 4)]), (Key.cell (4, 2), Entry.plan [(3, 4), (1, 2),
    (2, 1), (3, 0)]), (Key.cell (4, 4), Entry.plan [(0, 3), (3, 2), (1, 2), (2, 1)])]),
    (Key.cell (4, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(4, 2)]), (Key.cell (2, 1), Entry.plan [(4, 3),
    (3, 4)]), (Key.cell (3, 1), Entry.plan [(4, 0), (3, 4), (4, 4)]), (Key.cell (4, 0),
    Entry.plan [(3, 1), (4, 3), (3, 4)]), (Key.cell (4, 2), Entry.plan [(1, 2), (2, 1)]),
    (Key.cell (4, 3), Entry.plan [(2, 1), (4, 0), (1, 1)])])]), (Key.cell (4, 2),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 3), (2, 1), (3, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (1, 1), (3, 4), (4, 4)]), (Key.cell (0, 3), Entry.plan [(1, 1), (3, 4),
    (4, 4)]), (Key.cell (0, 4), Entry.plan [(0, 3), (1, 1), (0, 1), (3, 4), (4, 4)]),
    (Key.cell (1, 0), Entry.plan [(0, 3), (1, 1), (3, 4), (4, 4)]), (Key.cell (1, 1),
    Entry.plan [(3, 0), (3, 2)]), (Key.cell (2, 1), Entry.plan [(3, 2), (3, 0)]), (Key.cell (3, 0),
    Entry.plan [(1, 1), (0, 1), (3, 4), (4, 4)]), (Key.cell (3, 1), Entry.plan [(1, 1), (3, 2),
    (1, 0)]), (Key.cell (3, 2), Entry.plan [(2, 1), (3, 0)]), (Key.cell (3, 4), Entry.plan [(2, 1),
    (3, 0)]), (Key.cell (4, 0), Entry.plan [(0, 3), (1, 1), (1, 0), (3, 4), (4, 4)])]),
    (Key.cell (4, 3), Entry.plan [(0, 3), (4, 0), (4, 4), (1, 1)]), (Key.cell (4, 4),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 0), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(1, 1), (4, 2)]), (Key.cell (1, 1),
    Entry.plan [(3, 2), (4, 2)]), (Key.cell (1, 2), Entry.plan [(1, 1), (4, 2)])])])]),
    (Key.cell (1, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 3), (1, 1), (1, 0)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (1, 1), (2, 1)]), (Key.cell (0, 3), Entry.plan [(1, 1),
    (1, 0)]), (Key.cell (1, 0), Entry.plan [(0, 3), (3, 1), (3, 2), (4, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 3), (4, 0), (4, 3), (4, 4)]), (Key.cell (2, 1), Entry.plan [(0, 3), (1, 1),
    (1, 0), (4, 0)]), (Key.cell (3, 0), Entry.plan [(1, 1), (1, 0)]), (Key.cell (3, 1),
    Entry.plan [(0, 3), (4, 0), (0, 4), (1, 0), (1, 1)]), (Key.cell (4, 0), Entry.plan [(0, 3),
    (3, 1), (3, 2), (4, 2)]), (Key.cell (4, 1), Entry.plan [(0, 3), (4, 0), (3, 1), (4, 3)])]),
    (Key.cell (2, 1), Entry.plan [(0, 3), (4, 0), (0, 4), (1, 3), (1, 1), (1, 0)]),
    (Key.cell (3, 0), Entry.plan [(4, 2), (3, 2), (3, 1)]), (Key.cell (4, 0), Entry.plan [(3, 0),
    (2, 1), (1, 1)]), (Key.cell (4, 1), Entry.plan [(3, 0), (2, 1), (1, 1)]), (Key.cell (4, 2),
    Entry.plan [(3, 0), (2, 1), (1, 1)]), (Key.cell (4, 3), Entry.plan [(0, 3), (4, 0), (0, 4),
    (1, 3), (1, 1), (1, 0)]), (Key.cell (4, 4), Entry.plan [(0, 3), (4, 2), (3, 2), (3, 1)])])]),
    (Key.cell (3, 0), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 1)]), (Key.cell (0, 2),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (4, 2)]),
    (Key.cell (0, 4), Entry.plan [(1, 0), (4, 2), (2, 4), (4, 3), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (3, 1), (3, 2), (4, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (3, 1),
    (3, 2), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 4), (1, 1), (2, 0), (3, 1), (2, 1)]),
    (Key.cell (2, 0), Entry.plan [(0, 4), (1, 0), (3, 1), (3, 2), (4, 3), (4, 2)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (1, 0), (3, 1), (4, 2), (4, 3), (3, 2)]),
    (Key.cell (2, 4), Entry.quiet (1, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(4, 4)]), (Key.cell (0, 4),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan []), (Key.cell (4, 4), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(3, 1)]), (Key.cell (2, 1),
    Entry.plan [(4, 2)]), (Key.cell (3, 3), Entry.plan [(3, 4), (3, 1)]), (Key.cell (3, 4),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (1, 3), Entry.plan [(4, 2)]),
    (Key.cell (2, 1), Entry.plan [(4, 2)]), (Key.cell (3, 1), Entry.plan [(4, 2)]),
    (Key.cell (4, 2), Entry.plan [(2, 1)])])])]), (Key.cell (1, 2), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(4, 4)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (2, 1), Entry.plan [(4, 4)]), (Key.cell (3, 1), Entry.plan [(4, 4)]),
    (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 1), (4, 1)]), (Key.cell (3, 1), Entry.plan [(4, 4)]), (Key.cell (4, 4),
    Entry.plan [(3, 1)])]), (Key.cell (3, 4), Entry.plan [(3, 3), (4, 2)])]), (Key.cell (0, 4),
    Entry.plan [(3, 1), (4, 1)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(4, 4)]), (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1)]), (Key.cell (3, 3),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 1),
    (4, 1)]), (Key.cell (3, 1), Entry.plan [(4, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1)])]),
    (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(4, 2)]), (Key.cell (2, 0),
    Entry.plan [(4, 4)]), (Key.cell (4, 2), Entry.plan [(4, 4)]), (Key.cell (4, 3),
    Entry.plan [(4, 4)])]), (Key.cell (4, 1), Entry.plan [(0, 4), (3, 1)]), (Key.cell (4, 4),
    Entry.plan [(3, 1), (4, 2)])]), (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 4)]),
    (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1)]), (Key.cell (3, 1), Entry.plan [(4, 4)]),
    (Key.cell (4, 4), Entry.plan [(3, 1)])]), (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1)]),
    (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 1), (4, 1)]), (Key.cell (3, 1), Entry.plan [(4, 4)]), (Key.cell (4, 4),
    Entry.plan [(3, 1)])]), (Key.cell (3, 1), Entry.plan [(4, 4)]), (Key.cell (4, 4),
    Entry.plan [(3, 1)])]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (0, 3), Entry.plan [(1, 3), (4, 2)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(4, 2)]), (Key.cell (2, 0), Entry.plan [(4, 4)]), (Key.cell (4, 2),
    Entry.plan [(4, 4)]), (Key.cell (4, 3), Entry.plan [(4, 4)])]), (Key.cell (2, 1),
    Entry.plan [(4, 2)]), (Key.cell (3, 1), Entry.plan [(4, 2)])]), (Key.cell (4, 1),
    Entry.plan [(0, 4), (3, 1)]), (Key.cell (4, 4), Entry.plan [(3, 1), (4, 2)])]),
    (Key.cell (3, 2), Entry.plan [(1, 2), (4, 4)]), (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 1),
    (4, 1)]), (Key.cell (3, 1), Entry.plan [(4, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1)])]),
    (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 1), (4, 1)]), (Key.cell (3, 1),
    Entry.plan [(4, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1)])]), (Key.cell (3, 1),
    Entry.plan [(4, 4)]), (Key.cell (4, 4), Entry.plan [(3, 1)])]), (Key.cell (3, 1),
    Entry.plan [(1, 2)]), (Key.cell (3, 2), Entry.plan [(1, 2), (0, 4)]), (Key.cell (4, 4),
    Entry.plan [(1, 2)])]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(4, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 2), (3, 1), (4, 1), (4, 2)]), (Key.cell (1, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (0, 3), Entry.plan [(1, 3),
    (4, 2)]), (Key.cell (1, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(4, 2)]),
    (Key.cell (2, 0), Entry.plan [(4, 4)]), (Key.cell (4, 2), Entry.plan [(4, 4)]),
    (Key.cell (4, 3), Entry.plan [(4, 4)])]), (Key.cell (2, 1), Entry.plan [(4, 2)]),
    (Key.cell (3, 1), Entry.plan [(4, 2)])]), (Key.cell (3, 2), Entry.plan [(1, 2), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 4), (1, 3)]), (Key.cell (4, 4), Entry.plan [(1, 2), (3, 1),
    (4, 2), (3, 2)])]), (Key.cell (4, 1), Entry.plan [(0, 4), (0, 3), (3, 4), (1, 2)]),
    (Key.cell (4, 4), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.plan [(3, 1), (4, 2)]), (Key.cell (2, 1), Entry.plan [(3, 4), (3, 1), (4, 2)]),
    (Key.cell (3, 3), Entry.plan [(3, 4), (3, 1)]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (1, 2), Entry.plan [(3, 1)]), (Key.cell (2, 1),
    Entry.plan [(4, 2)]), (Key.cell (3, 1), Entry.plan [(4, 2)])])])])]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (1, 3), (4, 4), (4, 2)]), (Key.cell (3, 2), Entry.plan [(1, 0), (1, 3),
    (4, 2), (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 0), (1, 3), (4, 2), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(1, 0), (1, 3), (4, 2), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 4), (1, 1), (2, 0), (3, 1), (2, 1)]), (Key.cell (4, 2), Entry.plan [(0, 4),
    (1, 1), (3, 1), (2, 1)]), (Key.cell (4, 3), Entry.plan [(0, 4), (1, 1), (2, 0), (3, 1),
    (2, 1)]), (Key.cell (4, 4), Entry.plan [(1, 0), (4, 2), (4, 3), (3, 2)])]), (Key.cell (1, 0),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(2, 0)]), (Key.cell (0, 2), Entry.plan [(4, 0),
    (4, 4)]), (Key.cell (1, 2), Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(2, 0)]),
    (Key.cell (0, 2), Entry.plan [(3, 1)]), (Key.cell (2, 0), Entry.plan [(3, 1)]),
    (Key.cell (4, 0), Entry.plan [(3, 1)])]), (Key.cell (2, 0), Entry.plan [(2, 4), (0, 4), (3, 1),
    (3, 2)]), (Key.cell (3, 2), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(1, 1), (4, 4), (4, 0)]), (Key.cell (1, 1), Entry.plan [(2, 0)]),
    (Key.cell (2, 0), Entry.plan [(1, 1)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]),
    (Key.cell (1, 1), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(3, 1), (3, 2), (4, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)])]), (Key.cell (1, 2),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (1, 1), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(3, 1), (3, 2), (4, 0), (4, 2)]),
    (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0),
    (4, 0)])])]), (Key.cell (2, 0), Entry.plan [(1, 1), (1, 2)]), (Key.cell (2, 1),
    Entry.plan [(1, 1), (0, 2)]), (Key.cell (3, 1), Entry.plan [(1, 1), (0, 2)])]),
    (Key.cell (3, 1), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (2, 0)]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)])]), (Key.cell (3, 2), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4), (1, 3)]), (Key.cell (0, 2), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(1, 0), (2, 1)]), (Key.cell (0, 1), Entry.plan [(2, 1), (1, 0), (3, 3), (1, 3),
    (4, 0), (0, 4)]), (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(1, 2), (1, 3),
    (3, 3)]), (Key.cell (1, 2), Entry.plan [(3, 0), (1, 4), (4, 4)]), (Key.cell (1, 3),
    Entry.plan [(2, 1), (2, 0), (4, 0)]), (Key.cell (1, 4), Entry.plan [(3, 0), (4, 0), (3, 1),
    (2, 0)]), (Key.cell (2, 1), Entry.plan [(1, 3), (3, 3)]), (Key.cell (3, 0), Entry.plan [(1, 2),
    (1, 4), (4, 4)]), (Key.cell (3, 1), Entry.plan [(1, 2), (1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (1, 4), (4, 4)]), (Key.cell (4, 1), Entry.plan [(1, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(1, 3), (3, 3)])]), (Key.cell (1, 2), Entry.plan [(1, 0), (2, 0),
    (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1), (2, 1), (3, 1), (4, 0),
    (0, 4)]), (Key.cell (2, 0), Entry.plan [(1, 0), (2, 1), (3, 3), (1, 3), (4, 0), (0, 4)]),
    (Key.cell (2, 1), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(2, 0), (3, 3), (1, 3)]), (Key.cell (1, 3), Entry.plan [(3, 0), (4, 1), (4, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 4), (2, 0), (3, 3), (1, 3)]), (Key.cell (4, 1),
    Entry.plan [(4, 3), (3, 0), (4, 2), (4, 4)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(3, 0)]), (Key.cell (3, 0), Entry.plan [(4, 4)]), (Key.cell (3, 1),
    Entry.plan [(4, 4)]), (Key.cell (3, 3), Entry.plan [(4, 2), (4, 4)]), (Key.cell (4, 2),
    Entry.plan [(3, 3), (4, 4)])]), (Key.cell (4, 4), Entry.plan [(2, 0), (3, 3), (1, 3)])])])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (1, 2), (1, 1)]), (Key.cell (1, 2), Entry.plan [(2, 0),
    (3, 0), (3, 1), (4, 0)]), (Key.cell (1, 3), Entry.plan [(2, 0), (3, 0), (2, 1)]),
    (Key.cell (1, 4), Entry.plan [(0, 2), (1, 2), (1, 1)]), (Key.cell (2, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2), (1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (3, 3), (3, 1), (4, 4), (3, 4)]), (Key.cell (1, 2), Entry.plan [(1, 4),
    (2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 3), (1, 2), (1, 1), (3, 3)]),
    (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)])]), (Key.cell (2, 4), Entry.plan [(2, 0), (3, 3),
    (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(0, 2), (1, 2),
    (1, 1)])]), (Key.cell (3, 3), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]),
    (Key.cell (0, 1), Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2), Entry.plan [(0, 1), (2, 1),
    (3, 1), (4, 0), (0, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2),
    Entry.plan [(1, 0), (2, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (2, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2), Entry.plan [(0, 1), (0, 4), (1, 2), (1, 4),
    (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1),
    (0, 4), (2, 0), (4, 0)]), (Key.cell (1, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (1, 2), Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4)]), (Key.cell (2, 1),
    Entry.plan [(0, 1), (0, 2)]), (Key.cell (3, 2), Entry.plan [(0, 1), (0, 2)])]),
    (Key.cell (1, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (1, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1), (2, 1), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4),
    (2, 0), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)])]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)])]), (Key.cell (3, 4), Entry.quiet (2, 4) [(Key.dflt,
    Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(0, 1), (4, 4), (4, 0), (4, 1), (3, 1),
    (2, 1)]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 1),
    (0, 2)]), (Key.cell (4, 3), Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 2),
    Entry.quiet (3, 2) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2), Entry.plan [(2, 1)]),
    (Key.cell (0, 4), Entry.plan [(2, 1)]), (Key.cell (2, 0), Entry.plan [(0, 4)]),
    (Key.cell (2, 1), Entry.plan [(4, 1), (0, 2)]), (Key.cell (4, 1), Entry.plan [(2, 1)])])]),
    (Key.cell (4, 4), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(1, 0), (2, 1)]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2)]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (0, 2)])])])]), (Key.cell (3, 4), Entry.quiet (0, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 3), (0, 4)]),
    (Key.cell (0, 3), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.plan [(0, 1), (2, 4), (3, 1), (3, 2), (4, 2)]), (Key.cell (2, 4), Entry.plan [(3, 3),
    (0, 1)]), (Key.cell (3, 3), Entry.plan [(2, 4), (0, 1)])]), (Key.cell (0, 4),
    Entry.plan [(1, 2), (1, 1)]), (Key.cell (1, 2), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 1), (4, 0), (1, 0)]), (Key.cell (1, 4), Entry.quiet (3, 2) [(Key.dflt,
    Entry.plan [(3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (2, 1), (4, 3), (4, 0)]),
    (Key.cell (2, 1), Entry.plan [(4, 0), (4, 3)]), (Key.cell (3, 1), Entry.plan [(3, 0), (4, 0),
    (4, 3)])]), (Key.cell (3, 0), Entry.plan [(1, 4), (4, 0), (1, 0), (1, 1)]), (Key.cell (3, 2),
    Entry.plan [(1, 4), (1, 1), (4, 4)])])]), (Key.cell (1, 4), Entry.plan [(1, 2), (1, 1)]),
    (Key.cell (2, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 1), (0, 1)]), (Key.cell (1, 2), Entry.plan [(3, 0), (3, 1), (4, 1), (3, 2)]),
    (Key.cell (3, 0), Entry.plan [(1, 2), (1, 1)])]), (Key.cell (3, 2), Entry.plan [(1, 2),
    (1, 1)]), (Key.cell (3, 3), Entry.plan [(2, 4), (1, 2), (1, 1)])])]), (Key.cell (4, 0),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (2, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (0, 4), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 2), (1, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 2), (2, 1), (3, 3), (4, 2), (3, 2)]), (Key.cell (1, 0),
    Entry.plan [(1, 3), (4, 2), (3, 3), (3, 1)]), (Key.cell (1, 1), Entry.plan [(1, 3), (3, 3),
    (4, 2), (3, 2), (3, 1)]), (Key.cell (1, 2), Entry.plan [(3, 3), (4, 2), (3, 2), (3, 1)]),
    (Key.cell (1, 3), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (3, 3), (4, 2), (3, 2)]), (Key.cell (1, 0), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (0, 1), Entry.plan [(1, 2), (4, 2), (3, 3)]), (Key.cell (1, 2),
    Entry.plan [(4, 2), (3, 3)]), (Key.cell (2, 1), Entry.plan [(0, 1), (4, 2), (3, 3)])]),
    (Key.cell (1, 2), Entry.plan [(1, 0), (3, 3), (4, 2), (3, 2), (3, 1)]), (Key.cell (4, 3),
    Entry.plan [(1, 0), (3, 0), (1, 2)])]), (Key.cell (2, 1), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 0),
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (3, 3), (4, 2), (3, 2)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(1, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.plan [(1, 0), (3, 3), (4, 2), (3, 2)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 0),
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (3, 3), (4, 2)])]),
    (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.plan [(1, 3)]), (Key.cell (1, 0), Entry.plan [(1, 3)]), (Key.cell (1, 2),
    Entry.plan [(4, 2)]), (Key.cell (1, 3), Entry.plan [(1, 0), (4, 2)])])]), (Key.cell (3, 1),
    Entry.plan [(3, 0), (0, 1)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 2), (4, 2), (3, 3)]), (Key.cell (1, 0),
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (4, 2), (3, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (3, 3),
    (4, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 1)])]), (Key.cell (4, 3),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(4, 4)]),
    (Key.cell (1, 0), Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(4, 4)]),
    (Key.cell (1, 3), Entry.plan [(1, 0), (4, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 0),
    Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(4, 2)]), (Key.cell (1, 3),
    Entry.plan [(1, 0), (4, 2)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 1)])])]),
    (Key.cell (4, 3), Entry.plan [(1, 3), (3, 3), (3, 1), (4, 2), (3, 2)])])])]), (Key.cell (4, 1),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(3, 1)]), (Key.cell (1, 1),
    Entry.plan [(3, 1)]), (Key.cell (1, 2), Entry.plan [(3, 1)])])]), (Key.cell (4, 2),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 1), (3, 1), (4, 0), (3, 0),
    (3, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4),
    (4, 4), (1, 4), (1, 3), (3, 1)])])]), (Key.cell (4, 3), Entry.quiet (0, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 4), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1), Entry.plan [(0, 4), (2, 1), (4, 0), (3, 0),
    (3, 3)]), (Key.cell (0, 4), Entry.plan [(3, 2), (1, 4), (3, 0), (3, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (1, 3), (0, 3), (3, 2), (4, 0)]), (Key.cell (1, 3), Entry.plan [(1, 0),
    (2, 4), (4, 2), (3, 2)]), (Key.cell (2, 1), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1),
    (0, 4)]), (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(3, 0)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (1, 3)]), (Key.cell (3, 3), Entry.plan [(2, 4), (4, 2)]),
    (Key.cell (4, 0), Entry.plan [(3, 3)])]), (Key.cell (0, 4), Entry.plan [(0, 1), (1, 3), (3, 0),
    (4, 2), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4), (4, 0)]), (Key.cell (2, 4),
    Entry.plan [(0, 1), (3, 2), (4, 0), (0, 4)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 1)]),
    (Key.cell (3, 4), Entry.plan [(0, 1), (2, 4), (4, 2)])]), (Key.cell (2, 4), Entry.plan [(0, 1),
    (3, 2), (4, 0), (0, 4)]), (Key.cell (3, 2), Entry.plan [(0, 4), (0, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 1), (3, 2), (3, 3), (0, 4)]), (Key.cell (4, 1), Entry.plan [(2, 1), (0, 4),
    (0, 1)])]), (Key.cell (2, 1), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(1, 3), (3, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 4)]), (Key.cell (1, 3),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4), Entry.plan [(0, 4), (3, 3)]), (Key.cell (2, 4),
    Entry.plan [(1, 3), (1, 4)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 3),
    Entry.plan [(2, 4), (4, 2)]), (Key.cell (3, 3), Entry.plan [(1, 2), (2, 4), (4, 2)])]),
    (Key.cell (3, 1), Entry.plan [(3, 0), (1, 2), (4, 4)]), (Key.cell (3, 3), Entry.plan [(1, 2),
    (2, 4), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 2), (4, 4)])]), (Key.cell (1, 0),
    Entry.plan [(0, 1), (0, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 4), (4, 4)]),
    (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4),
    (1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 2)]), (Key.cell (3, 3), Entry.plan [(1, 2),
    (2, 4), (4, 2)])]), (Key.cell (1, 0), Entry.plan [(0, 1), (0, 4)]), (Key.cell (1, 2),
    Entry.plan [(0, 1), (0, 4)])]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 3), (1, 2), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 1), (0, 3), (2, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 3),
    (2, 4), (4, 4)])])]), (Key.cell (4, 1), Entry.plan [(2, 1), (0, 1), (0, 4), (3, 1)])])]),
    (Key.cell (4, 4), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1)]), (Key.cell (0, 1),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (0, 3), Entry.plan [(2, 1),
    (3, 1)]), (Key.cell (1, 2), Entry.plan [(0, 4), (0, 3), (3, 3)]), (Key.cell (2, 1),
    Entry.plan [(0, 3), (0, 4)])]), (Key.cell (1, 0), Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 4), (3, 3), (0, 3), (3, 2), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 1),
    (3, 2), (3, 3), (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (3, 2), (4, 1), (3, 0),
    (3, 3)]), (Key.cell (2, 4), Entry.plan [(0, 1), (3, 2), (3, 4), (4, 1), (3, 0), (3, 3)]),
    (Key.cell (3, 2), Entry.plan [(0, 4), (0, 1)]), (Key.cell (3, 4), Entry.plan [(0, 1), (2, 4),
    (3, 2), (3, 3), (4, 2)])])])])]),
  (Key.cell (2, 4), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (3, 3), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (1, 1), Entry.plan [(2, 3), (1, 2), (1, 4),
    (4, 1), (3, 0)]), (Key.cell (1, 2), Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (2, 1), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 3), Entry.quiet (4, 3) [(Key.dflt, Entry.plan []),
    (Key.cell (4, 2), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 0), (1, 1), (0, 1), (1, 2)]),
    (Key.cell (0, 0), Entry.plan [(1, 0), (1, 2), (3, 4)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 0), (0, 2)]), (Key.cell (0, 0),
    Entry.plan [(0, 4), (1, 0), (1, 2)]), (Key.cell (0, 2), Entry.plan [(0, 0), (0, 4), (4, 0)]),
    (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 0),
    (1, 2), (1, 4)]), (Key.cell (3, 0), Entry.plan [(0, 2), (0, 4), (3, 1), (4, 4), (0, 0)]),
    (Key.cell (3, 1), Entry.plan [(0, 0), (0, 4), (4, 0)])]), (Key.cell (0, 2), Entry.plan [(1, 0),
    (1, 1), (3, 0), (0, 0)]), (Key.cell (0, 3), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 0),
    (1, 1)]), (Key.cell (0, 0), Entry.plan [(1, 0), (1, 1), (1, 2)]), (Key.cell (1, 0),
    Entry.plan [(1, 1), (1, 2), (3, 4)]), (Key.cell (1, 1), Entry.plan [(1, 0), (1, 2), (3, 4)]),
    (Key.cell (3, 1), Entry.plan [(1, 0), (0, 0), (2, 0), (3, 4), (1, 2)]), (Key.cell (4, 0),
    Entry.plan [(1, 1), (0, 0), (0, 2)])]), (Key.cell (1, 0), Entry.plan [(1, 1), (3, 4), (1, 2),
    (0, 2)]), (Key.cell (1, 1), Entry.plan [(1, 0), (1, 2), (3, 4)]), (Key.cell (1, 2),
    Entry.plan [(1, 1), (4, 0), (4, 4), (0, 4), (1, 4)]), (Key.cell (2, 0), Entry.plan [(1, 0),
    (1, 1), (0, 0)]), (Key.cell (3, 0), Entry.plan [(1, 0), (3, 1), (3, 4), (1, 4), (0, 4)]),
    (Key.cell (3, 1), Entry.plan [(1, 0), (3, 4), (1, 2)]), (Key.cell (4, 0), Entry.plan [(1, 1),
    (3, 4), (1, 2), (0, 2)]), (Key.cell (4, 1), Entry.plan [(1, 0), (1, 1), (0, 0)]),
    (Key.cell (4, 4), Entry.plan [(1, 0), (1, 1), (3, 0), (0, 0)])])])]), (Key.cell (2, 3),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan []), (Key.cell (3, 1), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 1), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 3), (1, 4)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (1, 0), (3, 4), (4, 0), (2, 0)]), (Key.cell (0, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(1, 0), (4, 3)]), (Key.cell (1, 0),
    Entry.plan [(3, 4), (4, 3)]), (Key.cell (3, 0), Entry.plan [(3, 4), (4, 3)]), (Key.cell (4, 0),
    Entry.plan [(1, 4), (3, 0), (0, 3)]), (Key.cell (4, 1), Entry.plan [(1, 4), (0, 4), (4, 3),
    (1, 0)]), (Key.cell (4, 2), Entry.plan [(1, 0), (3, 4), (4, 3)]), (Key.cell (4, 3),
    Entry.plan [(1, 4), (3, 0), (0, 3)])]), (Key.cell (0, 3), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(1, 0)]), (Key.cell (1, 0), Entry.plan [(3, 3), (3, 4)]), (Key.cell (3, 0),
    Entry.plan [(3, 3), (3, 4)]), (Key.cell (3, 3), Entry.plan [(3, 4), (1, 0)]), (Key.cell (3, 4),
    Entry.plan [(3, 3), (1, 0)]), (Key.cell (4, 0), Entry.plan [(3, 0), (3, 3), (3, 4)])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (1, 0), (3, 4), (4, 0), (2, 0)]), (Key.cell (1, 4),
    Entry.plan [(0, 2), (1, 0), (4, 0), (2, 0)]), (Key.cell (3, 3), Entry.plan [(3, 4), (1, 0),
    (4, 0), (2, 0), (0, 2)]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3),
    (3, 0)]), (Key.cell (0, 0), Entry.plan [(0, 2), (1, 0), (4, 3)]), (Key.cell (0, 1),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 0), Entry.plan [(1, 0),
    (0, 3)]), (Key.cell (0, 2), Entry.plan [(0, 3), (3, 0)]), (Key.cell (0, 3), Entry.plan [(1, 0),
    (4, 3)]), (Key.cell (1, 0), Entry.quiet (0, 0) [(Key.dflt, Entry.plan [(0, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 0), (4, 0)]), (Key.cell (1, 4), Entry.plan [(0, 2)]),
    (Key.cell (3, 0), Entry.plan [(0, 2)])]), (Key.cell (1, 4), Entry.plan [(0, 2), (0, 0), (1, 0),
    (4, 0)])]), (Key.cell (0, 2), Entry.plan [(1, 0), (4, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 0), (4, 3)]), (Key.cell (0, 4), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 3), (3, 0)]), (Key.cell (0, 0), Entry.plan [(0, 2), (1, 0), (4, 3)]),
    (Key.cell (0, 2), Entry.plan [(1, 0), (4, 3)]), (Key.cell (0, 3), Entry.plan [(1, 0), (4, 3)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (2, 0), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 2),
    (0, 0), (1, 0), (4, 3)]), (Key.cell (2, 0), Entry.plan [(0, 2), (1, 0), (4, 3)]),
    (Key.cell (3, 0), Entry.plan [(0, 2), (2, 0), (4, 2)]), (Key.cell (4, 1), Entry.plan [(0, 2),
    (0, 0), (4, 3), (1, 0)]), (Key.cell (4, 4), Entry.plan [(0, 2), (0, 0), (1, 0), (4, 3)])]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (4, 2), (2, 0)]), (Key.cell (1, 4), Entry.plan [(0, 2),
    (0, 0), (1, 0), (4, 3)]), (Key.cell (2, 0), Entry.plan [(0, 2), (1, 0), (4, 3)]),
    (Key.cell (3, 0), Entry.plan [(0, 2), (2, 0), (4, 2)]), (Key.cell (4, 1), Entry.plan [(0, 2),
    (0, 0), (4, 3), (1, 0)]), (Key.cell (4, 4), Entry.plan [(0, 2), (0, 0), (1, 0), (4, 3)])]),
    (Key.cell (4, 1), Entry.plan [(0, 2), (1, 0), (2, 0)]), (Key.cell (4, 4), Entry.plan [(0, 2),
    (1, 0), (4, 0), (2, 0)])])])]), (Key.cell (3, 1), Entry.plan [(2, 3), (1, 2), (0, 1), (1, 0)]),
    (Key.cell (3, 3), Entry.plan [(2, 1), (1, 2), (1, 0), (4, 0), (2, 0), (0, 2)])]),
  (Key.cell (3, 0), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 4), (4, 2)]),
    (Key.cell (0, 1), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)]),
    (Key.cell (0, 3), Entry.plan [(2, 1), (1, 1), (1, 0), (2, 3), (4, 1), (4, 4), (0, 4), (2, 4)]),
    (Key.cell (1, 0), Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]),
    (Key.cell (1, 1), Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]), (Key.cell (1, 2),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (1, 1), (2, 3), (0, 1), (4, 1), (4, 4), (2, 4), (0, 4)]), (Key.cell (2, 1),
    Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (4, 2), (2, 0)]), (Key.cell (2, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)]), (Key.cell (3, 1),
    Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (4, 2), (2, 0)]), (Key.cell (3, 3),
    Entry.plan [(2, 1), (1, 2), (0, 3), (1, 4)]), (Key.cell (4, 0), Entry.plan [(2, 3), (1, 2),
    (2, 1)]), (Key.cell (4, 1), Entry.plan [(2, 3), (1, 2), (2, 1)])]),
  (Key.cell (3, 1), [(Key.dflt, Entry.plan [(1, 2), (1, 1), (0, 1), (1, 0), (3, 2)]),
    (Key.cell (0, 0), Entry.plan [(1, 2), (1, 1), (0, 2), (2, 4), (1, 4), (4, 4)]),
    (Key.cell (0, 1), Entry.plan [(1, 2), (2, 1), (3, 4), (4, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 2), (2, 1), (0, 1), (3, 4), (4, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2),
    (1, 1), (0, 2), (0, 4), (3, 2), (1, 4), (4, 4), (0, 0)]), (Key.cell (1, 1), Entry.plan [(1, 2),
    (2, 4), (4, 2), (2, 0), (0, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3), (2, 4), (4, 2), (2, 0),
    (0, 2)]), (Key.cell (1, 3), Entry.plan [(3, 3), (2, 4), (4, 2), (2, 0), (0, 2)]),
    (Key.cell (2, 0), Entry.plan [(1, 2), (2, 1), (0, 1), (3, 4), (4, 3)]), (Key.cell (2, 1),
    Entry.plan [(1, 2), (3, 3), (2, 4), (0, 2), (2, 0), (4, 2)]), (Key.cell (3, 0),
    Entry.plan [(1, 2), (2, 1), (0, 1), (3, 4), (4, 3)]), (Key.cell (3, 2), Entry.plan [(1, 2),
    (1, 1), (0, 2), (2, 0), (2, 4), (4, 2)]), (Key.cell (3, 3), Entry.plan [(1, 2), (0, 2), (2, 0),
    (4, 2), (2, 4)])]),
]

set_option maxHeartbeats 1000000 in
-- a chunk of the table is a literal too large for the default budget
set_option maxRecDepth 8192 in
def fiveScripts_4 : List (Key × List (Key × Entry)) := [
  (Key.cell (3, 2), [(Key.dflt, Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])])]),
    (Key.cell (0, 1), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 2), (1, 3), (3, 3)]), (Key.cell (0, 3),
    Entry.plan [(4, 0), (2, 0), (2, 1)]), (Key.cell (1, 2), Entry.plan [(4, 4), (1, 4), (1, 3),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(4, 0), (2, 0), (2, 1)]), (Key.cell (1, 4),
    Entry.plan [(4, 0), (2, 0), (2, 1)]), (Key.cell (2, 1), Entry.plan [(4, 4), (1, 4), (1, 3)]),
    (Key.cell (2, 3), Entry.plan [(2, 1), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)]),
    (Key.cell (3, 0), Entry.plan [(4, 0), (2, 0), (2, 1)]), (Key.cell (3, 1), Entry.plan [(2, 1),
    (4, 0), (2, 0)]), (Key.cell (3, 3), Entry.plan [(1, 2), (4, 4), (1, 4), (1, 3)]),
    (Key.cell (4, 1), Entry.plan [(2, 1), (4, 0), (2, 0)]), (Key.cell (4, 3), Entry.plan [(2, 1),
    (1, 0), (4, 4), (1, 4), (1, 3), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)])]), (Key.cell (0, 2),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0), (2, 1)]), (Key.cell (0, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(1, 2), (1, 3), (3, 3)]), (Key.cell (1, 2),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 0), (4, 4), (4, 2), (2, 0), (2, 1)]), (Key.cell (1, 0), Entry.plan [(3, 0),
    (0, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(3, 0), (4, 4), (4, 0), (4, 2)]),
    (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(2, 0), (4, 2), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 0), (4, 0), (4, 4)]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (2, 0), (2, 4), (4, 4)]), (Key.cell (4, 1),
    Entry.plan [(0, 4), (2, 0), (4, 0)]), (Key.cell (4, 4), Entry.plan [(1, 3), (2, 0), (4, 0)])]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (3, 3)]), (Key.cell (4, 1), Entry.plan [(1, 3), (3, 3)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (3, 3)])]), (Key.cell (1, 3), Entry.plan [(2, 1),
    (2, 0)]), (Key.cell (2, 1), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(1, 3), (3, 3)]),
    (Key.cell (1, 2), Entry.plan [(1, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(3, 3), (4, 4),
    (2, 4), (3, 4)]), (Key.cell (1, 4), Entry.plan [(3, 3), (3, 1), (4, 4), (2, 4), (3, 4)]),
    (Key.cell (3, 0), Entry.plan [(1, 4), (4, 4)]), (Key.cell (3, 1), Entry.plan [(1, 4), (4, 4)]),
    (Key.cell (3, 3), Entry.plan [(1, 4), (4, 4)])]), (Key.cell (2, 3), Entry.plan [(2, 1), (1, 0),
    (3, 3), (1, 3), (4, 0), (0, 4)]), (Key.cell (3, 0), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 2), (1, 3)]), (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(1, 3), (2, 0), (4, 0)]), (Key.cell (1, 3), Entry.plan [(2, 0), (4, 2), (4, 4)]),
    (Key.cell (2, 0), Entry.plan [(1, 3), (2, 3), (4, 1), (4, 3)]), (Key.cell (2, 1),
    Entry.plan [(1, 3), (2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 0), (4, 2), (4, 4)]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (2, 0), (2, 4), (4, 4)]), (Key.cell (4, 2),
    Entry.plan [(1, 3), (2, 1), (2, 3)]), (Key.cell (4, 3), Entry.plan [(2, 0), (1, 3), (2, 4)])]),
    (Key.cell (1, 3), Entry.plan [(4, 4), (4, 2), (2, 0), (2, 1)]), (Key.cell (2, 1),
    Entry.plan [(1, 3), (2, 3)]), (Key.cell (2, 3), Entry.plan [(3, 3), (4, 4), (4, 2), (2, 0),
    (2, 1)]), (Key.cell (3, 3), Entry.plan [(4, 4), (4, 2), (2, 0), (2, 1)])]), (Key.cell (1, 0),
    Entry.plan [(1, 2), (1, 3)]), (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(2, 0), (4, 0), (4, 4)]), (Key.cell (4, 0), Entry.plan [(1, 3),
    (2, 0), (2, 4), (4, 4)]), (Key.cell (4, 1), Entry.plan [(0, 4), (2, 0), (4, 0)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (2, 0), (4, 0)])]), (Key.cell (1, 3), Entry.plan [(1, 2),
    (4, 4), (4, 0), (4, 2)]), (Key.cell (4, 0), Entry.plan [(1, 2), (1, 3)]), (Key.cell (4, 1),
    Entry.plan [(1, 2), (1, 3)]), (Key.cell (4, 4), Entry.plan [(1, 2), (1, 3)])]),
    (Key.cell (3, 1), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(1, 2), (1, 3), (0, 4), (4, 0)]),
    (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 2), (1, 3), (2, 0), (4, 4),
    (3, 3)]), (Key.cell (1, 2), Entry.plan [(2, 0), (1, 0), (2, 4), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(1, 2), (2, 0), (2, 4), (3, 3)]), (Key.cell (2, 0), Entry.plan [(2, 1), (2, 4),
    (3, 3)]), (Key.cell (2, 1), Entry.plan [(2, 0), (2, 4), (3, 3)]), (Key.cell (2, 3),
    Entry.plan [(1, 2), (2, 0), (4, 4), (3, 3)]), (Key.cell (2, 4), Entry.plan [(2, 0), (2, 1)]),
    (Key.cell (3, 0), Entry.plan [(2, 1), (2, 4), (2, 3), (1, 3), (4, 3)]), (Key.cell (3, 3),
    Entry.plan [(2, 0), (2, 1)]), (Key.cell (4, 0), Entry.plan [(1, 2), (1, 3), (4, 4), (3, 3)]),
    (Key.cell (4, 1), Entry.plan [(1, 2), (2, 3), (2, 4)]), (Key.cell (4, 3), Entry.plan [(1, 2),
    (2, 0), (2, 4), (2, 3)]), (Key.cell (4, 4), Entry.plan [(1, 2), (2, 0), (2, 3), (3, 3)])]),
    (Key.cell (1, 2), Entry.plan [(3, 0), (4, 0), (4, 4)]), (Key.cell (1, 3), Entry.plan [(1, 2),
    (3, 0), (4, 0), (4, 4)]), (Key.cell (1, 4), Entry.plan [(1, 2), (1, 3), (3, 0), (4, 0),
    (4, 4)]), (Key.cell (2, 0), Entry.plan [(1, 2), (1, 3), (0, 4), (4, 4)]), (Key.cell (2, 1),
    Entry.plan [(3, 0), (4, 0), (4, 4)]), (Key.cell (2, 3), Entry.plan [(1, 2), (3, 0), (4, 0),
    (4, 4)]), (Key.cell (3, 0), Entry.plan [(4, 4), (4, 0)]), (Key.cell (3, 4),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(4, 0)]), (Key.cell (1, 2), Entry.plan [(1, 4),
    (4, 4)]), (Key.cell (1, 4), Entry.plan [(1, 2), (4, 0)]), (Key.cell (2, 0),
    Entry.plan [(4, 4)]), (Key.cell (4, 0), Entry.plan [(1, 2), (1, 3)]), (Key.cell (4, 4),
    Entry.plan [(1, 2), (1, 3)])]), (Key.cell (4, 0), Entry.plan [(1, 2), (1, 3), (4, 4), (1, 4)]),
    (Key.cell (4, 1), Entry.plan [(1, 2), (2, 3), (2, 4), (3, 3)]), (Key.cell (4, 3),
    Entry.plan [(1, 2), (2, 3), (2, 4), (3, 3)]), (Key.cell (4, 4), Entry.plan [(2, 0), (2, 1)])]),
    (Key.cell (3, 3), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 4), (1, 2), (1, 3)]),
    (Key.cell (0, 4), Entry.plan [(2, 1), (2, 0)]), (Key.cell (1, 2), Entry.plan [(4, 2), (4, 4)]),
    (Key.cell (1, 3), Entry.plan [(0, 4), (2, 1), (2, 0)]), (Key.cell (1, 4), Entry.plan [(1, 2),
    (1, 3), (4, 2), (4, 4)]), (Key.cell (2, 1), Entry.plan [(4, 2), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 4), (1, 4), (2, 1), (2, 0)]), (Key.cell (3, 4), Entry.plan [(1, 2), (2, 3),
    (4, 2), (4, 4)]), (Key.cell (4, 2), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]),
    (Key.cell (0, 4), Entry.plan [(1, 0), (2, 1)]), (Key.cell (1, 0), Entry.plan [(0, 4), (1, 2),
    (1, 3)]), (Key.cell (1, 3), Entry.plan [(2, 1), (1, 0), (4, 1), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(0, 4), (1, 0), (2, 1)]), (Key.cell (3, 1), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(2, 1)]), (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (1, 2), Entry.plan [(1, 0), (2, 1)]), (Key.cell (2, 1), Entry.plan [(1, 3), (1, 4),
    (2, 3)]), (Key.cell (2, 3), Entry.plan [(1, 0), (2, 1)])]), (Key.cell (1, 2),
    Entry.plan [(4, 4)]), (Key.cell (2, 1), Entry.plan [(4, 4)]), (Key.cell (2, 3),
    Entry.plan [(4, 4)]), (Key.cell (3, 4), Entry.plan [(0, 4), (1, 3)])]), (Key.cell (4, 1),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(1, 0), (2, 1)]), (Key.cell (1, 0), Entry.plan [(0, 4), (1, 2), (1, 3)]),
    (Key.cell (1, 3), Entry.plan [(0, 4), (2, 1), (2, 0)]), (Key.cell (1, 4), Entry.plan [(0, 4),
    (1, 0), (2, 1)]), (Key.cell (4, 4), Entry.plan [(1, 0), (2, 1)])]), (Key.cell (4, 4),
    Entry.plan [(1, 0), (2, 1)])]), (Key.cell (4, 3), Entry.plan [(4, 2), (4, 4)]),
    (Key.cell (4, 4), Entry.plan [(2, 1), (2, 0)])]), (Key.cell (4, 1), Entry.plan [(1, 2), (3, 3),
    (1, 3)]), (Key.cell (4, 3), Entry.plan [(1, 2), (3, 3), (1, 3)])]), (Key.cell (1, 0),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 2), (1, 3), (0, 3), (3, 3)]), (Key.cell (0, 1),
    Entry.plan [(1, 2), (1, 3), (3, 3)]), (Key.cell (0, 3), Entry.plan [(1, 2), (2, 3), (4, 4),
    (4, 0), (4, 2)]), (Key.cell (0, 4), Entry.quiet (2, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 2), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (2, 3), (4, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (3, 1), (4, 1)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(3, 1)]), (Key.cell (2, 0), Entry.plan [(2, 3),
    (4, 1)]), (Key.cell (3, 1), Entry.plan [(2, 3), (4, 1)]), (Key.cell (3, 3), Entry.plan [(2, 0),
    (2, 3), (4, 1)])]), (Key.cell (1, 3), Entry.plan [(0, 3), (0, 1), (2, 0), (4, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 3), (2, 0), (4, 2), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(0, 3), (2, 0), (4, 1), (2, 3)]), (Key.cell (3, 1), Entry.plan [(0, 3), (4, 1),
    (2, 3)]), (Key.cell (3, 3), Entry.plan [(2, 0), (4, 2), (4, 4)]), (Key.cell (4, 0),
    Entry.plan [(0, 3), (2, 0), (4, 1), (2, 3)]), (Key.cell (4, 1), Entry.plan [(0, 3), (2, 0),
    (2, 4), (2, 3)]), (Key.cell (4, 2), Entry.plan [(3, 1), (3, 3)]), (Key.cell (4, 3),
    Entry.plan [(2, 0), (4, 4)]), (Key.cell (4, 4), Entry.plan [(0, 3), (2, 3), (1, 3), (3, 1),
    (4, 1)])])]), (Key.cell (1, 2), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (0, 4),
    (4, 4)]), (Key.cell (0, 3), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 3), (3, 1), (4, 1)]),
    (Key.cell (2, 3), Entry.plan [(3, 1), (4, 1)]), (Key.cell (2, 4), Entry.plan [(3, 1), (4, 1)]),
    (Key.cell (3, 1), Entry.plan [(2, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(2, 3), (4, 1),
    (3, 1), (2, 1)]), (Key.cell (4, 0), Entry.plan [(2, 3), (3, 1), (2, 1), (4, 1)]),
    (Key.cell (4, 1), Entry.plan [(2, 4), (3, 1), (4, 2), (2, 0)]), (Key.cell (4, 2),
    Entry.plan [(2, 3), (4, 1), (3, 1)]), (Key.cell (4, 3), Entry.plan [(2, 3), (4, 1), (3, 1)]),
    (Key.cell (4, 4), Entry.plan [(2, 3), (3, 1), (2, 0), (4, 0)])]), (Key.cell (0, 4),
    Entry.plan [(0, 3), (4, 1), (3, 1), (2, 1), (2, 3)]), (Key.cell (1, 3), Entry.plan [(0, 3),
    (4, 4), (4, 0), (4, 2)]), (Key.cell (3, 3), Entry.plan [(4, 4), (0, 4), (1, 3), (2, 4)]),
    (Key.cell (4, 0), Entry.plan [(0, 3), (1, 3), (2, 3), (2, 1), (4, 1)]), (Key.cell (4, 1),
    Entry.quiet (0, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 3), Entry.quiet (4, 2) [(Key.dflt,
    Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 4), Entry.plan [(2, 0), (2, 1), (2, 4), (2, 3)]),
    (Key.cell (1, 3), Entry.plan [(4, 0), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 4), (4, 4)]),
    (Key.cell (4, 0), Entry.plan [(1, 3), (2, 4)]), (Key.cell (4, 3), Entry.plan [(0, 4)]),
    (Key.cell (4, 4), Entry.plan [(1, 3), (2, 0), (2, 1), (2, 3)])])]), (Key.cell (4, 2),
    Entry.plan [(4, 1), (3, 1), (3, 3)]), (Key.cell (4, 3), Entry.plan [(3, 3), (2, 4), (4, 4)]),
    (Key.cell (4, 4), Entry.plan [(0, 3), (1, 3), (2, 3), (2, 1), (3, 1), (4, 1)])]),
    (Key.cell (1, 3), Entry.plan [(1, 2), (4, 4), (4, 0), (4, 2)]), (Key.cell (2, 1),
    Entry.plan [(4, 4), (0, 4), (1, 3), (2, 3)]), (Key.cell (2, 3), Entry.plan [(4, 4), (4, 0),
    (4, 2)]), (Key.cell (3, 0), Entry.plan [(1, 2), (2, 3), (4, 4), (4, 0), (4, 2)]),
    (Key.cell (3, 1), Entry.plan [(1, 2), (2, 3), (4, 4), (4, 0)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (2, 3), (4, 4), (4, 0), (4, 2)]), (Key.cell (4, 1),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(1, 2), (2, 3), (4, 0), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(2, 0), (2, 1), (0, 3), (2, 4), (2, 3)]), (Key.cell (1, 2),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (0, 4), (4, 0)]), (Key.cell (0, 3),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 4)]), (Key.cell (2, 3), Entry.plan [(2, 0),
    (3, 1)]), (Key.cell (2, 4), Entry.plan [(2, 0), (3, 1)]), (Key.cell (4, 4), Entry.plan [(2, 0),
    (3, 1)])]), (Key.cell (0, 4), Entry.plan [(0, 3), (2, 0), (2, 1), (2, 4), (2, 3)]),
    (Key.cell (1, 3), Entry.plan [(0, 3), (4, 0), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (0, 4), (4, 4)]), (Key.cell (3, 3), Entry.plan [(4, 0), (4, 4)]), (Key.cell (4, 0),
    Entry.plan [(0, 3), (1, 3), (2, 4)]), (Key.cell (4, 3), Entry.plan [(0, 3), (0, 4)]),
    (Key.cell (4, 4), Entry.plan [(0, 3), (1, 3), (2, 0), (2, 1), (2, 3)])]), (Key.cell (1, 3),
    Entry.plan [(1, 2), (4, 0), (4, 4)]), (Key.cell (2, 0), Entry.plan [(1, 2), (4, 4), (0, 4),
    (1, 3)]), (Key.cell (2, 1), Entry.plan [(4, 0), (4, 4)]), (Key.cell (2, 3), Entry.plan [(4, 0),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (4, 0), (0, 4), (1, 3)]), (Key.cell (3, 0),
    Entry.plan [(1, 2), (2, 3), (4, 4), (4, 0)]), (Key.cell (3, 1), Entry.plan [(1, 2), (2, 3),
    (4, 4), (4, 0)]), (Key.cell (4, 0), Entry.plan [(2, 4), (1, 3), (0, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(1, 2), (4, 4)]), (Key.cell (4, 4), Entry.plan [(2, 0), (2, 1),
    (0, 3), (1, 3), (2, 3)])])]), (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 1), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (3, 3), (4, 3), (3, 4), (2, 3)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(2, 0), (4, 0)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (3, 3), (4, 3)]), (Key.cell (2, 0), Entry.plan [(3, 3), (4, 3)]),
    (Key.cell (2, 1), Entry.plan [(3, 1), (4, 0), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (3, 3), (4, 3)]), (Key.cell (4, 0), Entry.plan [(2, 0), (3, 3), (4, 4), (2, 4)]),
    (Key.cell (4, 2), Entry.plan [(2, 0), (4, 3), (3, 3)]), (Key.cell (4, 3), Entry.plan [(2, 0),
    (3, 3), (4, 2), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(3, 3), (4, 0), (0, 4), (0, 3)]),
    (Key.cell (2, 1), Entry.plan [(3, 1), (4, 0), (4, 4)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (3, 3), (0, 3), (4, 0), (0, 4)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 4), (4, 0)]), (Key.cell (0, 3), Entry.plan [(2, 0), (4, 0)]), (Key.cell (0, 4),
    Entry.plan [(3, 1), (2, 0), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 3), (2, 3), (4, 1)]),
    (Key.cell (2, 1), Entry.plan [(0, 3), (2, 4), (4, 4)]), (Key.cell (3, 0), Entry.plan [(0, 3),
    (2, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 3), (2, 0), (2, 4), (4, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 3), (2, 0), (4, 0)]), (Key.cell (4, 2), Entry.plan [(0, 3),
    (2, 1), (2, 3)]), (Key.cell (4, 3), Entry.plan [(0, 4), (4, 4)]), (Key.cell (4, 4),
    Entry.plan [(0, 3), (2, 1), (2, 3)])]), (Key.cell (4, 0), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 3), (3, 3)]),
    (Key.cell (0, 3), Entry.plan [(2, 3), (4, 1)]), (Key.cell (0, 4), Entry.plan [(2, 3), (4, 1)]),
    (Key.cell (3, 0), Entry.plan [(0, 3), (2, 3), (4, 1)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (2, 3), (4, 1)]), (Key.cell (3, 3), Entry.plan [(0, 3), (2, 3), (4, 1)]), (Key.cell (3, 4),
    Entry.plan [(0, 3), (2, 3), (4, 1)])])]), (Key.cell (4, 2), Entry.plan [(2, 1), (4, 3), (3, 3),
    (4, 4)]), (Key.cell (4, 3), Entry.plan [(2, 0), (3, 3), (4, 2), (2, 4), (2, 3)])])]),
    (Key.cell (2, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(3, 3),
    (4, 0), (0, 4), (0, 3)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 4), (0, 3), (3, 3)]),
    (Key.cell (2, 3), Entry.plan [(2, 1), (3, 3), (0, 3), (4, 0), (0, 4)])])]), (Key.cell (2, 1),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 1), (3, 3), (2, 3), (2, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 3), (1, 4), (0, 3), (3, 3)]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1),
    (0, 4), (4, 4), (1, 4), (2, 3)]), (Key.cell (1, 0), Entry.plan [(3, 3), (2, 3), (2, 4)]),
    (Key.cell (1, 2), Entry.plan [(1, 0), (3, 1), (4, 0), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (3, 1), (4, 0), (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 1), (3, 1),
    (0, 4), (1, 4), (2, 3)]), (Key.cell (2, 3), Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(1, 0)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 3)]), (Key.cell (1, 4), Entry.plan [(3, 3)]), (Key.cell (4, 1),
    Entry.plan [(4, 3), (0, 4)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 0)]), (Key.cell (1, 4),
    Entry.plan [(3, 0)]), (Key.cell (3, 3), Entry.plan [(4, 2), (4, 4)]), (Key.cell (4, 2),
    Entry.plan [(3, 3)]), (Key.cell (4, 4), Entry.plan [(3, 0)])]), (Key.cell (4, 4),
    Entry.plan [(3, 3)])]), (Key.cell (0, 3), Entry.plan [(0, 1), (0, 4), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 4), (0, 3), (3, 3)]), (Key.cell (4, 1), Entry.plan [(4, 3),
    (0, 4), (0, 3), (3, 3)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(3, 1)]),
    (Key.cell (0, 1), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4),
    Entry.plan [(3, 0)]), (Key.cell (1, 4), Entry.plan [(3, 0)]), (Key.cell (3, 3),
    Entry.plan [(4, 2), (4, 4)]), (Key.cell (4, 2), Entry.plan [(3, 3)]), (Key.cell (4, 4),
    Entry.plan [(3, 0)])]), (Key.cell (0, 3), Entry.plan [(0, 1), (3, 1)]), (Key.cell (3, 0),
    Entry.plan [(4, 4)]), (Key.cell (3, 1), Entry.plan [(4, 4)]), (Key.cell (3, 3),
    Entry.plan [(4, 2), (4, 4)]), (Key.cell (4, 2), Entry.plan [(3, 3), (4, 4)])])]),
    (Key.cell (2, 4), Entry.plan [(1, 0), (2, 3), (3, 1), (4, 0), (4, 1), (4, 4)]),
    (Key.cell (3, 0), Entry.plan [(1, 0), (2, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (3, 1),
    Entry.plan [(1, 0), (2, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (3, 3), Entry.plan [(1, 0),
    (2, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (3, 4), Entry.plan [(1, 0), (2, 3), (0, 4),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 3)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (3, 1), (0, 4), (1, 4), (2, 3)]), (Key.cell (4, 2),
    Entry.plan [(1, 0), (2, 3), (1, 4), (0, 3), (3, 3)])])]), (Key.cell (0, 3),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 2), (1, 1), (3, 1)]), (Key.cell (0, 1),
    Entry.plan [(4, 4), (2, 4), (2, 3)]), (Key.cell (1, 0), Entry.plan [(4, 4), (2, 4), (2, 3)]),
    (Key.cell (1, 1), Entry.plan [(4, 4), (2, 4), (2, 3)]), (Key.cell (1, 2), Entry.plan [(4, 0),
    (1, 0), (1, 1), (2, 0)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 4), (4, 4), (1, 1), (3, 1),
    (0, 1)]), (Key.cell (2, 3), Entry.plan [(4, 0), (1, 0), (1, 1)]), (Key.cell (3, 1),
    Entry.plan [(1, 2), (4, 0), (1, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(2, 3), (4, 4),
    (2, 4)]), (Key.cell (3, 4), Entry.plan [(4, 4), (2, 4), (2, 3)]), (Key.cell (4, 1),
    Entry.plan [(2, 3), (1, 4), (4, 0), (1, 0), (1, 1), (2, 0)]), (Key.cell (4, 3),
    Entry.plan [(2, 3), (4, 4), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)])]), (Key.cell (1, 0),
    Entry.quiet (2, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 2), Entry.quiet (3, 0) [(Key.dflt,
    Entry.plan [(0, 3), (3, 1), (4, 0)]), (Key.cell (0, 1), Entry.plan [(0, 3), (2, 1), (1, 2),
    (0, 4), (4, 0)]), (Key.cell (0, 3), Entry.plan [(3, 1), (4, 0)]), (Key.cell (1, 4),
    Entry.plan [(0, 3), (2, 1), (2, 3), (1, 2)]), (Key.cell (2, 1), Entry.plan [(3, 3), (4, 0),
    (0, 4), (3, 1), (3, 4), (1, 3)]), (Key.cell (2, 4), Entry.plan [(0, 3), (2, 1), (2, 3),
    (1, 2)]), (Key.cell (3, 1), Entry.plan [(3, 3), (4, 2), (2, 4), (2, 3), (1, 3)]),
    (Key.cell (3, 3), Entry.plan [(3, 1), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 3), (2, 1),
    (2, 3), (1, 2)]), (Key.cell (4, 1), Entry.plan [(0, 3), (2, 1), (2, 3), (1, 2)]),
    (Key.cell (4, 2), Entry.plan [(3, 1), (3, 3), (1, 3), (4, 0), (4, 4), (3, 4)]),
    (Key.cell (4, 3), Entry.plan [(3, 1), (4, 0)]), (Key.cell (4, 4), Entry.plan [(0, 3), (2, 1),
    (2, 3), (1, 2)])])]), (Key.cell (1, 1), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (0, 2), Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 0),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (2, 4)]), (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (1, 2),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]), (Key.cell (1, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 4), (3, 3),
    (3, 4)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4), (0, 2)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(3, 3)]), (Key.cell (0, 3), Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4)]), (Key.cell (4, 3), Entry.plan [(0, 2),
    (0, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 3), (0, 4), (2, 4)]), (Key.cell (2, 1),
    Entry.plan [(0, 3), (0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(0, 3), (2, 0), (4, 0)]),
    (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 4), (1, 3), (3, 3),
    (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]),
    (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 4), (0, 1), (1, 0), (3, 3), (2, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2),
    (2, 4), (3, 3)]), (Key.cell (1, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(3, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 3), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 2), (0, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(0, 4), (3, 1), (3, 3), (3, 0), (2, 0)]),
    (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (2, 4), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 1), (2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 1), (0, 2), (0, 4)])]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 1), (0, 2), (0, 4)]), (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (0, 2), Entry.plan [(0, 1), (4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(0, 1),
    (2, 0), (4, 2)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 1), (0, 4)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 1), (0, 2), (2, 4), (3, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 1), (2, 0),
    (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 1), (0, 2), (0, 4)])]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (0, 4), (2, 4)]), (Key.cell (2, 1), Entry.plan [(0, 1), (0, 4), (0, 2)]),
    (Key.cell (2, 4), Entry.plan [(0, 1), (2, 0), (4, 0)]), (Key.cell (3, 1), Entry.plan [(0, 1),
    (2, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 1)]),
    (Key.cell (0, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (4, 1), Entry.plan [(0, 1), (0, 2), (0, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 1),
    (0, 2), (2, 4)])]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (1, 1), (1, 0), (1, 3), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 1), (2, 0), (1, 0)]), (Key.cell (1, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(0, 3), (0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2), (2, 4), (1, 3), (3, 3),
    (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (2, 0), Entry.plan [(0, 3),
    (0, 4)]), (Key.cell (2, 4), Entry.plan [(0, 2), (0, 4), (0, 3)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 4), Entry.plan [(0, 4), (0, 3), (1, 1), (1, 0), (2, 0)]), (Key.cell (3, 0),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(0, 2),
    (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 2), (0, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1),
    (0, 2), (0, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (1, 3), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1), Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2),
    Entry.plan [(1, 0), (2, 1)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2),
    Entry.plan [(1, 0), (2, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 1)]), (Key.cell (4, 0), Entry.plan [(0, 2), (0, 1)]), (Key.cell (4, 3),
    Entry.plan [(0, 2), (0, 1)])]), (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (0, 2), Entry.quiet (4, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (4, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(0, 3), (1, 0), (1, 1), (1, 2)]),
    (Key.cell (0, 1), Entry.plan [(0, 3), (1, 0), (1, 2), (3, 3), (1, 1)]), (Key.cell (0, 3),
    Entry.plan [(1, 0), (0, 1), (2, 3), (3, 4), (2, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (1, 2), (1, 1), (3, 3)]), (Key.cell (1, 1), Entry.plan [(1, 0), (1, 4), (2, 3)]),
    (Key.cell (1, 2), Entry.plan [(1, 0), (1, 1), (3, 3), (0, 3)]), (Key.cell (1, 4),
    Entry.plan [(1, 0), (1, 1), (1, 2)]), (Key.cell (2, 1), Entry.plan [(0, 3), (1, 0), (1, 1),
    (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3), (1, 0), (1, 1), (3, 3)]), (Key.cell (3, 3),
    Entry.plan [(0, 3), (1, 2), (1, 1), (1, 0)]), (Key.cell (3, 4), Entry.plan [(0, 3), (1, 0),
    (1, 1)]), (Key.cell (4, 1), Entry.plan [(1, 0), (0, 1), (2, 3)]), (Key.cell (4, 2),
    Entry.plan [(0, 3), (1, 0), (1, 1)]), (Key.cell (4, 3), Entry.plan [(0, 3), (1, 2), (3, 3),
    (1, 1)])])]), (Key.cell (2, 4), Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 4),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (1, 2)]), (Key.cell (0, 1),
    Entry.plan [(1, 2), (1, 3)]), (Key.cell (0, 2), Entry.plan [(0, 1), (1, 2), (1, 3), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(1, 2), (0, 1), (1, 3), (3, 1)]), (Key.cell (1, 2),
    Entry.plan [(1, 0), (1, 3), (3, 3), (0, 3)]), (Key.cell (2, 1), Entry.plan [(0, 1), (1, 2),
    (1, 3), (3, 1)]), (Key.cell (3, 0), Entry.plan [(0, 1)])])]), (Key.cell (4, 0),
    Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 4), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 1),
    Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])])]), (Key.cell (4, 2),
    Entry.quiet (4, 4) [(Key.dflt, Entry.plan []), (Key.cell (4, 0), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 2), (0, 3), (1, 3)]), (Key.cell (0, 2), Entry.plan [(0, 3), (1, 3), (1, 2),
    (1, 1)]), (Key.cell (0, 3), Entry.plan [(2, 4), (3, 4)]), (Key.cell (1, 0), Entry.plan [(0, 2),
    (0, 3), (1, 1)]), (Key.cell (1, 2), Entry.plan [(0, 2), (3, 4), (3, 1), (1, 3), (0, 3)]),
    (Key.cell (1, 3), Entry.plan [(0, 3), (2, 4), (3, 4)]), (Key.cell (1, 4), Entry.plan [(0, 2),
    (0, 3), (3, 4), (3, 1), (1, 3)]), (Key.cell (2, 1), Entry.plan [(0, 2), (3, 4), (0, 3),
    (1, 3)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 3), (1, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 2), (3, 4), (3, 1), (1, 3), (0, 3)]), (Key.cell (3, 1),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 4), (0, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 1), (1, 0), (1, 2), (3, 4)]), (Key.cell (0, 3), Entry.plan [(0, 2), (1, 1),
    (0, 1)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 1), (1, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 2), (4, 3), (0, 3), (1, 3)]), (Key.cell (1, 3), Entry.plan [(1, 1), (0, 1)]),
    (Key.cell (1, 4), Entry.plan [(2, 4), (3, 4)]), (Key.cell (2, 1), Entry.plan [(3, 0), (0, 2),
    (1, 1), (0, 1)]), (Key.cell (2, 4), Entry.plan [(1, 1), (0, 1), (1, 2)]), (Key.cell (3, 0),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 0), Entry.plan [(1, 2),
    (2, 3)]), (Key.cell (1, 1), Entry.plan [(4, 3)]), (Key.cell (1, 2),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(4, 3)]),
    (Key.cell (1, 1), Entry.plan [(4, 3)]), (Key.cell (1, 4), Entry.plan [(3, 4), (2, 4)]),
    (Key.cell (3, 4), Entry.plan [(1, 4), (0, 2), (0, 3), (2, 3)])]), (Key.cell (1, 4),
    Entry.plan [(4, 3)])]), (Key.cell (3, 4), Entry.plan [(0, 2), (1, 1)]), (Key.cell (4, 3),
    Entry.plan [(0, 2), (1, 1), (0, 1)])]), (Key.cell (4, 1), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(3, 4)]), (Key.cell (0, 1), Entry.plan [(0, 2), (0, 3), (1, 3)]), (Key.cell (3, 4),
    Entry.plan [(0, 2), (0, 3), (1, 3)]), (Key.cell (4, 3), Entry.plan [(0, 1), (1, 1)])])])]),
    (Key.cell (4, 4), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])])])]),
    (Key.cell (2, 1), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 4), (2, 3)]), (Key.cell (0, 1),
    Entry.plan [(0, 3), (3, 3), (4, 4), (2, 4), (2, 3)]), (Key.cell (0, 3), Entry.plan [(2, 3),
    (1, 4), (4, 4), (1, 1), (3, 1), (0, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (3, 3), (4, 4),
    (2, 4), (2, 3)]), (Key.cell (1, 2), Entry.plan [(1, 4), (2, 3), (4, 4), (1, 1), (3, 1),
    (0, 1)]), (Key.cell (1, 4), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(1, 0), (4, 0)]),
    (Key.cell (1, 0), Entry.plan [(3, 4), (4, 4), (3, 3), (2, 3)]), (Key.cell (1, 1),
    Entry.plan [(2, 3), (2, 4), (4, 4)]), (Key.cell (1, 2), Entry.plan [(3, 4), (1, 0), (4, 0)]),
    (Key.cell (3, 4), Entry.plan [(1, 2), (1, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(1, 1),
    (3, 1)]), (Key.cell (4, 1), Entry.plan [(1, 1), (3, 1)]), (Key.cell (4, 3), Entry.plan [(1, 0),
    (2, 3), (4, 4), (2, 4)]), (Key.cell (4, 4), Entry.plan [(1, 1), (3, 1)])]), (Key.cell (2, 0),
    Entry.plan [(0, 3), (4, 0), (1, 0), (1, 1), (3, 3)]), (Key.cell (2, 3), Entry.plan [(0, 3),
    (3, 3), (3, 1), (4, 4), (3, 4)]), (Key.cell (2, 4), Entry.plan [(0, 3), (1, 2), (3, 3), (3, 1),
    (3, 4), (4, 4)]), (Key.cell (4, 1), Entry.plan [(0, 3), (3, 3), (3, 1), (3, 4)]),
    (Key.cell (4, 2), Entry.plan [(0, 3), (1, 2), (3, 3), (3, 1), (3, 4), (4, 4)]),
    (Key.cell (4, 3), Entry.plan [(0, 3), (3, 3), (3, 1), (4, 4), (2, 4), (2, 3)])]),
    (Key.cell (2, 0), Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0),
    (4, 0)])]), (Key.cell (2, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 2), (0, 4),
    (1, 3)]), (Key.cell (0, 2), Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(1, 0), (2, 1)]),
    (Key.cell (0, 1), Entry.plan [(2, 1), (1, 0), (3, 3), (1, 3), (4, 0), (0, 4)]),
    (Key.cell (1, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(1, 2), (1, 3), (3, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 0), (1, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 1),
    (2, 0), (4, 0)]), (Key.cell (1, 4), Entry.plan [(3, 0), (4, 0), (3, 1), (2, 0)]),
    (Key.cell (2, 1), Entry.plan [(1, 3), (3, 3)]), (Key.cell (3, 0), Entry.plan [(1, 2), (1, 4),
    (4, 4)]), (Key.cell (3, 1), Entry.plan [(1, 2), (1, 4), (4, 4)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (1, 4), (4, 4)]), (Key.cell (4, 1), Entry.plan [(1, 3), (3, 3)]),
    (Key.cell (4, 3), Entry.plan [(1, 3), (3, 3)])]), (Key.cell (1, 2), Entry.plan [(1, 0), (2, 0),
    (3, 0), (4, 0), (4, 1), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 1), (2, 1), (3, 1), (4, 0),
    (0, 4)]), (Key.cell (2, 0), Entry.plan [(1, 0), (2, 1), (3, 3), (1, 3), (4, 0), (0, 4)]),
    (Key.cell (2, 1), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 1),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 4),
    Entry.plan [(2, 0), (3, 3), (1, 3)]), (Key.cell (1, 3), Entry.plan [(3, 0), (4, 1), (4, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 4), (2, 0), (3, 3), (1, 3)]), (Key.cell (4, 1),
    Entry.plan [(4, 3), (3, 0), (4, 2), (4, 4)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(3, 0)]), (Key.cell (3, 0), Entry.plan [(4, 4)]), (Key.cell (3, 1),
    Entry.plan [(4, 4)]), (Key.cell (3, 3), Entry.plan [(4, 2), (4, 4)]), (Key.cell (4, 2),
    Entry.plan [(3, 3), (4, 4)])]), (Key.cell (4, 4), Entry.plan [(2, 0), (3, 3), (1, 3)])])])]),
    (Key.cell (0, 4), Entry.plan [(0, 2), (1, 2), (1, 1)]), (Key.cell (1, 2), Entry.plan [(2, 0),
    (3, 0), (3, 1), (4, 0)]), (Key.cell (1, 3), Entry.plan [(2, 0), (3, 0), (2, 1)]),
    (Key.cell (1, 4), Entry.plan [(0, 2), (1, 2), (1, 1)]), (Key.cell (2, 0),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2), (1, 3)]), (Key.cell (0, 2),
    Entry.plan [(1, 3), (3, 3), (3, 1), (4, 4), (3, 4)]), (Key.cell (1, 2), Entry.plan [(1, 4),
    (2, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(2, 4), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(2, 4), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 3), (1, 2), (1, 1), (3, 3)]),
    (Key.cell (3, 3), Entry.plan [(1, 3), (0, 2)])]), (Key.cell (2, 4), Entry.plan [(2, 0), (3, 3),
    (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(0, 2), (1, 2),
    (1, 1)])]), (Key.cell (3, 0), Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 2), (1, 1)]),
    (Key.cell (0, 2), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []), (Key.cell (1, 1),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(2, 3), (0, 3), (1, 4)]), (Key.cell (0, 3),
    Entry.plan [(1, 2), (4, 0), (4, 2), (4, 4)]), (Key.cell (0, 4), Entry.plan [(2, 3), (0, 3),
    (2, 4), (4, 0)]), (Key.cell (1, 2), Entry.plan [(4, 0), (4, 2), (4, 4)]), (Key.cell (1, 4),
    Entry.plan [(1, 2), (4, 0), (4, 2), (4, 4)]), (Key.cell (2, 0), Entry.plan [(2, 3), (1, 4),
    (0, 3)]), (Key.cell (2, 1), Entry.plan [(2, 3), (1, 4), (0, 4), (4, 0)]), (Key.cell (2, 3),
    Entry.plan [(4, 0), (4, 2), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 3), (0, 3), (4, 0),
    (0, 4)]), (Key.cell (3, 1), Entry.plan [(1, 2), (4, 0), (4, 4), (4, 2)]), (Key.cell (3, 3),
    Entry.plan [(1, 2), (4, 0), (4, 4)]), (Key.cell (3, 4), Entry.plan [(1, 2), (4, 0), (4, 2),
    (4, 4)])])]), (Key.cell (1, 0), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(0, 2)]),
    (Key.cell (0, 2), Entry.plan [(2, 1), (2, 3)]), (Key.cell (1, 1), Entry.plan [(1, 3), (0, 2)]),
    (Key.cell (2, 0), Entry.plan [(1, 1)])]), (Key.cell (1, 1), Entry.quiet (4, 4) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4),
    Entry.plan [(2, 0), (4, 2)]), (Key.cell (1, 0), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan [(0, 4), (0, 2)]), (Key.cell (0, 2), Entry.plan [(1, 3), (4, 0), (4, 2)]),
    (Key.cell (0, 4), Entry.plan [(1, 3), (0, 2)]), (Key.cell (1, 3), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (2, 0), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(2, 3)]), (Key.cell (0, 3),
    Entry.plan [(0, 4), (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 4), (0, 4)]),
    (Key.cell (2, 3), Entry.plan [(0, 4), (2, 4)])]), (Key.cell (2, 1), Entry.plan [(2, 0),
    (4, 0)]), (Key.cell (2, 4), Entry.plan [(0, 4), (1, 3), (0, 2)]), (Key.cell (3, 1),
    Entry.plan [(1, 3), (0, 2)]), (Key.cell (4, 0), Entry.plan [(1, 3), (0, 2)])]),
    (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2),
    (2, 4), (3, 3)]), (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (0, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (1, 3), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (2, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (2, 4)]), (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4),
    Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (2, 4)])]), (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 1), Entry.quiet (4, 4) [(Key.dflt, Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (4, 2)]), (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]), (Key.cell (1, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(0, 2),
    (2, 4), (3, 3)]), (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0),
    Entry.plan [(0, 2), (0, 4)])]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(0, 2), (0, 4)]), (Key.cell (0, 2), Entry.plan [(0, 4), (1, 3), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(2, 0), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (2, 1), Entry.plan [(0, 4), (0, 2)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]),
    (Key.cell (3, 1), Entry.plan [(2, 0), (4, 0)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (2, 4)])]), (Key.cell (4, 0), Entry.plan [(0, 2), (2, 4)])])]), (Key.cell (2, 0),
    Entry.plan [(1, 1)]), (Key.cell (2, 1), Entry.quiet (1, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 1), Entry.quiet (0, 4) [(Key.dflt, Entry.plan [(0, 2)]), (Key.cell (0, 2),
    Entry.plan [(4, 0), (1, 3), (1, 4), (2, 3)]), (Key.cell (2, 0), Entry.plan [(3, 1), (2, 4),
    (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 0), (4, 0)]), (Key.cell (3, 1), Entry.plan [(2, 0),
    (4, 0)])])]), (Key.cell (3, 1), Entry.plan [(1, 1)])]), (Key.cell (3, 1),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (2, 1)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]), (Key.cell (1, 0),
    Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (2, 0)]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0), Entry.plan [(0, 1)]), (Key.cell (4, 1),
    Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(2, 0)]), (Key.cell (0, 2), Entry.plan [(0, 1),
    (1, 2), (2, 3), (4, 4), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]),
    (Key.cell (3, 0), Entry.plan [(4, 0), (2, 1), (1, 0), (4, 4)]), (Key.cell (4, 0),
    Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (2, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1), (0, 3), (2, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 1), (0, 2),
    (2, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 1)]), (Key.cell (2, 0), Entry.plan [(0, 1),
    (1, 2)]), (Key.cell (4, 3), Entry.plan [(0, 2), (0, 1)])])]), (Key.cell (4, 2),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 2), (0, 4),
    (4, 4)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 1)]), (Key.cell (3, 3), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (1, 2), Entry.plan [(0, 2), (0, 4), (4, 4)]), (Key.cell (2, 1), Entry.plan [(0, 1),
    (0, 2)]), (Key.cell (2, 3), Entry.plan [(0, 1), (0, 2)])]), (Key.cell (4, 3),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4), (4, 4)]), (Key.cell (0, 2), Entry.plan [(0, 1), (1, 2), (1, 3),
    (1, 4), (0, 3)]), (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2),
    Entry.plan [(0, 1), (0, 2), (0, 4), (4, 4)]), (Key.cell (1, 3), Entry.plan [(0, 2), (0, 1)]),
    (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0), Entry.plan [(0, 1)]),
    (Key.cell (4, 0), Entry.plan [(0, 2), (0, 1)])])])]), (Key.cell (3, 3),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4), (1, 2), (1, 3)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(1, 0), (2, 0)]),
    (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0), Entry.plan [(0, 1)]),
    (Key.cell (4, 2), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4), (1, 2), (1, 3)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 2), (0, 4),
    (1, 0), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 1)]), (Key.cell (3, 1), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(2, 1)]),
    (Key.cell (1, 2), Entry.plan [(0, 2), (0, 4), (4, 4)]), (Key.cell (2, 1), Entry.plan [(0, 1),
    (0, 2)]), (Key.cell (2, 3), Entry.plan [(0, 1), (0, 2)])]), (Key.cell (4, 1),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 2)]), (Key.cell (0, 1),
    Entry.plan [(0, 2), (0, 4), (1, 2), (1, 3)]), (Key.cell (0, 2), Entry.plan [(1, 0), (2, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 2), (1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 2), (0, 4),
    (0, 1)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 1)])])]), (Key.cell (4, 3), Entry.quiet (4, 2) [(Key.dflt, Entry.plan [(2, 0)]),
    (Key.cell (0, 2), Entry.plan [(0, 1), (1, 2), (2, 3), (4, 4)]), (Key.cell (2, 0),
    Entry.plan [(0, 1), (1, 2)]), (Key.cell (3, 4), Entry.quiet (4, 4) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 4), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (1, 2),
    Entry.plan [(1, 4), (2, 0)]), (Key.cell (1, 3), Entry.plan [(2, 0)]), (Key.cell (2, 1),
    Entry.plan [(2, 0)])])]), (Key.cell (4, 0), Entry.plan [(0, 2), (0, 1)]), (Key.cell (4, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(2, 0)]), (Key.cell (0, 2), Entry.plan [(1, 0),
    (2, 0)]), (Key.cell (2, 0), Entry.plan [(0, 1), (1, 2)]), (Key.cell (4, 0), Entry.plan [(0, 2),
    (0, 1)])])])]), (Key.cell (4, 0), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])])])]),
    (Key.cell (4, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 1),
    Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)]), (Key.cell (3, 1),
    Entry.plan [(4, 2), (1, 1)]), (Key.cell (4, 2), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 1),
    Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)]), (Key.cell (3, 3),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])]),
    (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1),
    Entry.plan [(1, 3)]), (Key.cell (1, 1), Entry.plan [(0, 3)]), (Key.cell (2, 1),
    Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(2, 1), (0, 3)])])])])])]),
    (Key.cell (4, 2), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3), (0, 4), (1, 3)]), (Key.cell (0, 3),
    Entry.plan [(2, 4), (2, 3), (1, 3)]), (Key.cell (0, 4), Entry.plan [(0, 3), (1, 2), (1, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 3), (1, 1)]), (Key.cell (1, 2), Entry.plan [(0, 4), (3, 0),
    (4, 0), (3, 1), (1, 1), (0, 1)]), (Key.cell (1, 3), Entry.plan [(0, 4), (3, 0), (4, 0), (3, 1),
    (0, 1), (1, 1)]), (Key.cell (1, 4), Entry.plan [(0, 3), (0, 4), (4, 4), (3, 4), (3, 1),
    (1, 3)]), (Key.cell (2, 1), Entry.plan [(0, 4), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)]),
    (Key.cell (2, 4), Entry.plan [(0, 3), (1, 2), (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (4, 4), (3, 4), (3, 1), (1, 3), (0, 3)]), (Key.cell (3, 1), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 4), (4, 4), (1, 4), (0, 3)]), (Key.cell (0, 1), Entry.plan [(0, 4), (3, 0),
    (4, 4), (4, 3), (2, 1), (1, 1)]), (Key.cell (0, 3), Entry.plan [(0, 4), (4, 4), (1, 1),
    (0, 1)]), (Key.cell (0, 4), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(2, 3), (4, 3)]),
    (Key.cell (2, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan []), (Key.cell (0, 3),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan []), (Key.cell (2, 4), Entry.quiet (1, 1) [(Key.dflt,
    Entry.plan [(0, 1)]), (Key.cell (0, 1), Entry.plan [(4, 4)]), (Key.cell (1, 0),
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(4, 4)]), (Key.cell (1, 3),
    Entry.plan [(1, 4), (0, 1)]), (Key.cell (1, 4), Entry.plan [(1, 3), (1, 0), (4, 3)])])])]),
    (Key.cell (2, 3), Entry.plan [(4, 4), (1, 1), (0, 1)]), (Key.cell (2, 4), Entry.plan [(4, 3),
    (0, 3), (1, 2)]), (Key.cell (3, 0), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(2, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 2), (2, 3)]), (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(1, 1), (4, 4)]), (Key.cell (2, 4),
    Entry.plan [(4, 3)]), (Key.cell (4, 3), Entry.plan [(0, 1), (2, 3)])]), (Key.cell (2, 3),
    Entry.plan [(1, 1), (4, 4)]), (Key.cell (2, 4), Entry.plan [(4, 3)]), (Key.cell (4, 3),
    Entry.plan [(1, 2), (1, 3)])]), (Key.cell (4, 3), Entry.plan [(2, 3), (0, 3), (1, 2)]),
    (Key.cell (4, 4), Entry.plan [(2, 3), (0, 3)])]), (Key.cell (1, 0), Entry.plan [(0, 4), (3, 0),
    (4, 4), (1, 1), (1, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (4, 4), (4, 3), (0, 3),
    (1, 3)]), (Key.cell (1, 3), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (1, 1), (4, 4)]), (Key.cell (0, 3), Entry.plan [(2, 1), (1, 1), (4, 4)]), (Key.cell (1, 0),
    Entry.plan [(2, 1), (0, 3)]), (Key.cell (1, 2), Entry.plan [(2, 1), (0, 3)]), (Key.cell (2, 1),
    Entry.plan [(3, 0), (4, 4), (1, 1), (0, 1)]), (Key.cell (3, 0), Entry.plan [(2, 1), (0, 1),
    (1, 1)]), (Key.cell (4, 3), Entry.quiet (4, 0) [(Key.dflt, Entry.plan []), (Key.cell (4, 4),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 1)]),
    (Key.cell (2, 1), Entry.plan [(3, 0), (1, 1)]), (Key.cell (3, 0), Entry.plan [(2, 1),
    (1, 1)])])])])]), (Key.cell (1, 4), Entry.quiet (3, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 3), Entry.quiet (2, 3) [(Key.dflt, Entry.plan [(2, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 3), (3, 4), (4, 3)]), (Key.cell (1, 2), Entry.plan [(3, 4), (4, 3)]),
    (Key.cell (1, 3), Entry.plan [(0, 4), (4, 3), (4, 4)]), (Key.cell (2, 4), Entry.plan [(2, 1),
    (1, 2)]), (Key.cell (3, 4), Entry.plan [(1, 2), (0, 4), (1, 1)])])]), (Key.cell (2, 1),
    Entry.plan [(3, 0), (0, 4), (4, 4), (1, 1), (0, 1)]), (Key.cell (2, 4),
    Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(0, 3), (1, 2)]), (Key.cell (0, 3),
    Entry.plan [(1, 1), (1, 0), (4, 3), (4, 4)]), (Key.cell (1, 0), Entry.plan [(0, 3)]),
    (Key.cell (1, 1), Entry.plan [(0, 3), (2, 3)]), (Key.cell (1, 2), Entry.plan [(2, 3), (0, 3)]),
    (Key.cell (1, 3), Entry.plan [(0, 3), (2, 3)]), (Key.cell (3, 0), Entry.plan [(1, 1), (4, 3),
    (4, 4)])]), (Key.cell (3, 0), Entry.quiet (2, 1) [(Key.dflt, Entry.plan [(0, 4), (1, 2),
    (1, 3)]), (Key.cell (0, 3), Entry.plan [(0, 4), (1, 1), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 2), (1, 3)]), (Key.cell (1, 0), Entry.plan [(1, 2), (1, 3)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (2, 3), (0, 3), (1, 3)]), (Key.cell (1, 2), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 1), (2, 3)]), (Key.cell (0, 1), Entry.plan [(0, 4), (4, 0), (4, 3)]),
    (Key.cell (0, 3), Entry.plan [(0, 1), (0, 4), (4, 0), (4, 3)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (4, 0), (4, 3)]), (Key.cell (1, 4), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(0, 1), (4, 4), (0, 4)]), (Key.cell (2, 4),
    Entry.plan [(4, 3)]), (Key.cell (4, 3), Entry.plan [(2, 4)])]), (Key.cell (2, 3),
    Entry.plan [(0, 4), (1, 1), (4, 4)]), (Key.cell (3, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(0, 4), (4, 4)]), (Key.cell (0, 4),
    Entry.plan [(0, 1), (2, 3)]), (Key.cell (1, 1), Entry.plan [(0, 4), (0, 3), (2, 3)]),
    (Key.cell (4, 4), Entry.plan [(0, 1), (2, 3)])]), (Key.cell (4, 3), Entry.plan [(0, 1), (2, 3),
    (2, 4)])]), (Key.cell (1, 3), Entry.plan [(0, 4), (1, 1), (4, 4)]), (Key.cell (2, 3),
    Entry.plan [(0, 4), (1, 1), (4, 4)]), (Key.cell (2, 4), Entry.plan [(1, 1), (4, 3), (4, 4)]),
    (Key.cell (4, 0), Entry.plan [(0, 4), (1, 1), (4, 3), (4, 4)]), (Key.cell (4, 3),
    Entry.plan [(0, 4), (1, 1), (4, 4)])]), (Key.cell (3, 4), Entry.plan [(0, 4), (3, 0), (4, 4),
    (1, 1)]), (Key.cell (4, 0), Entry.plan [(2, 4), (3, 4), (4, 4), (1, 1), (0, 1)]),
    (Key.cell (4, 3), Entry.plan [(0, 4), (3, 0), (4, 4), (1, 1), (0, 1)]), (Key.cell (4, 4),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan [(0, 3), (1, 2)]), (Key.cell (0, 3), Entry.plan [(1, 2), (2, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 3)]), (Key.cell (1, 1), Entry.plan [(0, 3), (1, 3)]), (Key.cell (1, 2),
    Entry.plan [(2, 3), (0, 3)]), (Key.cell (1, 3), Entry.plan [(0, 3), (2, 3)]), (Key.cell (3, 0),
    Entry.plan [(1, 2), (1, 3)])])])]), (Key.cell (4, 1), Entry.quiet (3, 1) [(Key.dflt,
    Entry.plan [(0, 3), (1, 3)]), (Key.cell (0, 3), Entry.plan [(0, 4), (0, 1), (1, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 3), (1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4),
    (1, 3)]), (Key.cell (1, 2), Entry.plan [(0, 4), (1, 1), (0, 1)]), (Key.cell (1, 3),
    Entry.plan [(0, 3), (0, 4), (0, 1), (1, 1)]), (Key.cell (3, 0), Entry.plan [(0, 4), (0, 1),
    (1, 1)])])])]), (Key.cell (4, 3), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)]),
    (Key.cell (3, 3), Entry.quiet (4, 2) [(Key.dflt, Entry.plan []), (Key.cell (4, 4),
    Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])])]),
    (Key.cell (4, 2), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 3)]), (Key.cell (0, 3),
    Entry.plan [(1, 1)]), (Key.cell (1, 3), Entry.plan [(1, 1)]), (Key.cell (3, 0),
    Entry.plan [(1, 1)]), (Key.cell (3, 1), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 3)]),
    (Key.cell (0, 1), Entry.plan [(3, 4), (0, 3)]), (Key.cell (0, 3), Entry.plan [(1, 1)]),
    (Key.cell (1, 3), Entry.plan [(1, 1)]), (Key.cell (2, 1), Entry.plan [(3, 0), (2, 3)]),
    (Key.cell (3, 0), Entry.plan [(2, 1), (1, 3)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (0, 3)])]), (Key.cell (4, 1), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 1)]),
    (Key.cell (0, 1), Entry.plan [(1, 3)]), (Key.cell (1, 1), Entry.plan [(0, 3)]),
    (Key.cell (2, 1), Entry.plan [(2, 3)]), (Key.cell (2, 3), Entry.plan [(2, 1),
    (0, 3)])])])])])]), (Key.cell (4, 4), Entry.quiet (0, 2) [(Key.dflt, Entry.plan []),
    (Key.cell (2, 0), Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(1, 3)]),
    (Key.cell (1, 1), Entry.plan [(1, 3)]), (Key.cell (2, 1), Entry.plan [(1, 3)])])])])]),
  (Key.cell (3, 3), [(Key.dflt, Entry.plan [(1, 1), (0, 2), (1, 3)]), (Key.cell (0, 1),
    Entry.plan [(1, 3), (0, 2), (0, 0), (3, 2), (0, 4), (1, 0), (4, 0)]), (Key.cell (0, 2),
    Entry.plan [(2, 1), (2, 3), (0, 1), (0, 4), (3, 0), (4, 1)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (2, 3), (3, 0), (4, 1)]), (Key.cell (1, 1), Entry.plan [(1, 3), (0, 2),
    (2, 4), (4, 2), (2, 0)]), (Key.cell (1, 3), Entry.plan [(1, 1), (0, 2), (2, 0), (2, 4),
    (4, 2)]), (Key.cell (2, 1), Entry.plan [(1, 3), (0, 2), (2, 4), (4, 2), (2, 0)]),
    (Key.cell (2, 3), Entry.plan [(1, 1), (0, 2), (2, 0), (2, 4), (4, 2)])]),
  (Key.cell (3, 4), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 2)]),
    (Key.cell (0, 1), Entry.plan [(2, 3), (1, 2), (2, 1)]), (Key.cell (0, 3), Entry.plan [(2, 1),
    (1, 1), (1, 0), (2, 3), (4, 1), (0, 0), (2, 4)]), (Key.cell (0, 4), Entry.plan [(2, 3), (1, 2),
    (2, 1)]), (Key.cell (1, 0), Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (1, 1),
    Entry.plan [(2, 1), (2, 3), (0, 1), (2, 4), (0, 4), (4, 3), (4, 0)]), (Key.cell (1, 2),
    Entry.plan [(2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (2, 0),
    Entry.plan [(2, 1), (1, 1), (2, 3), (0, 1), (0, 0), (4, 1), (2, 4), (0, 4)]), (Key.cell (2, 1),
    Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)]), (Key.cell (2, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)]), (Key.cell (3, 1),
    Entry.plan [(2, 3), (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 1),
    (2, 0), (0, 2), (4, 2), (2, 4)])]),
  (Key.cell (4, 0), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (1, 2), (2, 3)]), (Key.cell (0, 3), Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (0, 4),
    Entry.plan [(2, 1), (1, 1), (1, 0), (2, 3), (0, 1)]), (Key.cell (1, 0), Entry.plan [(2, 1),
    (1, 2), (2, 3)]), (Key.cell (1, 1), Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (2, 0), Entry.plan [(2, 1),
    (1, 2), (2, 3)]), (Key.cell (2, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan [(0, 0), (0, 4),
    (2, 3), (1, 2), (3, 4), (0, 1)]), (Key.cell (0, 0), Entry.plan [(0, 4), (2, 3), (1, 2), (3, 4),
    (0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 0), (2, 3), (1, 3), (2, 4)]), (Key.cell (0, 4),
    Entry.plan [(0, 0), (3, 3), (4, 3), (3, 4), (1, 2), (0, 3)]), (Key.cell (1, 0),
    Entry.plan [(0, 4), (2, 0), (3, 3), (4, 3), (3, 4), (0, 1), (1, 2)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (3, 3), (4, 3), (3, 4), (0, 1), (1, 4), (0, 3), (0, 0)]), (Key.cell (1, 2),
    Entry.plan [(0, 0), (0, 4), (3, 3), (4, 3), (3, 4), (0, 3), (1, 3)]), (Key.cell (1, 3),
    Entry.plan [(0, 0), (2, 4), (3, 3), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 0), (2, 4),
    (3, 3), (4, 2)]), (Key.cell (2, 0), Entry.plan [(0, 4), (2, 3), (1, 2), (3, 4), (0, 1)]),
    (Key.cell (2, 3), Entry.quiet (0, 3) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 1),
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (3, 0)]),
    (Key.cell (1, 2), Entry.plan [(0, 0), (2, 4), (4, 2), (3, 3)]), (Key.cell (1, 3),
    Entry.plan [(0, 0), (2, 4), (4, 2), (3, 3)]), (Key.cell (1, 4), Entry.plan [(0, 0), (1, 2),
    (3, 0)]), (Key.cell (2, 4), Entry.quiet (1, 3) [(Key.dflt, Entry.plan []), (Key.cell (1, 2),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (1, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 0)]), (Key.cell (0, 0), Entry.plan [(3, 1), (4, 2)]), (Key.cell (2, 0),
    Entry.plan [(3, 0), (4, 3), (3, 4), (3, 1)]), (Key.cell (3, 0), Entry.plan [(2, 0), (3, 1),
    (4, 2)]), (Key.cell (4, 1), Entry.plan [(4, 3), (0, 0)]), (Key.cell (4, 3),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 0)]), (Key.cell (0, 0), Entry.plan [(3, 1)]),
    (Key.cell (2, 0), Entry.plan [(3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 1)])])])])]),
    (Key.cell (3, 1), Entry.plan [(0, 0), (1, 2)]), (Key.cell (3, 3), Entry.plan [(0, 0), (1, 2),
    (1, 1), (2, 4), (4, 4), (1, 4)]), (Key.cell (3, 4), Entry.plan [(0, 0), (1, 2), (3, 0)]),
    (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 0), (3, 3)]), (Key.cell (0, 0),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 1),
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (1, 1),
    (3, 3), (3, 4)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (0, 1), (1, 1)]),
    (Key.cell (1, 3), Entry.plan [(0, 0), (2, 4), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 0),
    (0, 4), (3, 3)]), (Key.cell (2, 4), Entry.plan [(0, 0), (1, 3), (3, 3)]), (Key.cell (3, 3),
    Entry.plan [(0, 0), (0, 4), (1, 2)]), (Key.cell (3, 4), Entry.plan [(0, 0), (0, 4), (1, 3)]),
    (Key.cell (4, 2), Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (4, 4), Entry.plan [(0, 0),
    (0, 4), (1, 3)])]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(1, 2)]), (Key.cell (2, 0), Entry.plan [(1, 2)]),
    (Key.cell (3, 3), Entry.plan [(1, 2)])]), (Key.cell (3, 3), Entry.plan [(0, 0), (1, 3),
    (0, 4)]), (Key.cell (4, 2), Entry.plan [(0, 0), (0, 4), (1, 3)])]), (Key.cell (4, 2),
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (0, 0), Entry.plan [(0, 4), (1, 3)]),
    (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (1, 1), (1, 4)]), (Key.cell (1, 0),
    Entry.plan [(1, 3), (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 2),
    Entry.plan [(0, 0), (0, 4), (1, 3), (3, 1), (3, 3)]), (Key.cell (1, 3),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 0), (3, 0)]), (Key.cell (0, 0),
    Entry.plan [(1, 2), (0, 1), (3, 1), (0, 4)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 1),
    (2, 4), (4, 2)]), (Key.cell (1, 4), Entry.plan [(2, 4), (4, 2)]), (Key.cell (2, 0),
    Entry.plan [(1, 2), (0, 1), (0, 4)]), (Key.cell (2, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 0),
    Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(3, 4), (0, 0), (1, 1)]),
    (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]), (Key.cell (0, 0),
    Entry.plan [(1, 2), (1, 1)]), (Key.cell (2, 0), Entry.plan [(3, 0)]), (Key.cell (3, 0),
    Entry.plan [(0, 0), (1, 1)])])]), (Key.cell (3, 0), Entry.plan [(0, 0), (0, 1), (0, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 0)]), (Key.cell (3, 3), Entry.plan [(0, 0), (0, 1),
    (0, 4)])]), (Key.cell (1, 4), Entry.plan [(0, 0), (0, 4), (3, 1), (3, 3)]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (2, 4), Entry.plan [(0, 0), (1, 3), (0, 4), (3, 1),
    (3, 3)]), (Key.cell (3, 1), Entry.plan [(0, 0), (1, 2)]), (Key.cell (3, 3), Entry.plan [(0, 0),
    (1, 2), (0, 1), (0, 4)])]), (Key.cell (4, 4), Entry.plan [(0, 0), (0, 4), (1, 3)])]),
    (Key.cell (2, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (2, 3),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0), Entry.plan [(1, 2), (3, 4)]), (Key.cell (1, 0),
    Entry.plan [(0, 0), (3, 0), (3, 4), (3, 1)]), (Key.cell (1, 1), Entry.plan [(3, 4), (0, 4),
    (1, 4), (0, 3), (0, 0)]), (Key.cell (1, 2), Entry.plan [(0, 0), (1, 1), (3, 0), (3, 4),
    (3, 1)]), (Key.cell (1, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 2)]),
    (Key.cell (1, 1), Entry.plan [(3, 4)]), (Key.cell (1, 2), Entry.plan [(0, 0), (1, 1), (4, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 0), (1, 1)])]), (Key.cell (1, 4),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (1, 1), Entry.plan [(0, 3),
    (0, 0)]), (Key.cell (1, 2), Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 1),
    Entry.plan [(1, 2)])]), (Key.cell (2, 0), Entry.plan [(1, 1), (0, 0), (3, 0), (3, 4), (3, 1)]),
    (Key.cell (3, 0), Entry.plan [(1, 1), (0, 0)]), (Key.cell (3, 1), Entry.plan [(0, 0),
    (1, 0)])])])]), (Key.cell (3, 0), Entry.plan [(0, 4), (2, 0), (3, 3), (4, 3), (3, 4), (1, 2)]),
    (Key.cell (3, 1), Entry.plan [(0, 4), (3, 3), (4, 3), (3, 4), (1, 4), (0, 3), (0, 0)]),
    (Key.cell (3, 3), Entry.quiet (0, 0) [(Key.dflt, Entry.plan []), (Key.cell (2, 0),
    Entry.quiet (2, 4) [(Key.dflt, Entry.plan []), (Key.cell (0, 4), Entry.quiet (1, 2) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (0, 3), Entry.plan [(1, 4), (2, 3), (4, 4), (1, 1)]),
    (Key.cell (1, 0), Entry.plan [(1, 1), (1, 3)]), (Key.cell (1, 1), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]),
    (Key.cell (0, 3), Entry.plan [(4, 2)]), (Key.cell (1, 3), Entry.plan [(4, 2)]),
    (Key.cell (2, 3), Entry.plan [(4, 2)])])]), (Key.cell (1, 3), Entry.plan [(1, 1), (4, 4),
    (1, 4)]), (Key.cell (2, 3), Entry.plan [(0, 3), (1, 1), (4, 4), (1, 4)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(1, 3)]), (Key.cell (0, 3), Entry.plan [(4, 2)]),
    (Key.cell (1, 0), Entry.plan [(1, 1), (1, 3)]), (Key.cell (1, 1), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(1, 3)]), (Key.cell (0, 3), Entry.plan [(4, 2)]), (Key.cell (1, 3),
    Entry.plan [(4, 2)]), (Key.cell (2, 3), Entry.plan [(4, 2)])]), (Key.cell (1, 3),
    Entry.plan [(4, 2)]), (Key.cell (2, 3), Entry.plan [(4, 2)])]), (Key.cell (3, 1),
    Entry.plan [(3, 0), (1, 1), (3, 4), (1, 3)])])])]), (Key.cell (3, 4), Entry.plan [(0, 0),
    (2, 3), (1, 3), (2, 4)]), (Key.cell (4, 3), Entry.plan [(0, 0), (2, 3), (1, 3), (2, 4)])]),
    (Key.cell (2, 3), Entry.quiet (0, 2) [(Key.dflt, Entry.plan [(0, 0), (2, 4), (4, 2), (3, 1)]),
    (Key.cell (0, 0), Entry.plan [(3, 1), (4, 2), (2, 4)]), (Key.cell (0, 1), Entry.plan [(0, 0),
    (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)]), (Key.cell (0, 4), Entry.plan [(0, 0), (2, 1), (1, 2),
    (3, 0), (0, 3)]), (Key.cell (1, 2), Entry.plan [(0, 0), (2, 4), (3, 1), (4, 2)]),
    (Key.cell (1, 3), Entry.plan [(0, 0), (2, 4), (3, 1), (4, 2)]), (Key.cell (1, 4),
    Entry.plan [(0, 0), (2, 1), (1, 2), (2, 4), (3, 0), (0, 3)]), (Key.cell (2, 0),
    Entry.plan [(2, 4), (3, 1), (4, 2)]), (Key.cell (2, 1), Entry.quiet (0, 3) [(Key.dflt,
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 1), Entry.plan [(0, 0), (0, 4), (1, 3)]),
    (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (3, 0)]), (Key.cell (1, 2), Entry.plan [(0, 0),
    (2, 4), (4, 2), (3, 3)]), (Key.cell (1, 3), Entry.plan [(0, 0), (2, 4), (4, 2), (3, 3)]),
    (Key.cell (1, 4), Entry.plan [(0, 0), (1, 2), (3, 0)]), (Key.cell (2, 4),
    Entry.quiet (1, 3) [(Key.dflt, Entry.plan []), (Key.cell (1, 2), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(3, 1), (4, 2)]), (Key.cell (2, 0), Entry.plan [(3, 0), (4, 3),
    (3, 4), (3, 1)]), (Key.cell (3, 0), Entry.plan [(2, 0), (3, 1), (4, 2)]), (Key.cell (4, 1),
    Entry.plan [(4, 3), (0, 0)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 0)]), (Key.cell (0, 0), Entry.plan [(3, 1)]), (Key.cell (2, 0),
    Entry.plan [(3, 1)]), (Key.cell (3, 0), Entry.plan [(3, 1)])])])])]), (Key.cell (3, 1),
    Entry.plan [(0, 0), (1, 2)]), (Key.cell (3, 3), Entry.plan [(0, 0), (1, 2), (1, 1), (2, 4),
    (4, 4), (1, 4)]), (Key.cell (3, 4), Entry.plan [(0, 0), (1, 2), (3, 0)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 0), (3, 3)]), (Key.cell (0, 0),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 3)]), (Key.cell (3, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4), (1, 3)]), (Key.cell (0, 1),
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (1, 1),
    (3, 3), (3, 4)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (0, 1), (1, 1)]),
    (Key.cell (1, 3), Entry.plan [(0, 0), (2, 4), (4, 2)]), (Key.cell (1, 4), Entry.plan [(0, 0),
    (0, 4), (3, 3)]), (Key.cell (2, 4), Entry.plan [(0, 0), (1, 3), (3, 3)]), (Key.cell (3, 3),
    Entry.plan [(0, 0), (0, 4), (1, 2)]), (Key.cell (3, 4), Entry.plan [(0, 0), (0, 4), (1, 3)]),
    (Key.cell (4, 2), Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (4, 4), Entry.plan [(0, 0),
    (0, 4), (1, 3)])]), (Key.cell (3, 1), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 0)]),
    (Key.cell (0, 0), Entry.plan [(1, 2)]), (Key.cell (2, 0), Entry.plan [(1, 2)]),
    (Key.cell (3, 3), Entry.plan [(1, 2)])]), (Key.cell (3, 3), Entry.plan [(0, 0), (1, 3),
    (0, 4)]), (Key.cell (4, 2), Entry.plan [(0, 0), (0, 4), (1, 3)])]), (Key.cell (4, 2),
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt,
    Entry.plan [(0, 0), (0, 4), (1, 3)]), (Key.cell (0, 0), Entry.plan [(0, 4), (1, 3)]),
    (Key.cell (0, 4), Entry.plan [(0, 0), (1, 2), (1, 1), (1, 4)]), (Key.cell (1, 0),
    Entry.plan [(1, 3), (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 4), (1, 3)]), (Key.cell (1, 2),
    Entry.plan [(0, 0), (0, 4), (1, 3), (3, 1), (3, 3)]), (Key.cell (1, 3),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 0), (3, 0)]), (Key.cell (0, 0),
    Entry.plan [(1, 2), (0, 1), (3, 1), (0, 4)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 1),
    (2, 4), (4, 2)]), (Key.cell (1, 4), Entry.plan [(2, 4), (4, 2)]), (Key.cell (2, 0),
    Entry.plan [(1, 2), (0, 1), (0, 4)]), (Key.cell (2, 4), Entry.quiet (1, 4) [(Key.dflt,
    Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 0),
    Entry.plan [(0, 0), (1, 1)]), (Key.cell (3, 3), Entry.plan [(3, 4), (0, 0), (1, 1)]),
    (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 0)]), (Key.cell (0, 0),
    Entry.plan [(1, 2), (1, 1)]), (Key.cell (2, 0), Entry.plan [(3, 0)]), (Key.cell (3, 0),
    Entry.plan [(0, 0), (1, 1)])])]), (Key.cell (3, 0), Entry.plan [(0, 0), (0, 1), (0, 4)]),
    (Key.cell (3, 1), Entry.plan [(0, 0)]), (Key.cell (3, 3), Entry.plan [(0, 0), (0, 1),
    (0, 4)])]), (Key.cell (1, 4), Entry.plan [(0, 0), (0, 4), (3, 1), (3, 3)]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (1, 3)]), (Key.cell (2, 4), Entry.plan [(0, 0), (1, 3), (0, 4), (3, 1),
    (3, 3)]), (Key.cell (3, 1), Entry.plan [(0, 0), (1, 2)]), (Key.cell (3, 3), Entry.plan [(0, 0),
    (1, 2), (0, 1), (0, 4)])]), (Key.cell (4, 4), Entry.plan [(0, 0), (0, 4), (1, 3)])]),
    (Key.cell (2, 4), Entry.plan [(0, 0), (2, 1), (1, 2), (3, 0), (0, 3)]), (Key.cell (3, 0),
    Entry.plan [(0, 0), (2, 4), (3, 1), (4, 2)]), (Key.cell (3, 1), Entry.quiet (0, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 3), (1, 2)]),
    (Key.cell (0, 3), Entry.plan [(0, 4), (1, 2), (1, 1)]), (Key.cell (1, 0), Entry.plan [(0, 3),
    (1, 3), (0, 4)]), (Key.cell (1, 1), Entry.plan [(0, 3), (0, 4)]), (Key.cell (1, 2),
    Entry.plan [(2, 4), (3, 3), (4, 2)]), (Key.cell (1, 3), Entry.plan [(1, 0), (0, 1), (4, 2),
    (2, 4)]), (Key.cell (2, 4), Entry.plan [(1, 2), (0, 3)]), (Key.cell (3, 3), Entry.plan [(1, 2),
    (1, 1)]), (Key.cell (3, 4), Entry.plan [(0, 4), (1, 2), (1, 1)])])]), (Key.cell (3, 3),
    Entry.plan [(0, 0), (2, 4), (3, 1), (4, 2)]), (Key.cell (3, 4), Entry.plan [(0, 0), (2, 1),
    (1, 2), (3, 0), (0, 3)]), (Key.cell (4, 1), Entry.plan [(0, 0), (2, 4), (4, 2), (3, 3),
    (1, 2)]), (Key.cell (4, 2), Entry.plan [(0, 0), (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)]),
    (Key.cell (4, 4), Entry.plan [(0, 0), (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)])]),
    (Key.cell (3, 0), Entry.plan [(2, 3), (1, 2), (2, 1)]), (Key.cell (3, 1), Entry.plan [(2, 3),
    (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 2), (0, 3), (1, 4)]),
    (Key.cell (4, 1), Entry.plan [(2, 3), (1, 2), (2, 1)]), (Key.cell (4, 4), Entry.plan [(2, 1),
    (1, 1), (1, 0), (2, 3), (0, 1)])]),
]

set_option maxHeartbeats 1000000 in
-- a chunk of the table is a literal too large for the default budget
set_option maxRecDepth 8192 in
def fiveScripts_5 : List (Key × List (Key × Entry)) := [
  (Key.cell (4, 1), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (3, 3), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)]), (Key.cell (0, 2),
    Entry.plan [(2, 1), (1, 1), (1, 0), (0, 0), (3, 3), (4, 3), (0, 3), (4, 4)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)]), (Key.cell (1, 0),
    Entry.plan [(2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (1, 1),
    Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]), (Key.cell (1, 2), Entry.plan [(2, 1), (3, 3),
    (4, 2), (2, 4), (0, 2), (2, 0)]), (Key.cell (2, 0), Entry.plan [(2, 1), (1, 2), (2, 3)]),
    (Key.cell (2, 1), Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)]),
    (Key.cell (3, 0), Entry.plan [(2, 3), (1, 2), (2, 1)]), (Key.cell (3, 1), Entry.plan [(2, 3),
    (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4),
    (4, 2)]), (Key.cell (4, 0), Entry.plan [(2, 3), (1, 2), (2, 1)])]),
  (Key.cell (4, 2), [(Key.dflt, Entry.plan [(1, 2), (1, 1), (0, 1), (1, 0), (3, 2)]),
    (Key.cell (0, 0), Entry.plan [(1, 2), (1, 1), (0, 2), (2, 4), (3, 3)]), (Key.cell (0, 1),
    Entry.plan [(1, 2), (2, 1), (3, 2)]), (Key.cell (0, 2), Entry.plan [(1, 2), (2, 1), (3, 2)]),
    (Key.cell (1, 0), Entry.plan [(1, 2), (1, 1), (0, 2), (0, 0), (0, 4), (3, 2), (1, 4), (4, 4)]),
    (Key.cell (1, 1), Entry.plan [(1, 3), (1, 4), (0, 3), (3, 2), (2, 1)]), (Key.cell (1, 2),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan []), (Key.cell (3, 2), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 4), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 3),
    (1, 1), (0, 0)]), (Key.cell (0, 0), Entry.plan [(0, 1), (1, 3), (2, 1), (4, 3)]),
    (Key.cell (0, 1), Entry.plan [(1, 1), (4, 3), (2, 1), (2, 0)]), (Key.cell (0, 3),
    Entry.plan [(0, 1), (1, 3), (4, 3), (4, 1), (4, 0)]), (Key.cell (0, 4), Entry.plan [(1, 1),
    (4, 3), (2, 1), (2, 0)]), (Key.cell (1, 0), Entry.quiet (3, 0) [(Key.dflt, Entry.plan [(0, 0),
    (2, 0)]), (Key.cell (0, 0), Entry.plan [(0, 1), (2, 1)]), (Key.cell (0, 2), Entry.plan [(0, 0),
    (2, 1), (4, 1)]), (Key.cell (0, 3), Entry.plan [(0, 1), (1, 3), (2, 1), (4, 1)]),
    (Key.cell (1, 3), Entry.plan [(0, 0), (0, 4), (4, 0)]), (Key.cell (2, 0), Entry.plan [(0, 0),
    (0, 1), (4, 1), (4, 3)]), (Key.cell (2, 1), Entry.plan [(0, 0), (0, 2), (0, 4), (4, 0)])]),
    (Key.cell (1, 1), Entry.plan [(0, 1), (2, 1), (4, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1),
    (4, 3), (2, 1)]), (Key.cell (2, 1), Entry.plan [(0, 4), (1, 1), (4, 4), (4, 0), (4, 1)]),
    (Key.cell (3, 0), Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 1), (1, 1)]), (Key.cell (0, 0),
    Entry.plan [(0, 1), (0, 3), (1, 3), (4, 3)]), (Key.cell (0, 1), Entry.plan [(1, 1), (2, 1),
    (4, 3)]), (Key.cell (0, 4), Entry.plan [(1, 1), (0, 0), (2, 0)]), (Key.cell (1, 1),
    Entry.plan [(0, 1), (2, 1), (4, 3)]), (Key.cell (1, 3), Entry.plan [(0, 1), (0, 0), (0, 2),
    (4, 3), (2, 1)])])])])]), (Key.cell (1, 3), Entry.plan [(3, 2), (2, 1), (1, 0), (0, 1)]),
    (Key.cell (2, 1), Entry.plan [(1, 3), (2, 4), (3, 3)]), (Key.cell (3, 0), Entry.plan [(1, 2),
    (1, 1), (0, 2), (0, 4), (3, 2), (1, 4), (4, 4), (0, 0)]), (Key.cell (3, 2),
    Entry.quiet (1, 2) [(Key.dflt, Entry.plan []), (Key.cell (1, 3), Entry.quiet (2, 1) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 1), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 1), (0, 4),
    (0, 2), (2, 0)]), (Key.cell (0, 0), Entry.plan [(0, 1), (0, 4), (0, 2), (3, 0), (4, 1)]),
    (Key.cell (0, 1), Entry.plan [(3, 0), (4, 1)]), (Key.cell (0, 2), Entry.plan [(0, 1), (0, 4),
    (3, 0), (4, 1)]), (Key.cell (0, 3), Entry.plan [(3, 0), (4, 1)]), (Key.cell (0, 4),
    Entry.plan [(0, 3), (3, 0), (4, 1)]), (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2), (2, 0)]),
    (Key.cell (2, 0), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1), (3, 4)]), (Key.cell (0, 1),
    Entry.plan [(3, 4), (4, 3)]), (Key.cell (0, 3), Entry.plan [(3, 4), (4, 3)]), (Key.cell (0, 4),
    Entry.plan [(0, 3), (0, 0), (3, 4), (4, 3)]), (Key.cell (1, 4), Entry.plan [(0, 3), (0, 0),
    (3, 4), (4, 3)]), (Key.cell (2, 4), Entry.plan [(0, 1), (4, 3), (3, 4)]), (Key.cell (3, 4),
    Entry.plan [(0, 3), (4, 1), (3, 0)])]), (Key.cell (2, 4), Entry.plan [(0, 1), (0, 4), (3, 0),
    (4, 1)]), (Key.cell (3, 0), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 1)]),
    (Key.cell (0, 1), Entry.plan [(3, 3), (4, 3)]), (Key.cell (0, 3), Entry.plan [(0, 4), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(0, 3), (3, 3), (4, 3)]), (Key.cell (3, 3), Entry.plan [(4, 3),
    (0, 1)]), (Key.cell (4, 3), Entry.plan [(3, 3), (0, 1)])]), (Key.cell (3, 3),
    Entry.plan [(4, 3), (0, 1), (0, 4), (0, 2), (2, 0)]), (Key.cell (3, 4), Entry.plan [(0, 1),
    (3, 0), (4, 1)]), (Key.cell (4, 3), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(0, 1), (3, 4)]),
    (Key.cell (0, 1), Entry.plan [(2, 0), (2, 4), (0, 2)]), (Key.cell (0, 3), Entry.plan [(2, 0),
    (0, 2), (2, 4)]), (Key.cell (0, 4), Entry.plan [(0, 3), (3, 0)]), (Key.cell (1, 0),
    Entry.quiet (4, 0) [(Key.dflt, Entry.plan [(3, 0)]), (Key.cell (0, 0), Entry.plan [(0, 1),
    (3, 0)]), (Key.cell (0, 1), Entry.quiet (0, 0) [(Key.dflt, Entry.plan [(3, 0)]),
    (Key.cell (0, 3), Entry.plan [(2, 0)]), (Key.cell (3, 0), Entry.plan [(0, 2), (0, 4)]),
    (Key.cell (4, 1), Entry.plan [(2, 0)])]), (Key.cell (2, 0), Entry.plan [(0, 1), (3, 4)]),
    (Key.cell (3, 0), Entry.plan [(0, 1), (3, 4)]), (Key.cell (4, 1), Entry.plan [(0, 1),
    (3, 4)])]), (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2), (2, 0)]), (Key.cell (2, 4),
    Entry.plan [(0, 3), (3, 0)]), (Key.cell (3, 4), Entry.plan [(0, 3), (3, 0)]), (Key.cell (4, 0),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(0, 1), (3, 4)]), (Key.cell (0, 1),
    Entry.plan [(2, 0), (0, 2), (2, 4)]), (Key.cell (0, 3), Entry.plan [(2, 0), (0, 2), (2, 4)]),
    (Key.cell (0, 4), Entry.plan [(0, 3), (3, 0)]), (Key.cell (1, 4), Entry.plan [(0, 1), (0, 2),
    (2, 0)]), (Key.cell (2, 4), Entry.plan [(0, 3), (3, 0)]), (Key.cell (3, 4), Entry.plan [(0, 3),
    (3, 0)])])])])])]), (Key.cell (3, 3), Entry.plan [(1, 2), (2, 1), (0, 1), (0, 4), (0, 2),
    (2, 0)])]),
  (Key.cell (4, 3), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (0, 1), Entry.plan [(2, 1),
    (1, 2), (2, 3)]), (Key.cell (0, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4),
    (4, 2)]), (Key.cell (1, 0), Entry.plan [(2, 1), (1, 2), (2, 3)]), (Key.cell (1, 1),
    Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]), (Key.cell (1, 2), Entry.plan [(2, 3), (3, 1),
    (4, 2), (2, 0), (0, 2), (2, 4)]), (Key.cell (2, 0), Entry.plan [(2, 1), (1, 2), (2, 3)]),
    (Key.cell (2, 1), Entry.plan [(2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)]),
    (Key.cell (2, 3), Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)]),
    (Key.cell (3, 1), Entry.plan [(2, 3), (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)])]),
  (Key.cell (4, 4), [(Key.dflt, Entry.plan [(2, 1), (1, 1), (1, 0), (0, 1), (2, 3)]),
    (Key.cell (0, 0), Entry.plan [(2, 1), (1, 1), (2, 0), (3, 3), (4, 2)]), (Key.cell (0, 1),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)]), (Key.cell (0, 3),
    Entry.plan [(2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)]), (Key.cell (0, 4),
    Entry.plan [(2, 1), (1, 1), (1, 0), (2, 3), (0, 1)]), (Key.cell (1, 0), Entry.plan [(2, 1),
    (1, 2), (2, 3)]), (Key.cell (1, 1), Entry.plan [(2, 1), (2, 3), (1, 4), (0, 3)]),
    (Key.cell (1, 2), Entry.plan [(3, 1), (3, 3), (4, 2)]), (Key.cell (2, 0), Entry.plan [(2, 1),
    (1, 2), (2, 3)]), (Key.cell (2, 1), Entry.quiet (0, 2) [(Key.dflt, Entry.plan [(0, 4), (2, 0),
    (3, 3), (4, 2)]), (Key.cell (0, 0), Entry.plan [(0, 4), (2, 3), (1, 2), (3, 0), (3, 4),
    (0, 1)]), (Key.cell (0, 1), Entry.plan [(0, 0), (2, 3), (1, 3), (2, 4)]), (Key.cell (0, 3),
    Entry.plan [(0, 0), (0, 4), (2, 3), (1, 2), (3, 4), (0, 1)]), (Key.cell (0, 4),
    Entry.plan [(3, 3), (4, 2), (2, 0)]), (Key.cell (1, 0), Entry.plan [(0, 4), (2, 0), (2, 3),
    (1, 2), (3, 4), (0, 1)]), (Key.cell (1, 3), Entry.plan [(0, 4), (2, 0), (4, 2), (3, 3)]),
    (Key.cell (1, 4), Entry.plan [(0, 4), (2, 0), (4, 2), (3, 3)]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (2, 3), (1, 2), (3, 4), (0, 1)]), (Key.cell (2, 3),
    Entry.quiet (0, 1) [(Key.dflt, Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0),
    Entry.plan [(0, 4), (1, 2), (3, 4)]), (Key.cell (1, 0), Entry.plan [(0, 4), (1, 1), (2, 0),
    (4, 2), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4), (2, 0), (4, 2), (3, 1)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (2, 0), (4, 2), (3, 1)]), (Key.cell (2, 0),
    Entry.quiet (1, 1) [(Key.dflt, Entry.plan []), (Key.cell (1, 2), Entry.quiet (0, 0) [(Key.dflt,
    Entry.plan []), (Key.cell (1, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4)]),
    (Key.cell (0, 4), Entry.plan [(3, 3), (4, 2)]), (Key.cell (2, 4), Entry.plan [(3, 4), (4, 1),
    (3, 0), (3, 3)]), (Key.cell (3, 4), Entry.plan [(2, 4), (3, 3), (4, 2)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 3)]),
    (Key.cell (2, 4), Entry.plan [(3, 3)]), (Key.cell (3, 4), Entry.plan [(3, 3)])]),
    (Key.cell (4, 3), Entry.plan [(4, 1), (0, 4)])])])]), (Key.cell (3, 0), Entry.plan [(0, 4),
    (1, 1), (0, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4), (1, 1), (0, 0)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0),
    Entry.plan [(0, 4), (1, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(0, 0), (0, 4), (3, 1)]),
    (Key.cell (1, 1), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 4), (3, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 2), (0, 3), (3, 3), (0, 0)]), (Key.cell (1, 0), Entry.plan [(2, 0), (4, 2)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (0, 3), (2, 0), (4, 2)]), (Key.cell (2, 0),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 4),
    (1, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 2), (1, 3)]), (Key.cell (2, 4), Entry.plan [(3, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (1, 3)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 4),
    (1, 3)]), (Key.cell (3, 4), Entry.plan [(0, 4), (1, 3)])]), (Key.cell (2, 4),
    Entry.plan [(1, 2), (0, 3), (0, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4), (0, 3), (0, 0)]),
    (Key.cell (3, 3), Entry.plan [(0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3),
    (0, 0)])]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (1, 1), (3, 1)]), (Key.cell (1, 4),
    Entry.plan [(1, 1), (0, 0)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 1), (0, 0), (3, 1)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (0, 0), (1, 1)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (1, 1), (0, 0)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 0),
    (1, 1)]), (Key.cell (0, 0), Entry.plan [(0, 4), (3, 1)]), (Key.cell (1, 0), Entry.plan [(0, 0),
    (0, 4), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4), (3, 1)]), (Key.cell (1, 2),
    Entry.plan [(0, 0), (0, 4), (3, 1)]), (Key.cell (2, 0), Entry.plan [(0, 4), (3, 1)]),
    (Key.cell (3, 0), Entry.plan [(0, 0), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 4), (1, 1),
    (0, 0)]), (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 2)]), (Key.cell (2, 4), Entry.plan [(1, 2)]),
    (Key.cell (3, 1), Entry.plan [(1, 2)])]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0), Entry.plan [(0, 4), (1, 1), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 0), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4), (2, 0),
    (4, 2)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 3), (1, 1)]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (1, 1), (3, 1)]), (Key.cell (3, 1), Entry.plan [(0, 0), (1, 0)])])])]),
    (Key.cell (2, 4), Entry.plan [(2, 0), (3, 3), (4, 2)]), (Key.cell (3, 3),
    Entry.quiet (0, 4) [(Key.dflt, Entry.plan []), (Key.cell (2, 4), Entry.quiet (3, 4) [(Key.dflt,
    Entry.plan [(0, 0), (1, 2), (0, 1)]), (Key.cell (0, 0), Entry.plan [(0, 1), (1, 2)]),
    (Key.cell (0, 1), Entry.plan [(0, 0), (1, 2), (1, 3)]), (Key.cell (1, 0), Entry.plan [(0, 1),
    (1, 2)]), (Key.cell (1, 1), Entry.plan [(1, 4), (0, 3), (4, 2), (2, 0)]), (Key.cell (1, 2),
    Entry.plan [(2, 0), (3, 1), (4, 2)]), (Key.cell (1, 3), Entry.plan [(0, 0), (3, 1), (4, 1),
    (3, 0), (1, 2)]), (Key.cell (1, 4), Entry.plan [(0, 1), (1, 1), (0, 0)]), (Key.cell (2, 0),
    Entry.plan [(1, 2), (0, 1)]), (Key.cell (2, 3), Entry.plan [(0, 0), (1, 2)]), (Key.cell (3, 0),
    Entry.plan [(0, 0), (1, 2), (1, 3)]), (Key.cell (3, 1), Entry.plan [(1, 2), (1, 3)]),
    (Key.cell (4, 1), Entry.plan [(0, 0), (1, 2), (1, 3)])])]), (Key.cell (4, 0),
    Entry.plan [(0, 0), (0, 4), (2, 3), (1, 2), (3, 4), (0, 1)]), (Key.cell (4, 1),
    Entry.plan [(0, 0), (2, 3), (1, 3), (2, 4)]), (Key.cell (4, 2), Entry.plan [(0, 0), (0, 4),
    (2, 3), (1, 2), (3, 4), (0, 1)]), (Key.cell (4, 3), Entry.plan [(0, 4), (2, 0), (4, 2), (3, 1),
    (1, 2)])]), (Key.cell (2, 3), Entry.quiet (0, 2) [(Key.dflt, Entry.plan [(0, 0), (0, 4), (2, 1),
    (1, 2), (3, 0), (0, 3)]), (Key.cell (0, 0), Entry.plan [(0, 4), (3, 1), (4, 1), (3, 0), (1, 2),
    (0, 1)]), (Key.cell (0, 3), Entry.plan [(0, 4), (2, 0), (2, 1), (1, 1)]), (Key.cell (0, 4),
    Entry.plan [(0, 0), (2, 1), (1, 2), (3, 0), (0, 3)]), (Key.cell (1, 0), Entry.plan [(0, 4),
    (2, 0), (3, 1), (4, 2)]), (Key.cell (1, 1), Entry.plan [(0, 4), (2, 0), (3, 1), (4, 2)]),
    (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (3, 1), (4, 1), (3, 0), (0, 1), (1, 1)]),
    (Key.cell (1, 3), Entry.plan [(0, 0), (3, 1), (4, 1), (3, 0), (0, 3), (1, 0), (0, 1), (0, 4)]),
    (Key.cell (1, 4), Entry.plan [(0, 0), (2, 4), (3, 1), (4, 1), (3, 0), (0, 3), (1, 2)]),
    (Key.cell (2, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan []), (Key.cell (2, 1),
    Entry.quiet (4, 1) [(Key.dflt, Entry.plan []), (Key.cell (4, 2), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(1, 1), (0, 0), (3, 0), (3, 3)]),
    (Key.cell (1, 0), Entry.plan [(1, 1), (0, 4)]), (Key.cell (1, 1), Entry.quiet (1, 0) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 0)]), (Key.cell (2, 4),
    Entry.plan [(3, 0)]), (Key.cell (3, 4), Entry.plan [(3, 0)])]), (Key.cell (2, 4),
    Entry.plan [(1, 1), (0, 0), (3, 0), (3, 3)]), (Key.cell (3, 4), Entry.plan [(1, 1), (0, 0),
    (2, 4), (3, 0), (3, 3)])])])]), (Key.cell (2, 1), Entry.quiet (0, 1) [(Key.dflt,
    Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0), Entry.plan [(0, 4), (1, 2), (3, 4)]),
    (Key.cell (1, 0), Entry.plan [(0, 4), (1, 1), (2, 0), (4, 2), (3, 1)]), (Key.cell (1, 1),
    Entry.plan [(0, 4), (2, 0), (4, 2), (3, 1)]), (Key.cell (1, 2), Entry.plan [(0, 4), (2, 0),
    (4, 2), (3, 1)]), (Key.cell (2, 0), Entry.quiet (1, 1) [(Key.dflt, Entry.plan []),
    (Key.cell (1, 2), Entry.quiet (0, 0) [(Key.dflt, Entry.plan []), (Key.cell (1, 0),
    Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 3),
    (4, 2)]), (Key.cell (2, 4), Entry.plan [(3, 4), (4, 1), (3, 0), (3, 3)]), (Key.cell (3, 4),
    Entry.plan [(2, 4), (3, 3), (4, 2)]), (Key.cell (4, 1), Entry.quiet (4, 3) [(Key.dflt,
    Entry.plan [(0, 4)]), (Key.cell (0, 4), Entry.plan [(3, 3)]), (Key.cell (2, 4),
    Entry.plan [(3, 3)]), (Key.cell (3, 4), Entry.plan [(3, 3)])]), (Key.cell (4, 3),
    Entry.plan [(4, 1), (0, 4)])])])]), (Key.cell (3, 0), Entry.plan [(0, 4), (1, 1), (0, 0)]),
    (Key.cell (3, 1), Entry.plan [(0, 4), (1, 1), (0, 0)]), (Key.cell (4, 1),
    Entry.quiet (4, 3) [(Key.dflt, Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0),
    Entry.plan [(0, 4), (1, 1), (3, 1)]), (Key.cell (1, 0), Entry.plan [(0, 0), (0, 4), (3, 1)]),
    (Key.cell (1, 1), Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(0, 4), (3, 4)]), (Key.cell (0, 4),
    Entry.plan [(1, 2), (0, 3), (3, 3), (0, 0)]), (Key.cell (1, 0), Entry.plan [(2, 0), (4, 2)]),
    (Key.cell (1, 2), Entry.plan [(0, 4), (0, 3), (2, 0), (4, 2)]), (Key.cell (2, 0),
    Entry.quiet (1, 0) [(Key.dflt, Entry.plan [(1, 2)]), (Key.cell (1, 2), Entry.plan [(0, 4),
    (1, 3)]), (Key.cell (3, 0), Entry.quiet (3, 1) [(Key.dflt, Entry.plan [(0, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 2), (1, 3)]), (Key.cell (2, 4), Entry.plan [(3, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 4), (1, 3)])]), (Key.cell (3, 1), Entry.plan [(3, 0), (0, 4),
    (1, 3)]), (Key.cell (3, 4), Entry.plan [(0, 4), (1, 3)])]), (Key.cell (2, 4),
    Entry.plan [(1, 2), (0, 3), (0, 0)]), (Key.cell (3, 1), Entry.plan [(0, 4), (0, 3), (0, 0)]),
    (Key.cell (3, 3), Entry.plan [(0, 4)]), (Key.cell (3, 4), Entry.plan [(0, 4), (0, 3),
    (0, 0)])]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 4), (1, 1), (3, 1)]), (Key.cell (1, 4),
    Entry.plan [(1, 1), (0, 0)]), (Key.cell (2, 0), Entry.plan [(0, 4), (1, 1), (0, 0), (3, 1)]),
    (Key.cell (3, 0), Entry.plan [(0, 4), (0, 0), (1, 1)]), (Key.cell (3, 1), Entry.plan [(0, 4),
    (1, 1), (0, 0)])]), (Key.cell (4, 3), Entry.quiet (4, 1) [(Key.dflt, Entry.plan [(0, 0),
    (1, 1)]), (Key.cell (0, 0), Entry.plan [(0, 4), (3, 1)]), (Key.cell (1, 0), Entry.plan [(0, 0),
    (0, 4), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4), (3, 1)]), (Key.cell (1, 2),
    Entry.plan [(0, 0), (0, 4), (3, 1)]), (Key.cell (2, 0), Entry.plan [(0, 4), (3, 1)]),
    (Key.cell (3, 0), Entry.plan [(0, 0), (0, 4)]), (Key.cell (3, 1), Entry.plan [(0, 4), (1, 1),
    (0, 0)]), (Key.cell (3, 3), Entry.quiet (3, 4) [(Key.dflt, Entry.plan [(0, 4)]),
    (Key.cell (0, 4), Entry.plan [(1, 2)]), (Key.cell (2, 4), Entry.plan [(1, 2)]),
    (Key.cell (3, 1), Entry.plan [(1, 2)])]), (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt,
    Entry.plan [(0, 0), (1, 1)]), (Key.cell (0, 0), Entry.plan [(0, 4), (1, 1), (3, 1)]),
    (Key.cell (1, 0), Entry.plan [(0, 0), (3, 1)]), (Key.cell (1, 1), Entry.plan [(0, 4), (2, 0),
    (4, 2)]), (Key.cell (1, 2), Entry.plan [(0, 0), (0, 3), (1, 1)]), (Key.cell (2, 0),
    Entry.plan [(0, 4), (1, 1), (3, 1)]), (Key.cell (3, 1), Entry.plan [(0, 0), (1, 0)])])])]),
    (Key.cell (2, 4), Entry.plan [(0, 0), (2, 1), (1, 2), (3, 0), (0, 3)]), (Key.cell (3, 0),
    Entry.plan [(0, 4), (2, 0), (2, 1), (1, 1)]), (Key.cell (3, 1), Entry.quiet (0, 4) [(Key.dflt,
    Entry.plan []), (Key.cell (2, 4), Entry.quiet (2, 0) [(Key.dflt, Entry.plan []),
    (Key.cell (0, 0), Entry.quiet (1, 2) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1),
    Entry.plan [(1, 0), (2, 1), (4, 0), (1, 3)]), (Key.cell (1, 1), Entry.plan [(1, 0), (4, 0),
    (1, 3)]), (Key.cell (1, 3), Entry.quiet (1, 4) [(Key.dflt, Entry.plan []), (Key.cell (3, 4),
    Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(4, 2)]),
    (Key.cell (1, 1), Entry.plan [(4, 2)]), (Key.cell (2, 1), Entry.plan [(4, 2)])])]),
    (Key.cell (1, 4), Entry.plan [(1, 3), (1, 1)]), (Key.cell (2, 1), Entry.plan [(0, 1), (1, 0),
    (4, 0), (1, 3)]), (Key.cell (3, 3), Entry.plan [(3, 4), (1, 3), (3, 0), (1, 1)]),
    (Key.cell (3, 4), Entry.quiet (3, 3) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1),
    Entry.plan [(4, 2)]), (Key.cell (1, 1), Entry.plan [(4, 2)]), (Key.cell (1, 3),
    Entry.quiet (1, 4) [(Key.dflt, Entry.plan [(1, 1)]), (Key.cell (0, 1), Entry.plan [(4, 2)]),
    (Key.cell (1, 1), Entry.plan [(4, 2)]), (Key.cell (2, 1), Entry.plan [(4, 2)])]),
    (Key.cell (1, 4), Entry.plan [(1, 3), (1, 1)]), (Key.cell (2, 1), Entry.plan [(4, 2)])])])])]),
    (Key.cell (3, 3), Entry.plan [(0, 0), (3, 1), (4, 1), (3, 0), (1, 0), (0, 1), (0, 4)]),
    (Key.cell (3, 4), Entry.plan [(0, 0), (2, 1), (1, 2), (3, 0), (0, 3)]), (Key.cell (4, 1),
    Entry.plan [(0, 0), (2, 1), (1, 2), (3, 0), (0, 3)])]), (Key.cell (3, 1), Entry.plan [(2, 3),
    (1, 2), (0, 1), (1, 0)]), (Key.cell (3, 3), Entry.plan [(2, 1), (1, 2), (0, 3), (1, 4)]),
    (Key.cell (4, 0), Entry.plan [(2, 1), (1, 1), (1, 0), (2, 3), (0, 1)])]),
]

def fiveScripts : List (Key × List (Key × Entry)) :=
  fiveScripts_0 ++ fiveScripts_1 ++ fiveScripts_2 ++ fiveScripts_3 ++ fiveScripts_4 ++ fiveScripts_5

def fiveTable : Table :=
  ⟨(2, 2), 5, fiveX2, fiveScripts⟩

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Game/Outcome.lean <==
import SquareAchievement.Game.Rules

/-!
# Outcomes

`P1CanWin n A B` reads as "the player to move, holding `A` against
`B`, forces a win", so the other outcomes are built from it by
swapping roles after a move. `P2CanWin` says the opponent of the
player to move forces a win; `P1CanDraw` says the player to move can
secure at least a draw, its derivations being strategy trees whose
branches end in a win for the mover or a full board; `P2CanDraw` is
the same for the opponent.

Two general facts connect them. Strategy stealing: whenever the second
player forces a win from the empty board, so does the first, hence the
second player never does. Determinacy: from every position, either the
player to move forces a win or the opponent can secure a draw. With
the refutations on the boards up to `4`, these make "drawn under
optimal play" a theorem rather than a remark.

Positions in which a player already holds a square are unreachable
from the empty board, since a game ends at its first square, so all
four predicates are read on square-free positions; there `P1CanWin`
and its derivatives coincide with the usual game-theoretic notions.
-/

namespace SquareAchievement

theorem empties_comm {n : ℕ} {A B : Finset Cell} :
    empties n A B = empties n B A := by
  simp [empties, Finset.union_comm]

theorem empties_insert_left_eq {n : ℕ} {A B : Finset Cell} {x : Cell} :
    empties n (insert x A) B = empties n A (insert x B) := by
  simp [empties, Finset.insert_union, Finset.union_insert]

theorem empties_anti_left {n : ℕ} {A A' B : Finset Cell} (h : A ⊆ A') :
    empties n A' B ⊆ empties n A B := by
  intro y hy
  rw [mem_empties] at hy ⊢
  exact ⟨hy.1, fun hyA => hy.2.1 (h hyA), hy.2.2⟩

/-- The opponent of the player to move forces a win: there is a move,
and every move completes nothing and leaves the opponent a winning
position. -/
def P2CanWin (n : ℕ) (A B : Finset Cell) : Prop :=
  (empties n A B).Nonempty ∧
    ∀ m ∈ empties n A B, ¬ HasSquare (insert m A) ∧ P1CanWin n B (insert m A)

/-- The player to move can secure at least a draw. -/
inductive P1CanDraw (n : ℕ) : Finset Cell → Finset Cell → Prop
  /-- No move is left; the game is over. -/
  | full {A B : Finset Cell} (h : empties n A B = ∅) : P1CanDraw n A B
  /-- The mover completes a square right now. -/
  | now {A B : Finset Cell} (m : Cell) (hm : m ∈ empties n A B)
      (hwin : HasSquare (insert m A)) : P1CanDraw n A B
  /-- The mover plays `m`; every reply completes nothing and leaves a
  position the mover still holds. -/
  | step {A B : Finset Cell} (m : Cell) (hm : m ∈ empties n A B)
      (hsafe : ∀ r ∈ empties n (insert m A) B, ¬ HasSquare (insert r B))
      (hnext : ∀ r ∈ empties n (insert m A) B,
        P1CanDraw n (insert m A) (insert r B)) :
      P1CanDraw n A B

/-- The opponent of the player to move can secure at least a draw. -/
def P2CanDraw (n : ℕ) (A B : Finset Cell) : Prop :=
  ∀ m ∈ empties n A B, ¬ HasSquare (insert m A) ∧ P1CanDraw n B (insert m A)

/-- Surplus stones never hurt: a winning mover still wins with one
more stone, unless that stone already completes a square. When the
strategy calls for the occupied cell, any move stands in for it. -/
theorem P1CanWin.insert_left {n : ℕ} : ∀ {A B : Finset Cell},
    P1CanWin n A B → ∀ {x : Cell}, x ∉ B →
      HasSquare (insert x A) ∨ P1CanWin n (insert x A) B := by
  intro A B h
  induction h with
  | now m hm hwin =>
    intro x hx
    by_cases hxm : x = m
    · exact Or.inl (hxm ▸ hwin)
    · right
      refine P1CanWin.now m ?_
        (hwin.mono (Finset.insert_subset_insert _ (Finset.subset_insert _ _)))
      rw [mem_empties] at hm ⊢
      refine ⟨hm.1, ?_, hm.2.2⟩
      rw [Finset.mem_insert, not_or]
      exact ⟨fun h => hxm h.symm, hm.2.1⟩
  | @step A B m hm hne hsafe hwins ih =>
    intro x hx
    right
    by_cases hxm : x = m
    · subst hxm
      obtain ⟨m', hm'⟩ := hne
      by_cases hw : HasSquare (insert m' (insert x A))
      · exact P1CanWin.now m' hm' hw
      · refine P1CanWin.step m' hm' ?_ ?_ ?_
        · have := (hwins m' hm').nonempty_empties
          rwa [← empties_insert_left_eq] at this
        · intro r hr
          exact hsafe r (empties_anti_left (Finset.subset_insert _ _) hr)
        · intro r hr
          have hr' : r ∈ empties n (insert x A) B :=
            empties_anti_left (Finset.subset_insert _ _) hr
          have hm'r : m' ∉ insert r B := by
            rw [Finset.mem_insert, not_or]
            refine ⟨fun h => ?_, (mem_empties.mp hm').2.2⟩
            subst h
            exact (mem_empties.mp hr).2.1 (Finset.mem_insert_self _ _)
          rcases ih r hr' hm'r with h | h
          · exact absurd h hw
          · exact h
    · have hm' : m ∈ empties n (insert x A) B := by
        rw [mem_empties] at hm ⊢
        refine ⟨hm.1, ?_, hm.2.2⟩
        rw [Finset.mem_insert, not_or]
        exact ⟨fun h => hxm h.symm, hm.2.1⟩
      by_cases hw : HasSquare (insert m (insert x A))
      · exact P1CanWin.now m hm' hw
      · refine P1CanWin.step m hm' ?_ ?_ ?_
        · by_cases hxe : x ∈ empties n (insert m A) B
          · have := (hwins x hxe).nonempty_empties
            rwa [← empties_insert_left_eq, Finset.insert_comm] at this
          · obtain ⟨y, hy⟩ := hne
            refine ⟨y, ?_⟩
            have hyx : y ≠ x := fun hyx => hxe (by rw [← hyx]; exact hy)
            rw [mem_empties] at hy ⊢
            refine ⟨hy.1, ?_, hy.2.2⟩
            intro hmem
            rw [Finset.mem_insert, Finset.mem_insert] at hmem
            rcases hmem with hym | hyx' | hyA
            · exact hy.2.1 (hym ▸ Finset.mem_insert_self _ _)
            · exact hyx hyx'
            · exact hy.2.1 (Finset.mem_insert_of_mem hyA)
        · intro r hr
          exact hsafe r (empties_anti_left
            (Finset.insert_subset_insert _ (Finset.subset_insert _ _)) hr)
        · intro r hr
          have hr' : r ∈ empties n (insert m A) B :=
            empties_anti_left
              (Finset.insert_subset_insert _ (Finset.subset_insert _ _)) hr
          have hxr : x ∉ insert r B := by
            rw [Finset.mem_insert, not_or]
            refine ⟨fun h => ?_, hx⟩
            subst h
            exact (mem_empties.mp hr).2.1
              (Finset.mem_insert_of_mem (Finset.mem_insert_self _ _))
          rcases ih r hr' hxr with h | h
          · rw [Finset.insert_comm] at h
            exact absurd h hw
          · rw [Finset.insert_comm] at h
            exact h

/-- Strategy stealing: a second-player win from the empty board hands
the first player one. The first player opens anywhere and then plays
the second player's strategy against the reply, the extra stone never
hurting by `P1CanWin.insert_left`. -/
theorem P1CanWin.of_p2CanWin {n : ℕ} (h : P2CanWin n ∅ ∅) : P1CanWin n ∅ ∅ := by
  obtain ⟨⟨m0, hm0⟩, hall⟩ := h
  have hone : ∀ c : Cell, ¬ HasSquare (insert c ∅) := fun c =>
    not_hasSquare_of_card_lt (by simp)
  refine P1CanWin.step m0 hm0 ?_ (fun r _ => hone r) ?_
  · have := (hall m0 hm0).2.nonempty_empties
    rwa [empties_comm] at this
  · intro r hr
    have hr' : r ∈ empties n ∅ ∅ :=
      empties_anti_left (Finset.empty_subset _) hr
    have hm0r : m0 ∉ insert r (∅ : Finset Cell) := by
      rw [Finset.mem_insert, not_or]
      refine ⟨fun h => ?_, Finset.notMem_empty _⟩
      subst h
      exact (mem_empties.mp hr).2.1 (Finset.mem_insert_self _ _)
    rcases (hall r hr').2.insert_left hm0r with h | h
    · exact absurd h (hone m0)
    · exact h

/-- Both players cannot force a win from one position. -/
theorem P1CanWin.not_p2CanWin {n : ℕ} {A B : Finset Cell}
    (h : P1CanWin n A B) : ¬ P2CanWin n A B := by
  induction h with
  | now m hm hwin =>
    rintro ⟨-, hall⟩
    exact (hall m hm).1 hwin
  | step m hm hne hsafe hwins ih =>
    rintro ⟨-, hall⟩
    obtain ⟨-, hopp⟩ := hall m hm
    cases hopp with
    | now r hr hw =>
      rw [empties_comm] at hr
      exact hsafe r hr hw
    | step r hr hne' hsafe' hwins' =>
      rw [empties_comm] at hr hne'
      refine ih r hr ⟨hne', fun m' hm' => ?_⟩
      rw [empties_comm] at hm'
      exact ⟨hsafe' m' hm', hwins' m' hm'⟩

/-- A player who forces a win denies the opponent even a draw. -/
theorem P1CanWin.not_p2CanDraw {n : ℕ} {A B : Finset Cell}
    (h : P1CanWin n A B) : ¬ P2CanDraw n A B := by
  induction h with
  | now m hm hwin =>
    intro hall
    exact (hall m hm).1 hwin
  | step m hm hne hsafe hwins ih =>
    intro hall
    obtain ⟨-, hd⟩ := hall m hm
    cases hd with
    | full hfull =>
      rw [empties_comm] at hfull
      exact hne.ne_empty hfull
    | now r hr hw =>
      rw [empties_comm] at hr
      exact hsafe r hr hw
    | step r hr hsafe' hnext =>
      rw [empties_comm] at hr
      refine ih r hr fun m' hm' => ?_
      rw [empties_comm] at hm'
      exact ⟨hsafe' m' hm', hnext m' hm'⟩

/-- Determinacy: from every position, the player to move forces a win
or the opponent can secure a draw. Induction on the number of empty
cells, classical in the case split. -/
theorem P1CanWin.or_p2CanDraw {n : ℕ} (A B : Finset Cell) :
    P1CanWin n A B ∨ P2CanDraw n A B := by
  generalize hk : (empties n A B).card = k
  induction k using Nat.strong_induction_on generalizing A B with
  | _ k ih =>
  by_cases hwin : P1CanWin n A B
  · exact Or.inl hwin
  right
  intro m hm
  have hnot : ¬ HasSquare (insert m A) := fun hw => hwin (.now m hm hw)
  refine ⟨hnot, ?_⟩
  by_cases hfull : empties n (insert m A) B = ∅
  · rw [empties_comm] at hfull
    exact .full hfull
  have hne : (empties n (insert m A) B).Nonempty :=
    Finset.nonempty_iff_ne_empty.mpr hfull
  by_cases hsafe : ∀ r ∈ empties n (insert m A) B, ¬ HasSquare (insert r B)
  · have hex : ∃ r ∈ empties n (insert m A) B,
        ¬ P1CanWin n (insert m A) (insert r B) := by
      by_contra hcon
      exact hwin (.step m hm hne hsafe fun r hr =>
        Classical.byContradiction fun hnr => hcon ⟨r, hr, hnr⟩)
    obtain ⟨r, hr, hnr⟩ := hex
    have hcard : (empties n (insert m A) (insert r B)).card < k := by
      rw [← hk]
      exact (card_empties_insert_right_lt hr).trans
        (card_empties_insert_left_lt hm)
    rcases ih _ hcard (insert m A) (insert r B) rfl with h | h
    · exact absurd h hnr
    · rw [empties_comm] at hr
      refine .step r hr (fun m' hm' => ?_) (fun m' hm' => ?_)
      · rw [empties_comm] at hm'
        exact (h m' hm').1
      · rw [empties_comm] at hm'
        exact (h m' hm').2
  · have hex : ∃ r ∈ empties n (insert m A) B, HasSquare (insert r B) := by
      by_contra hcon
      exact hsafe fun r hr hw => hcon ⟨r, hr, hw⟩
    obtain ⟨r, hr, hw⟩ := hex
    rw [empties_comm] at hr
    exact .now r hr hw

/-- The opponent of a player who cannot force a win can secure a
draw. -/
theorem P2CanDraw.of_not_p1CanWin {n : ℕ} {A B : Finset Cell}
    (h : ¬ P1CanWin n A B) : P2CanDraw n A B :=
  (P1CanWin.or_p2CanDraw A B).resolve_left h

/-- A player whose opponent cannot force a win can secure a draw. -/
theorem P1CanDraw.of_not_p2CanWin {n : ℕ} {A B : Finset Cell}
    (h : ¬ P2CanWin n A B) : P1CanDraw n A B := by
  by_cases hfull : empties n A B = ∅
  · exact .full hfull
  have hne : (empties n A B).Nonempty := Finset.nonempty_iff_ne_empty.mpr hfull
  have hex : ∃ m ∈ empties n A B,
      ¬ (¬ HasSquare (insert m A) ∧ P1CanWin n B (insert m A)) := by
    by_contra hcon
    exact h ⟨hne, fun m hm =>
      Classical.byContradiction fun hk => hcon ⟨m, hm, hk⟩⟩
  obtain ⟨m, hm, hmk⟩ := hex
  by_cases hw : HasSquare (insert m A)
  · exact .now m hm hw
  have hnw : ¬ P1CanWin n B (insert m A) := fun h' => hmk ⟨hw, h'⟩
  have hd := P2CanDraw.of_not_p1CanWin hnw
  refine .step m hm (fun r hr => ?_) (fun r hr => ?_)
  · rw [empties_comm] at hr
    exact (hd r hr).1
  · rw [empties_comm] at hr
    exact (hd r hr).2

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Game/Rules.lean <==
import SquareAchievement.Core.Position

/-!
# The game

Players alternate placing stones on empty board cells, P1 first; the
first player holding all four corners of a winning square wins, and a
full board with no winner is a draw.

`P1CanWin n p1 p2` says the player to move (P1) forces a win from the
given position. A draw counts as failure, so the `step` constructor
demands a nonempty reply set: quietly filling the last cell wins
nothing. The predicate is inductive rather than recursive so that
winning strategies are finite objects: a proof tree is exactly a
strategy tree, with one P1 move per node and all P2 replies covered.
-/

namespace SquareAchievement

inductive P1CanWin (n : ℕ) : Finset Cell → Finset Cell → Prop
  /-- P1 completes a square right now. -/
  | now {p1 p2 : Finset Cell} (m : Cell) (hm : m ∈ empties n p1 p2)
      (hwin : HasSquare (insert m p1)) :
      P1CanWin n p1 p2
  /-- P1 plays `m`; every P2 reply fails to complete a P2 square and
  leaves a position P1 still wins. -/
  | step {p1 p2 : Finset Cell} (m : Cell) (hm : m ∈ empties n p1 p2)
      (hne : (empties n (insert m p1) p2).Nonempty)
      (hsafe : ∀ r ∈ empties n (insert m p1) p2, ¬ HasSquare (insert r p2))
      (hwins : ∀ r ∈ empties n (insert m p1) p2,
        P1CanWin n (insert m p1) (insert r p2)) :
      P1CanWin n p1 p2

/-- A winning position always has a move available. -/
theorem P1CanWin.nonempty_empties {n : ℕ} {p1 p2 : Finset Cell}
    (h : P1CanWin n p1 p2) : (empties n p1 p2).Nonempty := by
  induction h with
  | now m hm hwin => exact ⟨m, hm⟩
  | step m hm hne hsafe hwins ih => exact ⟨m, hm⟩

/-- No board, no win: the 0-board has no cells to move on. -/
theorem not_p1CanWin_zero : ¬ P1CanWin 0 ∅ ∅ := by
  intro h
  obtain ⟨m, hm⟩ := h.nonempty_empties
  have := (mem_empties.mp hm).1
  have := (mem_board.mp this).1
  omega

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/General/Coverage.lean <==
import SquareAchievement.Compute.ForcedSound
import SquareAchievement.General.FarmKey

/-!
# Escaping squares and the hidden corner

A square that does not fit inside `board 17`, three of whose corners
are a box cell and the second player's two reply stones, has that box
cell as the pair's hidden corner: `farmKey` fires on the replies and
returns exactly it (`escape_farm`). So a base-board run plus the
anchored runs rule out every second-player square on every board:
squares inside the base are checked by the run, and squares outside
it need the hidden corner, which the anchored run's guard keeps from
the second player.

The geometry: the box corner of an escaping square is its northwest
corner, the side is at least 12, and whichever two of the remaining
corners the replies occupy, one of `farmCase`'s three orientations
returns the northwest corner.
-/

namespace SquareAchievement

private theorem farmKey_open {box x y x' y' : ℕ}
    (hg1 : 2 * box ≤ max x y) (hg2 : 2 * box ≤ max x' y') :
    farmKey box (x, y) (x', y') =
      match farmCase box (x, y) (x', y') with
      | some k => some k
      | none => farmCase box (x', y') (x, y) := by
  unfold farmKey
  rw [if_neg]
  · rfl
  · simp only [Bool.or_eq_true, decide_eq_true_eq, not_or, Nat.not_lt]
    exact ⟨hg1, hg2⟩

private theorem farmCase_col' {box a b a' : ℕ} (h1 : a < box) (h3 : a < a')
    (h4 : a' - a ≤ b) (h5 : b - (a' - a) < box) :
    farmCase box (a, b) (a', b) = some (.farm (a, b - (a' - a))) := by
  unfold farmCase
  dsimp only
  rw [if_pos]
  simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
  exact ⟨⟨⟨⟨h1, trivial⟩, h3⟩, h4⟩, h5⟩

private theorem farmCase_row' {box a b b' : ℕ} (h1 : b < box) (h3 : b < b')
    (h4 : b' - b ≤ a) (h5 : a - (b' - b) < box) :
    farmCase box (a, b) (a, b') = some (.farm (a - (b' - b), b)) := by
  unfold farmCase
  dsimp only
  rw [if_neg, if_pos]
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    exact ⟨⟨⟨⟨h1, trivial⟩, h3⟩, h4⟩, h5⟩
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega

private theorem farmCase_diag' {box a b a' b' : ℕ} (h1 : a < box)
    (h2 : b' < box) (h3 : 1 ≤ b - b') (h4 : b - b' = a' - a) (h5 : b' < b)
    (h6 : a < a') :
    farmCase box (a, b) (a', b') = some (.farm (a, b')) := by
  unfold farmCase
  dsimp only
  rw [if_neg, if_neg, if_pos]
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    exact ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega

private theorem farmCase_none_far {box x y : ℕ} (q : Cell)
    (hx : box ≤ x) (hy : box ≤ y) :
    farmCase box (x, y) q = none := by
  unfold farmCase
  dsimp only
  rw [if_neg, if_neg, if_neg]
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega

private theorem farmCase_none_bent {box x y x' y' : ℕ}
    (hx : box ≤ x) (hxx : x ≠ x') :
    farmCase box (x, y) (x', y') = none := by
  unfold farmCase
  dsimp only
  rw [if_neg, if_neg, if_neg]
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega
  · simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq]
    omega

/-- What a fired `farmCase` certifies, orientation by orientation. -/
theorem farmCase_spec {box : ℕ} {p q h : Cell}
    (hc : farmCase box p q = some (.farm h)) :
    (p.1 < box ∧ p.2 = q.2 ∧ p.1 < q.1 ∧ q.1 - p.1 ≤ p.2 ∧
      p.2 - (q.1 - p.1) < box ∧ h.1 = p.1 ∧ h.2 = p.2 - (q.1 - p.1)) ∨
    (p.2 < box ∧ p.1 = q.1 ∧ p.2 < q.2 ∧ q.2 - p.2 ≤ p.1 ∧
      p.1 - (q.2 - p.2) < box ∧ h.1 = p.1 - (q.2 - p.2) ∧ h.2 = p.2) ∨
    (p.1 < box ∧ q.2 < box ∧ 1 ≤ p.2 - q.2 ∧ p.2 - q.2 = q.1 - p.1 ∧
      h.1 = p.1 ∧ h.2 = q.2) := by
  unfold farmCase at hc
  split at hc
  · rename_i hcond
    simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at hcond
    obtain ⟨⟨⟨⟨h1, h2⟩, h3⟩, h4⟩, h5⟩ := hcond
    have hh := Key.farm.inj (Option.some_inj.mp hc)
    exact Or.inl ⟨h1, h2, h3, h4, h5, by rw [← hh], by rw [← hh]⟩
  · rename_i hn1
    split at hc
    · rename_i hcond
      simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at hcond
      obtain ⟨⟨⟨⟨h1, h2⟩, h3⟩, h4⟩, h5⟩ := hcond
      have hh := Key.farm.inj (Option.some_inj.mp hc)
      exact Or.inr (Or.inl ⟨h1, h2, h3, h4, h5, by rw [← hh], by rw [← hh]⟩)
    · rename_i hn2
      split at hc
      · rename_i hcond
        simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at hcond
        obtain ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ := hcond
        have hh := Key.farm.inj (Option.some_inj.mp hc)
        exact Or.inr (Or.inr ⟨h1, h2, h3, h4, by rw [← hh], by rw [← hh]⟩)
      · exact absurd hc (by simp)

/-- What a fired `farmKey` certifies: the far gate and one fired
orientation. -/
theorem farmKey_spec {box : ℕ} {o1 o2 h : Cell}
    (hk : farmKey box o1 o2 = some (.farm h)) :
    2 * box ≤ max o1.1 o1.2 ∧ 2 * box ≤ max o2.1 o2.2 ∧
      (farmCase box o1 o2 = some (.farm h) ∨
        farmCase box o2 o1 = some (.farm h)) := by
  unfold farmKey at hk
  split at hk
  · exact absurd hk (by simp)
  · rename_i hgate
    simp only [Bool.or_eq_true, decide_eq_true_eq, not_or, Nat.not_lt]
      at hgate
    refine ⟨hgate.1, hgate.2, ?_⟩
    split at hk
    · rename_i k hcase
      rw [Option.some_inj.mp hk] at hcase
      exact Or.inl hcase
    · exact Or.inr hk

private theorem mem_corners_of {r c s : ℕ} {x : Cell}
    (h : (x.1 = r ∧ x.2 = c) ∨ (x.1 = r ∧ x.2 = c + s) ∨ (x.1 = r + s ∧ x.2 = c) ∨
      (x.1 = r + s ∧ x.2 = c + s)) : x ∈ corners r c s := by
  rw [mem_corners]
  rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2⟩ <;>
    [exact Or.inl (Prod.ext h1 h2); exact Or.inr (Or.inl (Prod.ext h1 h2));
     exact Or.inr (Or.inr (Or.inl (Prod.ext h1 h2)));
     exact Or.inr (Or.inr (Or.inr (Prod.ext h1 h2)))]

/-- The hidden corner lies in the box and is a corner of a square whose
corners include both replies. -/
theorem farmKey_corners {box : ℕ} {o1 o2 h : Cell}
    (hk : farmKey box o1 o2 = some (.farm h)) :
    h ∈ board box ∧ ∃ r c s, 0 < s ∧ h ∈ corners r c s ∧
      o1 ∈ corners r c s ∧ o2 ∈ corners r c s := by
  obtain ⟨-, -, hcase | hcase⟩ := farmKey_spec hk <;>
    rcases farmCase_spec hcase with
      ⟨c1, c2, c3, c4, c5, e1, e2⟩ | ⟨c1, c2, c3, c4, c5, e1, e2⟩ |
      ⟨c1, c2, c3, c4, e1, e2⟩
  · exact ⟨by rw [mem_board]; omega, o1.1, o1.2 - (o2.1 - o1.1), o2.1 - o1.1, by omega,
      mem_corners_of (Or.inl ⟨by omega, by omega⟩),
      mem_corners_of (Or.inr (Or.inl ⟨by omega, by omega⟩)),
      mem_corners_of (Or.inr (Or.inr (Or.inr ⟨by omega, by omega⟩)))⟩
  · exact ⟨by rw [mem_board]; omega, o1.1 - (o2.2 - o1.2), o1.2, o2.2 - o1.2, by omega,
      mem_corners_of (Or.inl ⟨by omega, by omega⟩),
      mem_corners_of (Or.inr (Or.inr (Or.inl ⟨by omega, by omega⟩))),
      mem_corners_of (Or.inr (Or.inr (Or.inr ⟨by omega, by omega⟩)))⟩
  · exact ⟨by rw [mem_board]; omega, o1.1, o2.2, o1.2 - o2.2, by omega,
      mem_corners_of (Or.inl ⟨by omega, by omega⟩),
      mem_corners_of (Or.inr (Or.inl ⟨by omega, by omega⟩)),
      mem_corners_of (Or.inr (Or.inr (Or.inl ⟨by omega, by omega⟩)))⟩
  · exact ⟨by rw [mem_board]; omega, o2.1, o2.2 - (o1.1 - o2.1), o1.1 - o2.1, by omega,
      mem_corners_of (Or.inl ⟨by omega, by omega⟩),
      mem_corners_of (Or.inr (Or.inr (Or.inr ⟨by omega, by omega⟩))),
      mem_corners_of (Or.inr (Or.inl ⟨by omega, by omega⟩))⟩
  · exact ⟨by rw [mem_board]; omega, o2.1 - (o1.2 - o2.2), o2.2, o1.2 - o2.2, by omega,
      mem_corners_of (Or.inl ⟨by omega, by omega⟩),
      mem_corners_of (Or.inr (Or.inr (Or.inr ⟨by omega, by omega⟩))),
      mem_corners_of (Or.inr (Or.inr (Or.inl ⟨by omega, by omega⟩)))⟩
  · exact ⟨by rw [mem_board]; omega, o2.1, o1.2, o2.2 - o1.2, by omega,
      mem_corners_of (Or.inl ⟨by omega, by omega⟩),
      mem_corners_of (Or.inr (Or.inr (Or.inl ⟨by omega, by omega⟩))),
      mem_corners_of (Or.inr (Or.inl ⟨by omega, by omega⟩))⟩

/-- The near member of a pair with a hidden corner, the other member
beyond the base board: it is box-aligned with one far coordinate, the
hidden corner shares its box-aligned coordinate, and the pair's square
escapes the base. -/
theorem farm_near_fst {o1 o2 h : Cell}
    (hk : farmKey 6 o1 o2 = some (.farm h))
    (h1b : o1 ∈ board 17) (h2b : o2 ∉ board 17) :
    (o1.1 < 6 ∧ 12 ≤ o1.2 ∧ o1.2 < 17 ∧ h.1 = o1.1 ∧ h.2 < 6 ∧
      h.2 ≤ o1.2 ∧ 17 ≤ o1.1 + o1.2 - h.2) ∨
    (o1.2 < 6 ∧ 12 ≤ o1.1 ∧ o1.1 < 17 ∧ h.2 = o1.2 ∧ h.1 < 6 ∧
      h.1 ≤ o1.1 ∧ 17 ≤ o1.2 + o1.1 - h.1) := by
  obtain ⟨hg1, hg2, hcase⟩ := farmKey_spec hk
  rw [mem_board] at h1b
  have h2b' : 17 ≤ o2.1 ∨ 17 ≤ o2.2 := by
    rw [mem_board] at h2b
    omega
  rcases hcase with hcase | hcase <;>
    rcases farmCase_spec hcase with
      ⟨c1, c2, c3, c4, c5, e1, e2⟩ | ⟨c1, c2, c3, c4, c5, e1, e2⟩ |
      ⟨c1, c2, c3, c4, e1, e2⟩ <;>
    omega

/-- The mirror statement for a near second reply. -/
theorem farm_near_snd {o1 o2 h : Cell}
    (hk : farmKey 6 o1 o2 = some (.farm h))
    (h1b : o1 ∉ board 17) (h2b : o2 ∈ board 17) :
    (o2.1 < 6 ∧ 12 ≤ o2.2 ∧ o2.2 < 17 ∧ h.1 = o2.1 ∧ h.2 < 6 ∧
      h.2 ≤ o2.2 ∧ 17 ≤ o2.1 + o2.2 - h.2) ∨
    (o2.2 < 6 ∧ 12 ≤ o2.1 ∧ o2.1 < 17 ∧ h.2 = o2.2 ∧ h.1 < 6 ∧
      h.1 ≤ o2.1 ∧ 17 ≤ o2.2 + o2.1 - h.1) := by
  obtain ⟨hg1, hg2, hcase⟩ := farmKey_spec hk
  rw [mem_board] at h2b
  have h1b' : 17 ≤ o1.1 ∨ 17 ≤ o1.2 := by
    rw [mem_board] at h1b
    omega
  rcases hcase with hcase | hcase <;>
    rcases farmCase_spec hcase with
      ⟨c1, c2, c3, c4, c5, e1, e2⟩ | ⟨c1, c2, c3, c4, c5, e1, e2⟩ |
      ⟨c1, c2, c3, c4, e1, e2⟩ <;>
    omega

set_option maxHeartbeats 6400000 in
-- the case split over the corner assignments exceeds the default budget
/-- In an escaping square whose corners come from a reply, the two
reply stones, and box cells, the box cell is unique and the reply
stones are both corners: two box corners would confine the square,
and a repeated cell cannot fill two corners. -/
theorem escape_pick {a b s : ℕ} (hs : 0 < s)
    (hesc : 17 ≤ a + s ∨ 17 ≤ b + s)
    {x o1r o2r : Cell} {D : List Cell}
    (hD : ∀ w ∈ D, w ∈ board 6)
    (hA : (a, b) = x ∨ (a, b) = o1r ∨ (a, b) = o2r ∨ (a, b) ∈ D)
    (hB : (a, b + s) = x ∨ (a, b + s) = o1r ∨ (a, b + s) = o2r ∨
      (a, b + s) ∈ D)
    (hC : (a + s, b) = x ∨ (a + s, b) = o1r ∨ (a + s, b) = o2r ∨
      (a + s, b) ∈ D)
    (hE : (a + s, b + s) = x ∨ (a + s, b + s) = o1r ∨
      (a + s, b + s) = o2r ∨ (a + s, b + s) ∈ D) :
    ∃ d ∈ D, d ∈ corners a b s ∧ o1r ∈ corners a b s ∧
      o2r ∈ corners a b s ∧ d ≠ o1r ∧ d ≠ o2r ∧ o1r ≠ o2r := by
  have hs12 : 12 ≤ s ∨ 17 ≤ a + s ∨ 17 ≤ b + s := by omega
  have dAB : ((a, b) : Cell) ≠ (a, b + s) := by simp [Prod.ext_iff]; omega
  have dAC : ((a, b) : Cell) ≠ (a + s, b) := by simp [Prod.ext_iff]; omega
  have dAE : ((a, b) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have dBC : ((a, b + s) : Cell) ≠ (a + s, b) := by
    simp [Prod.ext_iff]; omega
  have dBE : ((a, b + s) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have dCE : ((a + s, b) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have hb := fun {w : Cell} (h : w ∈ D) => mem_board.mp (hD _ h)
  rcases hA with hA | hA | hA | hA <;>
    rcases hB with hB | hB | hB | hB <;>
    rcases hC with hC | hC | hC | hC <;>
    rcases hE with hE | hE | hE | hE <;>
    first
    -- a repeated cell cannot fill two distinct corners
    | exact absurd (hA.trans hB.symm) dAB
    | exact absurd (hA.trans hC.symm) dAC
    | exact absurd (hA.trans hE.symm) dAE
    | exact absurd (hB.trans hC.symm) dBC
    | exact absurd (hB.trans hE.symm) dBE
    | exact absurd (hC.trans hE.symm) dCE
    -- two box corners confine the square below the escape
    | (exfalso;
       first
       | (obtain ⟨u1, v1⟩ := hb hA; obtain ⟨u2, v2⟩ := hb hB;
          dsimp only at u1 v1 u2 v2; omega)
       | (obtain ⟨u1, v1⟩ := hb hA; obtain ⟨u2, v2⟩ := hb hC;
          dsimp only at u1 v1 u2 v2; omega)
       | (obtain ⟨u1, v1⟩ := hb hA; obtain ⟨u2, v2⟩ := hb hE;
          dsimp only at u1 v1 u2 v2; omega)
       | (obtain ⟨u1, v1⟩ := hb hB; obtain ⟨u2, v2⟩ := hb hC;
          dsimp only at u1 v1 u2 v2; omega)
       | (obtain ⟨u1, v1⟩ := hb hB; obtain ⟨u2, v2⟩ := hb hE;
          dsimp only at u1 v1 u2 v2; omega)
       | (obtain ⟨u1, v1⟩ := hb hC; obtain ⟨u2, v2⟩ := hb hE;
          dsimp only at u1 v1 u2 v2; omega))
    -- a valid assignment: build the witness
    | (first
       | refine ⟨(a, b), hA, by rw [mem_corners]; tauto, ?_, ?_, ?_, ?_, ?_⟩
       | refine ⟨(a, b + s), hB, by rw [mem_corners]; tauto,
           ?_, ?_, ?_, ?_, ?_⟩
       | refine ⟨(a + s, b), hC, by rw [mem_corners]; tauto,
           ?_, ?_, ?_, ?_, ?_⟩
       | refine ⟨(a + s, b + s), hE, by rw [mem_corners]; tauto,
           ?_, ?_, ?_, ?_, ?_⟩) <;>
      first
      | (rw [← hA, mem_corners]; tauto)
      | (rw [← hB, mem_corners]; tauto)
      | (rw [← hC, mem_corners]; tauto)
      | (rw [← hE, mem_corners]; tauto)
      | (rw [← hA]; first | exact dAB.symm | exact dAC.symm | exact dAE.symm)
      | (rw [← hB]; first | exact dAB | exact dBC.symm | exact dBE.symm)
      | (rw [← hC]; first | exact dAC | exact dBC | exact dCE.symm)
      | (rw [← hE]; first | exact dAE | exact dBE | exact dCE)
      | (rw [← hA, ← hB]; first | exact dAB | exact dAB.symm)
      | (rw [← hA, ← hC]; first | exact dAC | exact dAC.symm)
      | (rw [← hA, ← hE]; first | exact dAE | exact dAE.symm)
      | (rw [← hB, ← hC]; first | exact dBC | exact dBC.symm)
      | (rw [← hB, ← hE]; first | exact dBE | exact dBE.symm)
      | (rw [← hC, ← hE]; first | exact dCE | exact dCE.symm)

/-- An escaping square whose corners hold a box cell and the two
reply stones has that box cell as the pair's hidden corner. -/
theorem escape_farm {r c s : ℕ} {blk o1 o2 : Cell}
    (hs : 0 < s) (hesc : 17 ≤ r + s ∨ 17 ≤ c + s)
    (hblk : blk ∈ corners r c s) (ho1 : o1 ∈ corners r c s)
    (ho2 : o2 ∈ corners r c s)
    (hb1 : blk ≠ o1) (hb2 : blk ≠ o2) (h12 : o1 ≠ o2)
    (hbox : blk ∈ board 6) :
    farmKey 6 o1 o2 = some (.farm blk) := by
  rw [mem_corners] at hblk ho1 ho2
  rw [mem_board] at hbox
  -- the box corner is the northwest corner, and the side is at least 12
  have hblkA : blk = (r, c) := by
    rcases hblk with rfl | rfl | rfl | rfl
    · rfl
    all_goals (exfalso; dsimp only at hbox; omega)
  subst hblkA
  dsimp only at hbox
  have hr : r < 6 := hbox.1
  have hc : c < 6 := hbox.2
  have hs12 : 12 ≤ s := by omega
  rcases ho1 with rfl | rfl | rfl | rfl <;> rcases ho2 with rfl | rfl | rfl | rfl
  · exact absurd rfl hb1
  · exact absurd rfl hb1
  · exact absurd rfl hb1
  · exact absurd rfl hb1
  · exact absurd rfl hb2
  · exact absurd rfl h12
  · -- (o1, o2) = ((r, c+s), (r+s, c)): diagonal orientation
    rw [farmKey_open (by omega) (by omega),
      farmCase_diag' hr hc (by omega) (by omega) (by omega) (by omega)]
  · -- ((r, c+s), (r+s, c+s)): same-column orientation
    rw [farmKey_open (by omega) (by omega),
      farmCase_col' hr (by omega) (by omega) (by omega),
      show c + s - (r + s - r) = c by omega]
  · exact absurd rfl hb2
  · -- ((r+s, c), (r, c+s)): swapped diagonal
    rw [farmKey_open (by omega) (by omega),
      farmCase_none_bent (by omega) (by omega),
      farmCase_diag' hr hc (by omega) (by omega) (by omega) (by omega)]
  · exact absurd rfl h12
  · -- ((r+s, c), (r+s, c+s)): same-row orientation
    rw [farmKey_open (by omega) (by omega),
      farmCase_row' hc (by omega) (by omega) (by omega),
      show r + s - (c + s - c) = r by omega]
  · exact absurd rfl hb2
  · -- ((r+s, c+s), (r, c+s)): swapped same-column
    rw [farmKey_open (by omega) (by omega),
      farmCase_none_far _ (by omega) (by omega),
      farmCase_col' hr (by omega) (by omega) (by omega),
      show c + s - (r + s - r) = c by omega]
  · -- ((r+s, c+s), (r+s, c)): swapped same-row
    rw [farmKey_open (by omega) (by omega),
      farmCase_none_far _ (by omega) (by omega),
      farmCase_row' hc (by omega) (by omega) (by omega),
      show r + s - (c + s - c) = r by omega]
  · exact absurd rfl h12

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/General/Dispatch.lean <==
import SquareAchievement.General.Simulation

/-!
# Shared facts for the uniform wrappers

Small lemmas every wrapper of the simulation theorem needs, whatever
the strategy: what a fired `farmKey` returns, that small positions are
square-free and leave empty cells, and a bound on the stones of the
first two moves.
-/

namespace SquareAchievement

/-- A fired `farmKey` returns a `Key.farm`. -/
theorem farmKey_farm {box : ℕ} {o1 o2 : Cell} {k : Key}
    (h : farmKey box o1 o2 = some k) : ∃ hc, k = Key.farm hc := by
  unfold farmKey at h
  split at h
  · exact absurd h (by simp)
  · have hcase : ∀ p q : Cell, ∀ k' : Key,
        farmCase box p q = some k' → ∃ hc, k' = Key.farm hc := by
      intro p q k' hc
      unfold farmCase at hc
      split at hc
      · exact ⟨_, (Option.some_inj.mp hc).symm⟩
      · split at hc
        · exact ⟨_, (Option.some_inj.mp hc).symm⟩
        · split at hc
          · exact ⟨_, (Option.some_inj.mp hc).symm⟩
          · exact absurd hc (by simp)
    split at h
    · rename_i k' hk'
      obtain ⟨hc, rfl⟩ := hcase _ _ _ hk'
      exact ⟨hc, (Option.some_inj.mp h).symm⟩
    · exact hcase _ _ _ h

/-- The hidden corner lies in the box. -/
theorem farmKey_hot_box {box : ℕ} {o1 o2 hc : Cell}
    (h : farmKey box o1 o2 = some (.farm hc)) :
    hc.1 < box ∧ hc.2 < box := by
  obtain ⟨-, -, hcase⟩ := farmKey_spec h
  rcases hcase with hcase | hcase <;>
    rcases farmCase_spec hcase with
      ⟨c1, c2, c3, c4, c5, e1, e2⟩ | ⟨c1, c2, c3, c4, c5, e1, e2⟩ |
      ⟨c1, c2, c3, c4, e1, e2⟩ <;>
    omega

/-- Positions with at most three stones always have an empty cell. -/
theorem empties_nonempty {n : ℕ} (hn : 17 ≤ n) {p1 p2 : Finset Cell}
    (h : (p1 ∪ p2).card ≤ 3) : (empties n p1 p2).Nonempty := by
  by_contra hne
  rw [Finset.not_nonempty_iff_eq_empty] at hne
  have hmem : ∀ w : Cell, w ∈ board n → w ∈ p1 ∪ p2 := by
    intro w hw
    by_contra hwn
    rw [Finset.mem_union, not_or] at hwn
    have : w ∈ empties n p1 p2 := mem_empties.mpr ⟨hw, hwn.1, hwn.2⟩
    rw [hne] at this
    exact absurd this (Finset.notMem_empty w)
  have hsub : ({(0, 0), (0, 1), (1, 0), (1, 1)} : Finset Cell) ⊆
      p1 ∪ p2 := by
    intro w hw
    apply hmem
    rw [mem_board]
    simp only [Finset.mem_insert, Finset.mem_singleton] at hw
    rcases hw with rfl | rfl | rfl | rfl <;> constructor <;> omega
  have : ({(0, 0), (0, 1), (1, 0), (1, 1)} : Finset Cell).card = 4 := by
    rw [Finset.card_insert_of_notMem (by simp [Prod.ext_iff]),
      Finset.card_insert_of_notMem (by simp [Prod.ext_iff]),
      Finset.card_insert_of_notMem (by simp [Prod.ext_iff]),
      Finset.card_singleton]
  have := Finset.card_le_card hsub
  omega

/-- Two stones hold no square. -/
theorem not_hasSquare_pair {a b : Cell} :
    ¬ HasSquare (([a, b] : List Cell).toFinset) :=
  not_hasSquare_of_card_lt (lt_of_le_of_lt (List.toFinset_card_le _) (by simp))

/-- Three stones or fewer, as a union of the two sides. -/
theorem card_union_three (a b c : Cell) :
    ((insert a (insert b ∅) : Finset Cell) ∪ insert c ∅).card ≤ 3 := by
  refine le_trans (Finset.card_union_le _ _) ?_
  have h1 := Finset.card_insert_le a (insert b (∅ : Finset Cell))
  have h2 := Finset.card_insert_le b (∅ : Finset Cell)
  have h3 := Finset.card_insert_le c (∅ : Finset Cell)
  rw [Finset.card_empty] at h2 h3
  omega

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/General/FarmKey.lean <==
import SquareAchievement.Compute.Table

/-!
# The hidden corner of a reply pair

Two second-player stones beyond `board (2 * box)` share a square with
the corner box only as two corners of a square whose third corner is
a box cell: that cell is the pair's hidden corner. `farmKey` returns
it as a `Key.farm`, or `none` when the pair has no hidden corner.
-/

namespace SquareAchievement

/-- One orientation of the test: `p` is aligned with the box, its row
or its column indexed below `box`, and `q` completes a square whose
remaining box corner is returned. Truncated subtraction is guarded. -/
def farmCase (box : ℕ) (p q : Cell) : Option Key :=
  if p.1 < box && p.2 == q.2 && p.1 < q.1 && q.1 - p.1 ≤ p.2
      && p.2 - (q.1 - p.1) < box then
    some (.farm (p.1, p.2 - (q.1 - p.1)))
  else if p.2 < box && p.1 == q.1 && p.2 < q.2 && q.2 - p.2 ≤ p.1
      && p.1 - (q.2 - p.2) < box then
    some (.farm (p.1 - (q.2 - p.2), p.2))
  else if p.1 < box && q.2 < box && 1 ≤ p.2 - q.2 && p.2 - q.2 == q.1 - p.1 then
    some (.farm (p.1, q.2))
  else none

/-- The hidden corner of the pair `o1`, `o2`, both beyond
`board (2 * box)`, in either order. -/
def farmKey (box : ℕ) (o1 o2 : Cell) : Option Key :=
  if max o1.1 o1.2 < 2 * box || max o2.1 o2.2 < 2 * box then none
  else
    match farmCase box o1 o2 with
    | some k => some k
    | none => farmCase box o2 o1

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/General/Simulation.lean <==
import SquareAchievement.Compute.ForcedSound
import SquareAchievement.Compute.WinsWith
import SquareAchievement.General.Coverage

/-!
# The simulation argument

`simulate` replays a forced run on a base board `B ≥ 17` on any board
`n ≥ 17`, for a strategy that reads the same move from the real
history and from its base view:

* replies inside `board 17` follow the checked tree verbatim;
* a reply that blocks no standing threat loses to the threat at once,
  so the second player's lasting stones are the two replies and the
  blocks, and the blocks stay in the box by the checked guards;
* a reply beyond `board 17` is stood in for by a base cell, and the
  pair mode records what `farmKey` says about the real pair.

The safety obligation is that no real reply completes a second-player
square. A square with one block corner in the box, the two replies,
and the completing move either fits inside `board 17`, where the run
checked it, or escapes it, where `escape_farm` shows that `farmKey`
returns the box corner and the pair mode keeps the second player off
it; `17 = 6 + 12 - 1` is the least base making that dichotomy
exhaustive.
-/

namespace SquareAchievement

/-! ## Containment: three near corners confine the square -/

/-- Three distinct corners inside `board B` confine the whole square
to `board B`: any three corners cover the far row and the far
column. -/
theorem three_corners_confine {B r c s : ℕ} {x y z : Cell}
    (hx : x ∈ corners r c s) (hy : y ∈ corners r c s)
    (hz : z ∈ corners r c s)
    (hxy : x ≠ y) (hxz : x ≠ z) (hyz : y ≠ z)
    (hxB : x ∈ board B) (hyB : y ∈ board B) (hzB : z ∈ board B) :
    r + s < B ∧ c + s < B := by
  rw [mem_corners] at hx hy hz
  rw [mem_board] at hxB hyB hzB
  rcases hx with rfl | rfl | rfl | rfl <;>
    rcases hy with rfl | rfl | rfl | rfl <;>
    rcases hz with rfl | rfl | rfl | rfl <;>
    simp_all

/-- A listed square with three of its four (distinct) corners in a
smaller board's cells is listed on the smaller board. Stated through
the one-missing filter: everything the filter drops is a `mine`
stone. -/
theorem square_filter_confine {n B : ℕ} (_hB : 0 < B) (_hBn : B ≤ n)
    {mine : List Cell} (hmine : ∀ x ∈ mine, x ∈ board B)
    {sq : List Cell} (hsq : sq ∈ squaresList n) {z : Cell}
    (hfil : sq.filter (fun x => !mine.contains x) = [z]) :
    sq ∈ squaresList B := by
  obtain ⟨r, c, s, hs, hr, hc, rfl⟩ := mem_squaresList.mp hsq
  -- a corner other than z sits in `mine`, hence in the board
  have hin : ∀ x ∈ ([(r, c), (r, c + s), (r + s, c), (r + s, c + s)] :
      List Cell), x ≠ z → x ∈ board B := by
    intro x hxsq hxz
    by_cases hxm : x ∈ mine
    · exact hmine x hxm
    · have : x ∈ ([(r, c), (r, c + s), (r + s, c), (r + s, c + s)] :
          List Cell).filter (fun x => !mine.contains x) :=
        List.mem_filter.mpr ⟨hxsq, by simpa using hxm⟩
      rw [hfil, List.mem_singleton] at this
      exact absurd this hxz
  have hc1 : (r, c) ∈ corners r c s := by rw [mem_corners]; tauto
  have hc2 : (r, c + s) ∈ corners r c s := by rw [mem_corners]; tauto
  have hc3 : (r + s, c) ∈ corners r c s := by rw [mem_corners]; tauto
  have hc4 : (r + s, c + s) ∈ corners r c s := by rw [mem_corners]; tauto
  have d12 : ((r, c) : Cell) ≠ (r, c + s) := by simp [Prod.ext_iff]; omega
  have d13 : ((r, c) : Cell) ≠ (r + s, c) := by simp [Prod.ext_iff]; omega
  have d14 : ((r, c) : Cell) ≠ (r + s, c + s) := by simp [Prod.ext_iff]; omega
  have d23 : ((r, c + s) : Cell) ≠ (r + s, c) := by simp [Prod.ext_iff]; omega
  have d24 : ((r, c + s) : Cell) ≠ (r + s, c + s) := by
    simp [Prod.ext_iff]; omega
  have d34 : ((r + s, c) : Cell) ≠ (r + s, c + s) := by
    simp [Prod.ext_iff]; omega
  have hbound : r + s < B ∧ c + s < B := by
    by_cases e1 : ((r, c) : Cell) = z
    · exact three_corners_confine hc2 hc3 hc4 d23 d24 d34
        (hin _ (by simp) (e1 ▸ d12.symm)) (hin _ (by simp) (e1 ▸ d13.symm))
        (hin _ (by simp) (e1 ▸ d14.symm))
    · by_cases e2 : ((r, c + s) : Cell) = z
      · exact three_corners_confine hc1 hc3 hc4 d13 d14 d34
          (hin _ (by simp) e1) (hin _ (by simp) (e2 ▸ d23.symm))
          (hin _ (by simp) (e2 ▸ d24.symm))
      · by_cases e3 : ((r + s, c) : Cell) = z
        · exact three_corners_confine hc1 hc2 hc4 d12 d14 d24
            (hin _ (by simp) e1) (hin _ (by simp) e2)
            (hin _ (by simp) (e3 ▸ d34.symm))
        · exact three_corners_confine hc1 hc2 hc3 d12 d13 d23
            (hin _ (by simp) e1) (hin _ (by simp) e2)
            (hin _ (by simp) e3)
  exact mem_squaresList.mpr ⟨r, c, s, hs, hbound.1, hbound.2, rfl⟩

/-! ## Threat sets across boards

With the strategy's stones inside the box, a threat square has three
distinct corners in the box, so the whole square sits inside any
board of size at least the box; threat sets therefore agree between
any two such boards whenever occupancy agrees on the box. -/

theorem mem_threatsL_iff_cross {B n : ℕ} (h6 : 6 ≤ B) (h6n : 6 ≤ n)
    {mine occ occ' : List Cell} (hmine : ∀ x ∈ mine, x ∈ board 6)
    (hocc : ∀ x ∈ board 6, (x ∈ occ ↔ x ∈ occ')) {z : Cell} :
    z ∈ threatsL (squaresList B) mine occ ↔
      z ∈ threatsL (squaresList n) mine occ' := by
  have hboard6 : (6 : ℕ) ≤ B := h6
  constructor <;> intro h
  · obtain ⟨sq, hsq, hfil, hzocc⟩ := mem_threatsL h
    have hsq6 : sq ∈ squaresList 6 :=
      square_filter_confine (by omega) (by omega) hmine hsq hfil
    have hzsq : z ∈ sq :=
      List.mem_of_mem_filter (hfil ▸ List.mem_cons_self ..)
    have hz6 : z ∈ board 6 := squaresList_on_board hsq6 z hzsq
    refine threatsL_of_filter (squaresList_mono h6n hsq6) hfil ?_
    rw [Bool.eq_false_iff] at hzocc ⊢
    intro hx
    exact hzocc (by
      rw [List.contains_iff_mem] at hx ⊢
      exact (hocc z hz6).mpr hx)
  · obtain ⟨sq, hsq, hfil, hzocc⟩ := mem_threatsL h
    have hsq6 : sq ∈ squaresList 6 :=
      square_filter_confine (by omega) (by omega) hmine hsq hfil
    have hzsq : z ∈ sq :=
      List.mem_of_mem_filter (hfil ▸ List.mem_cons_self ..)
    have hz6 : z ∈ board 6 := squaresList_on_board hsq6 z hzsq
    refine threatsL_of_filter (squaresList_mono hboard6 hsq6) hfil ?_
    rw [Bool.eq_false_iff] at hzocc ⊢
    intro hx
    exact hzocc (by
      rw [List.contains_iff_mem] at hx ⊢
      exact (hocc z hz6).mp hx)

/-! ## The simulation

A base history (checked by a forced run on the base board) and a real
history on the target board agree everywhere except possibly at the
two reply slots. A shared slot holds one stone inside the base
region; a substituted slot pairs a base stand-in with a real stone,
both outside `board 12`, the real one outside `board 17`. The pair
mode records what `farmKey` says about the real replies: `none`
means no square escaping the base can use them (`escape_farm`), and
`some hot` means every such square runs through `hot`, which the
second player never holds in a recursed position. -/

/-- One reply slot of the simulation: shared verbatim, or
substituted. -/
def SlotOk (B n : ℕ) (b r : Cell) : Prop :=
  (b = r ∧ r ∈ board 17 ∧ r ∈ board B) ∨
  (b ∈ board B ∧ b ∉ board 12 ∧ r ∈ board n ∧ r ∉ board 12 ∧
    r ∉ board 17)

/-- The pair mode: the real replies farm nothing, or they farm
exactly through `hot`. -/
def PairMode (hot : Option Cell) (r1 r2 : Cell) (p2r : List Cell) : Prop :=
  match hot with
  | none => farmKey 6 r1 r2 = none
  | some h => farmKey 6 r1 r2 = some (.farm h) ∧ h ∉ p2r

/-- The safety core: no real reply completes a second-player square.
The second player's real stones are the two replies and box cells
shared with the base run. A square with a substituted reply among its
corners escapes the base region, so `escape_farm` reduces it to the
pair mode; a square without one lies among cells the base run shares,
where the base scan and the base square-freeness exclude it, including
a reply landing on a stand-in cell. -/
theorem simulate_safe {B n : ℕ} (hB : 17 ≤ B) (hot : Option Cell)
    {o1b o1r o2b o2r : Cell} {P D : List Cell}
    (hs1 : SlotOk B n o1b o1r) (hs2 : SlotOk B n o2b o2r)
    (_hP : ∀ y ∈ P, y ∈ board 6) (hD : ∀ y ∈ D, y ∈ board 6)
    (hnoB : ¬ HasSquare (o1b :: o2b :: D).toFinset)
    (hpair : o1r ∉ board 17 ∨ o2r ∉ board 17 →
      PairMode hot o1r o2r (o1r :: o2r :: D))
    (hscanB : threatsL (squaresList B) (o1b :: o2b :: D)
      (P ++ (o1b :: o2b :: D)) = [])
    {x : Cell} (hxP : x ∉ P) (hxr : x ∉ o1r :: o2r :: D) :
    ¬ HasSquare (insert x (o1r :: o2r :: D).toFinset) := by
  rintro ⟨a, b, s, hs, hsub⟩
  have hdis : ∀ w ∈ corners a b s,
      w = x ∨ w = o1r ∨ w = o2r ∨ w ∈ D := by
    intro w hw
    have := hsub hw
    rcases Finset.mem_insert.mp this with rfl | hwp
    · exact Or.inl rfl
    · rw [List.mem_toFinset, List.mem_cons, List.mem_cons] at hwp
      tauto
  by_cases hesc : a + s < 17 ∧ b + s < 17
  · -- contained: every corner is on board 17, and substituted reply
    -- stones are not, so the corners live among base-shared cells
    have hcor17 : ∀ w ∈ corners a b s, w ∈ board 17 := by
      intro w hw
      rw [mem_corners] at hw
      rw [mem_board]
      rcases hw with rfl | rfl | rfl | rfl <;> constructor <;> omega
    have hcorB : ∀ w ∈ corners a b s, w ≠ x →
        w ∈ (o1b :: o2b :: D).toFinset := by
      intro w hw hwx
      rcases hdis w hw with rfl | rfl | rfl | hwD
      · exact absurd rfl hwx
      · rw [List.mem_toFinset, List.mem_cons]
        rcases hs1 with ⟨heq, -, -⟩ | ⟨-, -, -, -, h17⟩
        · exact Or.inl heq.symm
        · exact absurd (hcor17 _ hw) h17
      · rw [List.mem_toFinset, List.mem_cons, List.mem_cons]
        rcases hs2 with ⟨heq, -, -⟩ | ⟨-, -, -, -, h17⟩
        · exact Or.inr (Or.inl heq.symm)
        · exact absurd (hcor17 _ hw) h17
      · rw [List.mem_toFinset, List.mem_cons, List.mem_cons]
        exact Or.inr (Or.inr hwD)
    by_cases hxc : x ∈ corners a b s
    · -- the reply is a corner; the other corners are base stones
      by_cases hxbase : x ∈ (o1b :: o2b :: D).toFinset
      · -- the reply sits on a stand-in: the base already holds the
        -- whole square
        apply hnoB
        refine ⟨a, b, s, hs, fun w hw => ?_⟩
        by_cases hwx : w = x
        · exact hwx ▸ hxbase
        · exact hcorB w hw hwx
      · -- a genuine base reply: the base scan forbids it
        have hxB : x ∈ board B := by
          have := hcor17 x hxc
          rw [mem_board] at this ⊢
          omega
        have hp2B : ∀ y ∈ o1b :: o2b :: D, y ∈ board B := by
          intro y hy
          rw [List.mem_cons, List.mem_cons] at hy
          rcases hy with rfl | rfl | hyD
          · rcases hs1 with ⟨heq, -, hb⟩ | ⟨hb, -, -, -, -⟩ <;>
              [exact heq ▸ hb; exact hb]
          · rcases hs2 with ⟨heq, -, hb⟩ | ⟨hb, -, -, -, -⟩ <;>
              [exact heq ▸ hb; exact hb]
          · have := hD y hyD
            rw [mem_board] at this ⊢
            omega
        have hxnb : x ∉ o1b :: o2b :: D := fun hy =>
          hxbase (List.mem_toFinset.mpr hy)
        have hocc : ((P ++ (o1b :: o2b :: D)).contains x) = false := by
          rw [Bool.eq_false_iff]
          intro hc
          rw [List.contains_iff_mem, List.mem_append] at hc
          rcases hc with hc | hc
          · exact hxP hc
          · exact hxnb hc
        have hcf := completesL_eq_false_of_threats_nil hscanB hocc hxnb
        apply not_hasSquare_insert hxB hp2B hnoB hcf
        refine ⟨a, b, s, hs, fun w hw => ?_⟩
        by_cases hwx : w = x
        · exact hwx ▸ Finset.mem_insert_self _ _
        · exact Finset.mem_insert_of_mem (hcorB w hw hwx)
    · -- the reply is not a corner: the base already holds the square
      apply hnoB
      refine ⟨a, b, s, hs, fun w hw => ?_⟩
      exact hcorB w hw (fun he => hxc (he ▸ hw))
  · -- escaping: the corners are the reply, the two reply stones, and
    -- one box cell, and the pair mode decides
    have hesc' : 17 ≤ a + s ∨ 17 ≤ b + s := by omega
    obtain ⟨d, hdD, hdc, ho1c, ho2c, hdo1, hdo2, ho12⟩ :=
      escape_pick hs hesc' hD
        (hdis _ (by rw [mem_corners]; tauto))
        (hdis _ (by rw [mem_corners]; tauto))
        (hdis _ (by rw [mem_corners]; tauto))
        (hdis _ (by rw [mem_corners]; tauto))
    by_cases h17 : o1r ∈ board 17 ∧ o2r ∈ board 17
    · -- three corners on board 17 confine the square: no escape
      have hd17 : d ∈ board 17 := by
        have := hD d hdD
        rw [mem_board] at this ⊢
        omega
      have := three_corners_confine hdc ho1c ho2c hdo1 hdo2 ho12
        hd17 h17.1 h17.2
      omega
    · have hfk := escape_farm hs hesc' hdc ho1c ho2c hdo1 hdo2 ho12
        (hD d hdD)
      have hpair' := hpair (by tauto)
      cases hot with
      | none =>
        rw [PairMode] at hpair'
        rw [hpair'] at hfk
        exact absurd hfk (by simp)
      | some h =>
        rw [PairMode] at hpair'
        obtain ⟨hsome, hnotin⟩ := hpair'
        rw [hsome] at hfk
        have hdh : h = d := by
          have := Option.some_inj.mp hfk
          exact (Key.farm.injEq .. ▸ this : _)
        exact hnotin (hdh ▸ List.mem_cons_of_mem _
          (List.mem_cons_of_mem _ hdD))

/-! ## Plumbing for the main induction -/

/-- Fewer than four stones hold no square. -/
theorem no_square_of_short {L : List Cell} (h : L.length < 4) :
    ¬ HasSquare L.toFinset := by
  rintro ⟨a, b, s, hs, hsub⟩
  have hcard : (corners a b s).card ≤ L.toFinset.card :=
    Finset.card_le_card hsub
  have hLc : L.toFinset.card ≤ L.length := L.toFinset_card_le
  have h1 : ((a, b) : Cell) ≠ (a, b + s) := by
    simp [Prod.ext_iff]; omega
  have h2 : ((a, b) : Cell) ≠ (a + s, b) := by
    simp [Prod.ext_iff]; omega
  have h3 : ((a, b) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have h4 : ((a, b + s) : Cell) ≠ (a + s, b) := by
    simp [Prod.ext_iff]; omega
  have h5 : ((a, b + s) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have h6 : ((a + s, b) : Cell) ≠ (a + s, b + s) := by
    simp [Prod.ext_iff]; omega
  have : (corners a b s).card = 4 := by
    rw [corners]
    rw [Finset.card_insert_of_notMem (by simp [h1, h2, h3]),
      Finset.card_insert_of_notMem (by simp [h4, h5]),
      Finset.card_insert_of_notMem (by simp [h6]),
      Finset.card_singleton]
  omega

/-- A winning move against box-confined stones lands in the box. -/
theorem win_move_in_box {p1 : List Cell} {m : Cell}
    (hp1 : ∀ y ∈ p1, y ∈ board 6)
    (hno : ¬ HasSquare p1.toFinset)
    (hwin : HasSquare (insert m p1.toFinset)) : m ∈ board 6 := by
  obtain ⟨a, b, s, hs, hsub⟩ := hwin
  have hmc : m ∈ corners a b s := by
    by_contra hmc
    apply hno
    refine ⟨a, b, s, hs, fun w hw => ?_⟩
    rcases Finset.mem_insert.mp (hsub hw) with rfl | h
    · exact absurd hw hmc
    · exact h
  -- three corners besides m are P1 stones in the box
  have hin : ∀ w ∈ corners a b s, w ≠ m → w ∈ board 6 := by
    intro w hw hwm
    rcases Finset.mem_insert.mp (hsub hw) with rfl | h
    · exact absurd rfl hwm
    · exact hp1 w (List.mem_toFinset.mp h)
  rw [mem_corners] at hmc
  have hc1 : ((a, b) : Cell) ∈ corners a b s := by rw [mem_corners]; tauto
  have hc2 : ((a, b + s) : Cell) ∈ corners a b s := by
    rw [mem_corners]; tauto
  have hc3 : ((a + s, b) : Cell) ∈ corners a b s := by
    rw [mem_corners]; tauto
  have hc4 : ((a + s, b + s) : Cell) ∈ corners a b s := by
    rw [mem_corners]; tauto
  rcases hmc with rfl | rfl | rfl | rfl
  · -- m is the northwest corner: the southeast pair confines it
    have h2 := hin _ hc2 (by simp [Prod.ext_iff]; omega)
    have h3 := hin _ hc3 (by simp [Prod.ext_iff]; omega)
    rw [mem_board] at h2 h3 ⊢
    dsimp only at h2 h3 ⊢
    omega
  · have h1 := hin _ hc1 (by simp [Prod.ext_iff]; omega)
    have h4 := hin _ hc4 (by simp [Prod.ext_iff]; omega)
    rw [mem_board] at h1 h4 ⊢
    dsimp only at h1 h4 ⊢
    omega
  · have h1 := hin _ hc1 (by simp [Prod.ext_iff]; omega)
    have h4 := hin _ hc4 (by simp [Prod.ext_iff]; omega)
    rw [mem_board] at h1 h4 ⊢
    dsimp only at h1 h4 ⊢
    omega
  · have h2 := hin _ hc2 (by simp [Prod.ext_iff]; omega)
    have h3 := hin _ hc3 (by simp [Prod.ext_iff]; omega)
    rw [mem_board] at h2 h3 ⊢
    dsimp only at h2 h3 ⊢
    omega

theorem inBox_iff {k : ℕ} {c : Cell} : inBox k c = true ↔ c ∈ board k := by
  simp [inBox, mem_board]

set_option maxHeartbeats 3200000 in
-- the replay unfolds the checker one level per forced move; the default budget runs out
/-- Replaying a forced base run on the target board, from any forced
position whose histories differ only at the two reply slots. -/
theorem simulate (σ : Strategy) {B n : ℕ}
    (hot : Option Cell) (hn17 : 17 ≤ n) (hB17 : 17 ≤ B)
    {opc x2c o1b o1r o2b o2r : Cell}
    (hop : opc ∈ board 6) (hx2 : x2c ∈ board 6)
    (hs1 : SlotOk B n o1b o1r) (hs2 : SlotOk B n o2b o2r)
    (hagree : ∀ tail : List Cell,
      σ (squaresList n) (opc :: o1r :: x2c :: o2r :: tail) =
        σ (squaresList B) (opc :: o1b :: x2c :: o2b :: tail))
    (htake : TakesWinsOn σ 6 n [opc, o1r, x2c, o2r]) :
    ∀ (fuel : ℕ) (tail : List Cell),
      tail.length % 2 = 0 →
      (∀ y ∈ tail, y ∈ board 6) →
      goForcedS σ 6 (squaresList B) B hot fuel
        (opc :: o1b :: x2c :: o2b :: tail) = true →
      ¬ HasSquare (o1b :: o2b :: stonesOf false tail).toFinset →
      ¬ HasSquare (opc :: x2c :: stonesOf true tail).toFinset →
      (o1r ∉ board 17 ∨ o2r ∉ board 17 →
        PairMode hot o1r o2r (o1r :: o2r :: stonesOf false tail)) →
      WinsWith σ n (opc :: o1r :: x2c :: o2r :: tail) := by
  have hb6B : ∀ w : Cell, w ∈ board 6 → w ∈ board B := by
    intro w hw
    rw [mem_board] at hw ⊢
    omega
  have hb6n : ∀ w : Cell, w ∈ board 6 → w ∈ board n := by
    intro w hw
    rw [mem_board] at hw ⊢
    omega
  have hb612 : ∀ w : Cell, w ∈ board 6 → w ∈ board 12 := by
    intro w hw
    rw [mem_board] at hw ⊢
    omega
  intro fuel
  induction fuel with
  | zero => intro tail _ _ h _ _ _; simp [goForcedS] at h
  | succ fuel ih =>
    intro tail hlen htail h hnoB hp1no hpair
    set TT := stonesOf true tail with hTT
    set DB := stonesOf false tail with hDB
    have hTTt : ∀ y ∈ TT, y ∈ board 6 := fun y hy =>
      htail y ((mem_stonesOf tail true).mpr (Or.inl hy))
    have hDBt : ∀ y ∈ DB, y ∈ board 6 := fun y hy =>
      htail y ((mem_stonesOf tail false).mpr (Or.inl hy))
    set p1 := opc :: x2c :: TT with hp1def
    set p2B := o1b :: o2b :: DB with hp2Bdef
    set p2R := o1r :: o2r :: DB with hp2Rdef
    have hp1box : ∀ y ∈ p1, y ∈ board 6 := by
      intro y hy
      rw [hp1def, List.mem_cons, List.mem_cons] at hy
      rcases hy with rfl | rfl | hy
      · exact hop
      · exact hx2
      · exact hTTt y hy
    have hstT : stonesOf true (opc :: o1b :: x2c :: o2b :: tail) = p1 := rfl
    have hstF : stonesOf false (opc :: o1b :: x2c :: o2b :: tail) = p2B :=
      rfl
    have ho1B : o1b ∈ board B := by
      rcases hs1 with ⟨heq, -, hb⟩ | ⟨hb, -, -, -, -⟩
      · exact heq ▸ hb
      · exact hb
    have ho2B : o2b ∈ board B := by
      rcases hs2 with ⟨heq, -, hb⟩ | ⟨hb, -, -, -, -⟩
      · exact heq ▸ hb
      · exact hb
    have ho1n : o1r ∈ board n := by
      rcases hs1 with ⟨heq, h17, -⟩ | ⟨-, -, hb, -, -⟩
      · rw [mem_board] at h17 ⊢; omega
      · exact hb
    have ho2n : o2r ∈ board n := by
      rcases hs2 with ⟨heq, h17, -⟩ | ⟨-, -, hb, -, -⟩
      · rw [mem_board] at h17 ⊢; omega
      · exact hb
    -- a box cell absent from the base position is absent from both
    have hfree : ∀ z : Cell, z ∈ board 6 →
        (((z : Cell) ∈ p1 → False) ∧ (z ∈ p2B → False)) →
        z ∉ p1 ∧ z ∉ p2R := by
      intro z hz6 hzb
      refine ⟨hzb.1, ?_⟩
      intro hz
      rw [hp2Rdef, List.mem_cons, List.mem_cons] at hz
      rcases hz with rfl | rfl | hz
      · rcases hs1 with ⟨heq, -, -⟩ | ⟨-, -, -, h12, -⟩
        · exact hzb.2 (heq ▸ List.mem_cons_self ..)
        · exact h12 (hb612 _ hz6)
      · rcases hs2 with ⟨heq, -, -⟩ | ⟨-, -, -, h12, -⟩
        · exact hzb.2 (heq ▸ List.mem_cons_of_mem _ (List.mem_cons_self ..))
        · exact h12 (hb612 _ hz6)
      · exact hzb.2 (List.mem_cons_of_mem _ (List.mem_cons_of_mem _ hz))
    simp only [goForcedS] at h
    rw [hstT, hstF] at h
    split at h
    · exact absurd h (by simp)
    · rename_i m hsm
      have hσr : σ (squaresList n) (opc :: o1r :: x2c :: o2r :: tail) = some m :=
        (hagree tail).trans hsm
      have hstTr : stonesOf true (opc :: o1r :: x2c :: o2r :: tail) = p1 := rfl
      have hstFr : stonesOf false (opc :: o1r :: x2c :: o2r :: tail) = p2R := rfl
      split at h
      · exact absurd h (by simp)
      · rename_i hguard
        simp only [Bool.or_eq_true, not_or, Bool.not_eq_true', List.contains_iff_mem] at hguard
        obtain ⟨⟨hmB, hm1⟩, hm2⟩ := hguard
        have hmB' : m ∈ board B := by
          rw [← onBoard_iff]
          revert hmB
          cases onBoard B m <;> simp
        have hm1' : m ∉ p1 := by simpa using hm1
        have hm2' : m ∉ p2B := by simpa using hm2
        split at h
        · -- the base run wins: the same move wins on the target board
          rename_i hwin
          have hw : HasSquare (insert m p1.toFinset) := by
            have := hasSquareL_sound (n := B) (L := m :: p1) hwin
            simpa using this
          have hm6 : m ∈ board 6 := win_move_in_box hp1box hp1no hw
          have hmfree := hfree m hm6 ⟨fun hc => hm1' hc, fun hc => hm2' hc⟩
          refine WinsWith.now m hσr ?_ ?_
          · rw [hstTr, hstFr]
            refine mem_empties.mpr ⟨hb6n m hm6, ?_, ?_⟩
            · intro hc
              exact hmfree.1 (List.mem_toFinset.mp hc)
            · intro hc
              exact hmfree.2 (List.mem_toFinset.mp hc)
          · rw [hstTr]; exact hw
        · rename_i hnowin
          have hp1no' : ¬ HasSquare (insert m p1.toFinset) := by
            intro hc
            have : hasSquareL (squaresList B) (m :: p1) = true := by
              rw [hasSquareL_iff (n := B)]
              · simpa using hc
              · intro y hy
                rcases List.mem_cons.mp hy with rfl | hy
                · exact hmB'
                · exact hb6B y (hp1box y hy)
            exact absurd this (by simpa using hnowin)
          split at h
          · exact absurd h (by simp)
          · rename_i hmbox
            have hm6 : m ∈ board 6 := by
              rw [← inBox_iff (k := 6)]
              revert hmbox
              cases inBox 6 m <;> simp
            split at h
            · exact absurd h (by simp)
            · rename_i hp2scan
              have hscan : threatsL (squaresList B) p2B ((m :: p1) ++ p2B)
                  = [] := by
                have : (threatsL (squaresList B) p2B
                    ((m :: p1) ++ p2B)).isEmpty = true := by
                  revert hp2scan
                  cases (threatsL (squaresList B) p2B
                    ((m :: p1) ++ p2B)).isEmpty <;> simp
                simpa [List.isEmpty_iff] using this
              split at h
              · rename_i hlv
                exfalso
                simp only [List.length_cons] at hlv
                omega
              · rename_i hlv
                set ths := threatsL (squaresList B) (m :: p1)
                  ((m :: p1) ++ p2B) with hths
                split at h
                · exact absurd h (by simp)
                · rename_i hthne
                  split at h
                  · exact absurd h (by simp)
                  · rename_i hthbox
                    split at h
                    · exact absurd h (by simp)
                    · rename_i hhot
                      rw [List.all_eq_true] at h
                      have hthne' : ths ≠ [] := by
                        intro hnil
                        rw [hnil] at hthne
                        simp at hthne
                      obtain ⟨z₀, hz₀⟩ := List.exists_mem_of_ne_nil _ hthne'
                      have hthsbox : ∀ z ∈ ths, z ∈ board 6 := by
                        have : ths.all (inBox 6) = true := by
                          revert hthbox
                          cases ths.all (inBox 6) <;> simp
                        rw [List.all_eq_true] at this
                        intro z hz
                        have := this z hz
                        exact inBox_iff.mp this
                      -- each threat is a live two-move win on both boards
                      have hthdata := fun z (hz : z ∈ ths) =>
                        threat_wins (n := B) (hths ▸ hz)
                      have hthfree : ∀ z ∈ ths, z ∉ p1 ∧ z ∉ p2R ∧ z ≠ m := by
                        intro z hz
                        obtain ⟨-, -, hocc⟩ := hthdata z hz
                        rw [Bool.eq_false_iff] at hocc
                        have hmem : ∀ w ∈ (m :: p1) ++ p2B, z ≠ w := by
                          intro w hw he
                          exact hocc (by
                            rw [List.contains_iff_mem]
                            exact he ▸ hw)
                        have hnot : z ∉ p1 ∧ z ∉ p2B ∧ z ≠ m := by
                          refine ⟨?_, ?_, hmem m (by simp)⟩
                          · intro hc
                            exact hmem z (by simp [hc]) rfl
                          · intro hc
                            exact hmem z (by simp [hc]) rfl
                        obtain ⟨hzfree1, hzfree2⟩ := hfree z (hthsbox z hz)
                          ⟨fun hc => hnot.1 hc, fun hc => hnot.2.1 hc⟩
                        exact ⟨hzfree1, hzfree2, hnot.2.2⟩
                      -- safety, from the base scan and the pair mode
                      have hsafe : ∀ r ∈ empties n (insert m p1.toFinset)
                          p2R.toFinset, ¬ HasSquare (insert r p2R.toFinset) := by
                        intro r hr
                        obtain ⟨hrb, hr1, hr2⟩ := mem_empties.mp hr
                        have hxP : r ∉ m :: p1 := by
                          intro hc
                          rcases List.mem_cons.mp hc with rfl | hc
                          · exact hr1 (Finset.mem_insert_self _ _)
                          · exact hr1 (Finset.mem_insert_of_mem
                              (List.mem_toFinset.mpr hc))
                        have hxr : r ∉ p2R := fun hc =>
                          hr2 (List.mem_toFinset.mpr hc)
                        exact simulate_safe hB17 hot hs1 hs2
                          (fun y hy => List.mem_cons.mp hy |>.elim
                            (fun he => he ▸ hm6) (hp1box y))
                          hDBt hnoB hpair hscan hxP hxr
                      -- the move is playable on the target board
                      have hmfree := hfree m hm6
                        ⟨fun hc => hm1' hc, fun hc => hm2' hc⟩
                      have hmE : m ∈ empties n p1.toFinset p2R.toFinset :=
                        mem_empties.mpr ⟨hb6n m hm6,
                          fun hc => hmfree.1 (List.mem_toFinset.mp hc),
                          fun hc => hmfree.2 (List.mem_toFinset.mp hc)⟩
                      -- a threat cell is empty on the target board
                      have hthE : ∀ z ∈ ths,
                          z ∈ empties n (insert m p1.toFinset) p2R.toFinset := by
                        intro z hz
                        obtain ⟨hz1, hz2, hzm⟩ := hthfree z hz
                        refine mem_empties.mpr ⟨hb6n z (hthsbox z hz), ?_, ?_⟩
                        · intro hc
                          rcases Finset.mem_insert.mp hc with rfl | hc
                          · exact hzm rfl
                          · exact hz1 (List.mem_toFinset.mp hc)
                        · intro hc
                          exact hz2 (List.mem_toFinset.mp hc)
                      have hne : (empties n (insert m p1.toFinset)
                          p2R.toFinset).Nonempty := ⟨z₀, hthE z₀ hz₀⟩
                      refine WinsWith.step m hσr hmE hne hsafe ?_
                      intro r hr
                      obtain ⟨hrb, hr1, hr2⟩ := mem_empties.mp hr
                      -- the real history after the reply, and its stones
                      have hlenR : (opc :: o1r :: x2c :: o2r :: tail).length % 2 = 0 := by
                        simp only [List.length_cons]; omega
                      have hsR1 : stonesOf true (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r])
                          = p1 ++ [m] := by
                        rw [stonesOf_snoc_odd_true (by rw [List.length_append]; simp; omega),
                          stonesOf_snoc_even_true hlenR, hstTr]
                      have hsR2 :
                          stonesOf false (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r])
                          = p2R ++ [r] := by
                        rw [stonesOf_snoc_odd_false (by rw [List.length_append]; simp; omega),
                          stonesOf_snoc_even_false hlenR, hstFr]
                      have hmemR : ∀ w, w ∈ ((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r] ↔
                          w ∈ p1 ++ [m] ∨ w ∈ p2R ++ [r] := by
                        intro w
                        rw [mem_stonesOf (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r]) true,
                          hsR1]
                        simp only [Bool.not_true]
                        rw [hsR2]
                      -- the two-move win: the strategy takes a standing threat
                      have hnow : ∀ z ∈ ths, z ≠ r →
                          WinsWith σ n (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r]) := by
                        intro z hz hzr
                        obtain ⟨hz1, hz2, hzm⟩ := hthfree z hz
                        -- z is a threat on the real board after the reply
                        have hzreal : z ∈ threatsL (squaresList n) (p1 ++ [m])
                            (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r]) := by
                          obtain ⟨sq, hsq, hfil, -⟩ := mem_threatsL (hths ▸ hz)
                          have hmine6 : ∀ x ∈ m :: p1, x ∈ board 6 := fun x hx =>
                            List.mem_cons.mp hx |>.elim (fun he => he ▸ hm6) (hp1box x)
                          have hsq6 : sq ∈ squaresList 6 :=
                            square_filter_confine (by omega) (by omega) hmine6 hsq hfil
                          refine threatsL_of_filter (squaresList_mono (by omega) hsq6) ?_ ?_
                          · rw [← hfil]
                            apply List.filter_congr
                            intro x _
                            congr 1
                            rw [Bool.eq_iff_iff, List.contains_iff_mem, List.contains_iff_mem]
                            simp only [List.mem_append, List.mem_cons, List.not_mem_nil, or_false]
                            tauto
                          · rw [Bool.eq_false_iff]
                            intro hx
                            rw [List.contains_iff_mem, hmemR, List.mem_append, List.mem_append,
                              List.mem_singleton, List.mem_singleton] at hx
                            rcases hx with (hx | rfl) | (hx | rfl)
                            · exact hz1 hx
                            · exact hzm rfl
                            · exact hz2 hx
                            · exact hzr rfl
                        have hthneR : threatsL (squaresList n)
                            (stonesOf true (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r]))
                            (((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r]) ≠ [] := by
                          rw [hsR1]
                          exact List.ne_nil_of_mem hzreal
                        have hshape : [opc, o1r, x2c, o2r] ++ ((tail ++ [m]) ++ [r]) =
                            ((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r] := by simp
                        obtain ⟨z', hσz', hz'th⟩ := htake ((tail ++ [m]) ++ [r])
                          (by rw [hshape, List.length_append, List.length_append]
                              simp only [List.length_cons, List.length_nil]; omega)
                          (by rw [hshape, hsR1]
                              intro x hx
                              rw [List.mem_append, List.mem_singleton] at hx
                              rcases hx with hx | rfl
                              · exact inBox_iff.mpr (hp1box x hx)
                              · exact inBox_iff.mpr hm6)
                          (by rw [hshape]
                              intro x hx
                              rw [hmemR, List.mem_append, List.mem_append, List.mem_singleton,
                                List.mem_singleton] at hx
                              rcases hx with (hx | rfl) | (hx | rfl)
                              · exact hb6n x (hp1box x hx)
                              · exact hb6n x hm6
                              · rw [hp2Rdef, List.mem_cons, List.mem_cons] at hx
                                rcases hx with rfl | rfl | hx
                                · exact ho1n
                                · exact ho2n
                                · exact hb6n x (hDBt x hx)
                              · exact hrb)
                          (by rw [hshape]; exact hthneR)
                        rw [hshape] at hσz' hz'th
                        rw [hsR1] at hz'th
                        obtain ⟨hwz', hz'b, hz'occ⟩ := threat_wins hz'th
                        rw [Bool.eq_false_iff] at hz'occ
                        refine WinsWith.now z' hσz' ?_ ?_
                        · rw [hsR1, hsR2]
                          refine mem_empties.mpr ⟨hz'b, ?_, ?_⟩
                          · intro hc
                            exact hz'occ (by
                              rw [List.contains_iff_mem, hmemR]
                              exact Or.inl (List.mem_toFinset.mp hc))
                          · intro hc
                            exact hz'occ (by
                              rw [List.contains_iff_mem, hmemR]
                              exact Or.inr (List.mem_toFinset.mp hc))
                        · rw [hsR1]; exact hwz'
                      by_cases hrths : r ∈ ths
                      · by_cases hrhot : hot = some r
                        · -- the block took the farm cell: win through
                          -- the second threat instead
                          have : ¬ (ths.all (· == r) = true) := by
                            intro hc
                            apply hhot
                            rw [hrhot]
                            simpa using hc
                          rw [List.all_eq_true] at this
                          push Not at this
                          obtain ⟨z', hz', hz'r⟩ := this
                          exact hnow z' hz' (by simpa using hz'r)
                        · -- an ordinary block: follow the base branch
                          have hbase := h r hrths
                          have hr6 : r ∈ board 6 := hthsbox r hrths
                          obtain ⟨hrp1, hrp2R, hrm⟩ := hthfree r hrths
                          have hrp2B : r ∉ p2B := by
                            obtain ⟨-, -, hocc⟩ := hthdata r hrths
                            rw [Bool.eq_false_iff] at hocc
                            intro hc
                            exact hocc (by
                              rw [List.contains_iff_mem, List.mem_append]
                              exact Or.inr hc)
                          -- base-side square-freeness extends
                          have hnoB' : ¬ HasSquare
                              (insert r p2B.toFinset) := by
                            have hoccr : (((m :: p1) ++ p2B).contains r)
                                = false := (hthdata r hrths).2.2
                            have hcf := completesL_eq_false_of_threats_nil
                              hscan hoccr hrp2B
                            exact not_hasSquare_insert (hb6B r hr6)
                              (fun y hy => by
                                rw [hp2Bdef, List.mem_cons,
                                  List.mem_cons] at hy
                                rcases hy with rfl | rfl | hy
                                · exact ho1B
                                · exact ho2B
                                · exact hb6B y (hDBt y hy))
                              hnoB hcf
                          have htail' : ∀ y ∈ (tail ++ [m]) ++ [r],
                              y ∈ board 6 := by
                            intro y hy
                            rcases List.mem_append.mp hy with hy | hy
                            · rcases List.mem_append.mp hy with hy | hy
                              · exact htail y hy
                              · rw [List.mem_singleton] at hy
                                exact hy ▸ hm6
                            · rw [List.mem_singleton] at hy
                              exact hy ▸ hr6
                          have hlen' : ((tail ++ [m]) ++ [r]).length % 2
                              = 0 := by
                            simp [List.length_append]
                            omega
                          have hstT' : stonesOf true ((tail ++ [m]) ++ [r])
                              = TT ++ [m] := by
                            rw [stonesOf_snoc_odd_true
                              (by rw [List.length_append]; simp; omega),
                              stonesOf_snoc_even_true hlen]
                          have hstF' : stonesOf false ((tail ++ [m]) ++ [r])
                              = DB ++ [r] := by
                            rw [stonesOf_snoc_odd_false
                              (by rw [List.length_append]; simp; omega),
                              stonesOf_snoc_even_false hlen]
                          have hbase' : goForcedS σ 6 (squaresList B) B hot fuel
                              (opc :: o1b :: x2c :: o2b ::
                                ((tail ++ [m]) ++ [r])) = true := by
                            have : (opc :: o1b :: x2c :: o2b :: tail)
                                ++ [m] ++ [r] =
                                opc :: o1b :: x2c :: o2b ::
                                  ((tail ++ [m]) ++ [r]) := by
                              simp
                            rwa [this] at hbase
                          have hind := ih ((tail ++ [m]) ++ [r]) hlen'
                            htail' hbase'
                            (by
                              rw [hstF']
                              intro hc
                              apply hnoB'
                              have : (o1b :: o2b :: (DB ++ [r])).toFinset =
                                  insert r p2B.toFinset := by
                                ext w
                                rw [hp2Bdef]
                                simp [List.toFinset_append]
                                tauto
                              rwa [this] at hc)
                            (by
                              rw [hstT']
                              intro hc
                              apply hp1no'
                              have : (opc :: x2c :: (TT ++ [m])).toFinset =
                                  insert m p1.toFinset := by
                                ext w
                                rw [hp1def]
                                simp [List.toFinset_append]
                                tauto
                              rwa [this] at hc)
                            (by
                              rw [hstF']
                              intro hoff
                              have hp := hpair hoff
                              cases hot with
                              | none => exact hp
                              | some hh =>
                                rw [PairMode] at hp ⊢
                                refine ⟨hp.1, ?_⟩
                                intro hc
                                rw [List.mem_cons, List.mem_cons,
                                  List.mem_append] at hc
                                rcases hc with rfl | rfl | hc | hc
                                · exact hp.2 (List.mem_cons_self ..)
                                · exact hp.2 (List.mem_cons_of_mem _
                                    (List.mem_cons_self ..))
                                · exact hp.2 (List.mem_cons_of_mem _
                                    (List.mem_cons_of_mem _ hc))
                                · rw [List.mem_singleton] at hc
                                  exact hrhot (hc ▸ rfl))
                          have hlist : ((opc :: o1r :: x2c :: o2r :: tail) ++ [m]) ++ [r] =
                              opc :: o1r :: x2c :: o2r :: ((tail ++ [m]) ++ [r]) := by simp
                          rw [hlist]
                          exact hind
                      · -- not a block: the standing threat wins now
                        exact hnow z₀ hz₀ (fun he => hrths (he ▸ hz₀))

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Plus/Agreement.lean <==
import SquareAchievement.General.Dispatch
import SquareAchievement.General.Coverage
import SquareAchievement.Plus.Rule

/-!
# The rule reads the same move from a real history and its base view

The rule depends on a history only through its abstraction (the first
player's stones, the second player's stones inside the base board, the
hidden corner of the free pair) and through the first reply's second
move. A real reply beyond the base board and its stand-in are both
dropped by the abstraction; a reply inside it is read verbatim; and the
wrapper chooses stand-ins with the same `farmKey` and the same second
move. So the rule's move on the real board is its move on the base
history, at every node of the simulation.
-/

namespace SquareAchievement.Plus

/-- A reply slot the abstraction cannot tell apart: the same cell, or
two cells both beyond the base board. -/
def SlotSame (b r : Cell) : Prop := b = r ∨ (onBoard base b = false ∧ onBoard base r = false)

theorem filter_slots {o1b o1r o2b o2r : Cell} (h1 : SlotSame o1b o1r) (h2 : SlotSame o2b o2r)
    (rest : List Cell) :
    (o1r :: o2r :: rest).filter (onBoard base) = (o1b :: o2b :: rest).filter (onBoard base) := by
  rcases h1 with rfl | ⟨hb1, hr1⟩ <;> rcases h2 with rfl | ⟨hb2, hr2⟩ <;>
    simp [List.filter_cons, *]

theorem abstractOf_eq {o1b o1r o2b o2r x2 : Cell} (tail : List Cell)
    (h1 : SlotSame o1b o1r) (h2 : SlotSame o2b o2r)
    (hkey : farmKey box o1b o2b = farmKey box o1r o2r) :
    abstractOf (opening :: o1r :: x2 :: o2r :: tail) =
      abstractOf (opening :: o1b :: x2 :: o2b :: tail) := by
  have er : stonesOf false (opening :: o1r :: x2 :: o2r :: tail) =
      o1r :: o2r :: stonesOf false tail := rfl
  have eb : stonesOf false (opening :: o1b :: x2 :: o2b :: tail) =
      o1b :: o2b :: stonesOf false tail := rfl
  have etr : stonesOf true (opening :: o1r :: x2 :: o2r :: tail) =
      opening :: x2 :: stonesOf true tail := rfl
  have etb : stonesOf true (opening :: o1b :: x2 :: o2b :: tail) =
      opening :: x2 :: stonesOf true tail := rfl
  have g1r : (opening :: o1r :: x2 :: o2r :: tail)[1]? = some o1r := rfl
  have g3r : (opening :: o1r :: x2 :: o2r :: tail)[3]? = some o2r := rfl
  have g1b : (opening :: o1b :: x2 :: o2b :: tail)[1]? = some o1b := rfl
  have g3b : (opening :: o1b :: x2 :: o2b :: tail)[3]? = some o2b := rfl
  unfold abstractOf
  simp only [er, eb, etr, etb, g1r, g3r, g1b, g3b, hkey, filter_slots h1 h2]

/-- The rule's moves agree along a real history and its base view. -/
theorem plusMove_agree {o1b o1r o2b o2r : Cell}
    (h1 : SlotSame o1b o1r) (h2 : SlotSame o2b o2r)
    (hkey : farmKey box o1b o2b = farmKey box o1r o2r)
    (hx2 : secondMove o1b = secondMove o1r) (sq sq' : List (List Cell)) :
    ∀ tail : List Cell,
      plusMove sq (opening :: o1r :: secondMove o1r :: o2r :: tail) =
        plusMove sq' (opening :: o1b :: secondMove o1r :: o2b :: tail) := by
  intro tail
  have habs := abstractOf_eq (x2 := secondMove o1r) tail h1 h2 hkey
  have habs4 := abstractOf_eq (x2 := secondMove o1r) [] h1 h2 hkey
  have g1r : (opening :: o1r :: secondMove o1r :: o2r :: tail)[1]? = some o1r := rfl
  have g1b : (opening :: o1b :: secondMove o1r :: o2b :: tail)[1]? = some o1b := rfl
  have t4r : (opening :: o1r :: secondMove o1r :: o2r :: tail).take 4 =
      [opening, o1r, secondMove o1r, o2r] := rfl
  have t4b : (opening :: o1b :: secondMove o1r :: o2b :: tail).take 4 =
      [opening, o1b, secondMove o1r, o2b] := rfl
  simp only [plusMove, g1r, g1b, t4r, t4b, habs, habs4, List.isEmpty_cons,
    Option.bind_eq_bind, Option.bind_some, hx2]

/-! ## The wrapper's stand-ins and anchors qualify -/

theorem onBoard_base_false {c : Cell} (h : c ∉ board 17) : onBoard base c = false := by
  rw [mem_board] at h
  apply Bool.eq_false_iff.mpr
  intro h'
  simp only [onBoard, base, Bool.and_eq_true] at h'
  exact h ⟨of_decide_eq_true h'.1, of_decide_eq_true h'.2⟩

theorem slotSame_far {b r : Cell} (hb : b ∉ board 17) (hr : r ∉ board 17) : SlotSame b r :=
  Or.inr ⟨onBoard_base_false hb, onBoard_base_false hr⟩

theorem farmKey_eq_none {o1 o2 : Cell}
    (h : ∀ hc : Cell, farmKey box o1 o2 = some (.farm hc) → False) :
    farmKey box o1 o2 = none := by
  rcases hk : farmKey box o1 o2 with _ | k
  · rfl
  · obtain ⟨hc, rfl⟩ := farmKey_farm hk
    exact (h hc hk).elim

/-- A near first reply has no hidden corner with the stand-in for a far
second. -/
theorem farmKey_standin_snd {o1 : Cell} (h : o1 ∈ board 17) :
    farmKey box o1 (22, 21) = none := by
  rw [mem_board] at h
  refine farmKey_eq_none fun hc hk => ?_
  obtain ⟨-, -, hcase | hcase⟩ := farmKey_spec hk <;>
    rcases farmCase_spec hcase with hf | hf | hf <;> simp only [box] at hf <;> omega

/-- The stand-in for a far first reply has no hidden corner with a near
second. -/
theorem farmKey_standin_fst {o2 : Cell} (h : o2 ∈ board 17) :
    farmKey box (22, 22) o2 = none := by
  rw [mem_board] at h
  refine farmKey_eq_none fun hc hk => ?_
  obtain ⟨-, -, hcase | hcase⟩ := farmKey_spec hk <;>
    rcases farmCase_spec hcase with hf | hf | hf <;> simp only [box] at hf <;> omega

/-- The two stand-ins have no hidden corner together. -/
theorem farmKey_standins : farmKey box (22, 22) (22, 21) = none := by decide

end SquareAchievement.Plus


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Plus/Anchors.lean <==
import SquareAchievement.Compute.ForcedSound
import SquareAchievement.Plus.Rule

/-!
# The rule's certificates for every larger board

The uniform argument replays a forced run on the anchor board `23` on
every board from `17` up. Replies inside the base board `17` are read
verbatim; a reply beyond it is abstracted, and the rule reads only the
abstraction, so the run from a stand-in pair is the run from the real
pair. Three families of anchored runs, with the hidden corner as a
guard, cover every pair that has one:

* both replies far: the pair `(h1 + 17, h2 + 17)`, `(h1 + 17, h2)`
  has hidden corner `(h1, h2)`, and both stones lie beyond the base
  board;
* a near aligned first reply `(a, w)` with `12 ≤ w < 17`, whose far
  partner `(a + w - h, w)` completes the square through `(a, h)`;
* the mirror, with the aligned member second.

A pair with no hidden corner is replaced by the stand-ins `(22, 22)`
and `(22, 21)`, which have none with each other or with any near
stone, and the run from those stand-ins is part of the base run.
-/

namespace SquareAchievement.Plus

/-- The board every anchored run is played on. -/
def anchorBoard : ℕ := 23

/-- The rule's forced run on the anchor board from a reply pair, with
the hidden corner as a guard. -/
def anchorRun (o1 o2 hot : Cell) : Bool :=
  decide (farmKey box o1 o2 = some (.farm hot)) &&
    goForcedS plusMove box (squaresList anchorBoard) anchorBoard (some hot)
      (anchorBoard * anchorBoard + 1) [opening, o1, secondMove o1, o2]

/-- Both replies far: one anchored run per corner cell. -/
def farAnchorsSafe : Bool :=
  (List.range box).all fun h1 =>
    (List.range box).all fun h2 =>
      anchorRun (h1 + 17, h2 + 17) (h1 + 17, h2) (h1, h2)

/-- A near aligned first reply, every corner cell whose square escapes
the base board. -/
def exactAnchorsSafe : Bool :=
  (List.range box).all fun a =>
    (List.range 17).all fun w =>
      (List.range box).all fun h =>
        (if 2 * box ≤ w && 17 ≤ a + w - h then
          anchorRun (a, w) (a + w - h, w) (a, h) &&
            anchorRun (w, a) (w, a + w - h) (h, a)
        else true)

/-- A near aligned second reply, the same iteration with the partner
first. -/
def farNearAnchorsSafe : Bool :=
  (List.range box).all fun a =>
    (List.range 17).all fun w =>
      (List.range box).all fun h =>
        (if 2 * box ≤ w && 17 ≤ a + w - h then
          anchorRun (a + w - h, w) (a, w) (a, h) &&
            anchorRun (w, a + w - h) (w, a) (h, a)
        else true)

/-- The positions the three families run, as `(o1, o2, hot)`: the far
family, then for each aligned near reply its two exact anchors and
their two mirrors. -/
def anchorPositions : List (Cell × Cell × Cell) :=
  ((List.range box).flatMap fun h1 => (List.range box).map fun h2 =>
    ((h1 + 17, h2 + 17), (h1 + 17, h2), (h1, h2))) ++
  ((List.range box).flatMap fun a => (List.range 17).flatMap fun w =>
    (List.range box).flatMap fun h =>
      if 2 * box ≤ w && 17 ≤ a + w - h then
        [((a, w), (a + w - h, w), (a, h)), ((w, a), (w, a + w - h), (h, a)),
          ((a + w - h, w), (a, w), (a, h)), ((w, a + w - h), (w, a), (h, a))]
      else [])

end SquareAchievement.Plus


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Plus/Results.lean <==
import SquareAchievement.Compute.ForcedSound
import SquareAchievement.Plus.Rule
import SquareAchievement.Plus.Anchors
import SquareAchievement.Plus.Uniform

/-!
# The plus rule's certificates

Each certificate runs the forced-tree checker on the rule itself: no
table is consulted anywhere, and the rule is evaluated afresh at every
node. The runs at sizes 6 to 17 prove those boards directly; the run
on the anchor board and the three anchored families feed the uniform
argument for every larger board.
-/

set_option linter.style.nativeDecide false

namespace SquareAchievement.Plus

/-- The rule wins by pure forcing on every board from 6 to 16. -/
theorem plus_forced_below_seventeen :
    ((List.range' 6 11).all fun n => checkForcedS plusMove box n) = true := by
  native_decide

/-- The rule wins by pure forcing on the base board. -/
theorem plus_forced_seventeen : checkForcedS plusMove box 17 = true := by
  native_decide

/-- Following the rule wins on every board from 6 to 17: the tree of
its own moves is a winning tree. -/
theorem plus_wins_with_of_le_seventeen {n : ℕ} (h6 : 6 ≤ n) (h17 : n ≤ 17) :
    WinsWith plusMove n [] := by
  rcases Nat.lt_or_ge n 17 with hlt | hge
  · refine checkForcedS_winsWith (plusMove_takesWins h6) ?_
    have hmem : n ∈ List.range' 6 11 := by
      rw [List.mem_range']
      exact ⟨n - 6, by omega, by omega⟩
    exact (List.all_eq_true.mp plus_forced_below_seventeen) n hmem
  · have : n = 17 := by omega
    subst this
    exact checkForcedS_winsWith (plusMove_takesWins h6) plus_forced_seventeen

/-- The rule's forced run on the anchor board, every reply pair. -/
theorem plus_forced_anchor : checkForcedS plusMove box anchorBoard = true := by
  native_decide

theorem far_anchors_safe : farAnchorsSafe = true := by native_decide
theorem exact_anchors_safe : exactAnchorsSafe = true := by native_decide
theorem far_near_anchors_safe : farNearAnchorsSafe = true := by native_decide

/-- Following the rule wins on every board from the base up. -/
theorem plus_wins_with_of_seventeen_le {n : ℕ} (hn : 17 ≤ n) : WinsWith plusMove n [] :=
  plus_uniform_aux hn plus_forced_anchor far_anchors_safe exact_anchors_safe
    far_near_anchors_safe

/-- The plus rule wins the square achievement game on every board of
size at least six, and the winning tree is the rule's own play: at
every node of the derivation the first player's move is the move the
rule returns. No lookup table appears in the statement or the proof. -/
theorem plus_wins_with {n : ℕ} (h : 6 ≤ n) : WinsWith plusMove n [] := by
  rcases Nat.lt_or_ge n 17 with hlt | hge
  · exact plus_wins_with_of_le_seventeen h (by omega)
  · exact plus_wins_with_of_seventeen_le hge

/-- The first player wins on every board of size at least six. -/
theorem plus_wins {n : ℕ} (h : 6 ≤ n) : P1CanWin n ∅ ∅ := by
  have := (plus_wins_with h).p1CanWin (by simp)
  simpa [stonesOf] using this

end SquareAchievement.Plus


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Plus/Rule.lean <==
import SquareAchievement.Compute.Checker
import SquareAchievement.General.FarmKey

/-!
# The plus rule

A strategy stated without a lookup table. A *plus* is a stone the
first player holds together with the four cells at distance `s` from
it along the axes; playing an arm makes three corners of a side-`s`
square with the centre and a neighbouring arm, so the second player
must block the diagonal cell, and the last arm makes three corners of
two squares at once. A *tempo move* is a single forcing move: once it
is played the second player has no threat and the first player has
exactly one threat cell. The block may leave the second player with a
threat, which the next move of the line takes.

The rule. Open at `(2, 2)`. Reply below it at `(3, 2)`, except against
seven first replies touching the opening pair, where a fixed diagram
gives the second move. Take a win or a block by reflex whenever one
exists. Otherwise follow the line chosen at the second reply: at most
three tempo moves followed by a plus of side `1` or `2`, preferring
fewer tempo moves, then fewer arms not held, then the smaller side,
then the smaller centre, and never making a threat whose only block
is the hidden corner of the second player's two free stones.

The rule reads only an abstraction of the position: the first player's
stones (always in the `6 × 6` corner), the second player's stones
inside the `17 × 17` base board, and the hidden corner of the free
pair if any. A stone beyond the base board shares no square with two
corner stones, so it matters only through a square with the hidden
corner, and that is what the abstraction records.
-/

namespace SquareAchievement.Plus

/-- The corner region every plan stays in. -/
def box : ℕ := 6

/-- The base board: stones inside it are read verbatim. -/
def base : ℕ := 17

def opening : Cell := (2, 2)

/-- The second move: `(3, 2)` unless the first reply is one of seven
cells touching the opening pair. -/
def secondMove (o1 : Cell) : Cell :=
  if o1 = (1, 3) ∨ o1 = (2, 3) ∨ o1 = (3, 3) then (2, 1)
  else if o1 = (2, 1) ∨ o1 = (4, 3) then (2, 3)
  else if o1 = (3, 1) ∨ o1 = (3, 2) then (1, 2)
  else (3, 2)

/-- The squares through two given corners `a` and `b` within `board k`,
as corner lists: two if the corners share a row or a column, one if
they are diagonal, none otherwise. -/
def squaresThrough (k : ℕ) (a b : Cell) : List (List Cell) :=
  if a = b then []
  else if a.1 = b.1 then
    let d := max a.2 b.2 - min a.2 b.2
    let c := min a.2 b.2
    let r := a.1
    (if r + d < k then [[(r, c), (r, c + d), (r + d, c), (r + d, c + d)]] else []) ++
    (if d ≤ r then [[(r - d, c), (r - d, c + d), (r, c), (r, c + d)]] else [])
  else if a.2 = b.2 then
    let d := max a.1 b.1 - min a.1 b.1
    let r := min a.1 b.1
    let c := a.2
    (if c + d < k then [[(r, c), (r, c + d), (r + d, c), (r + d, c + d)]] else []) ++
    (if d ≤ c then [[(r, c - d), (r, c), (r + d, c - d), (r + d, c)]] else [])
  else
    let dr := max a.1 b.1 - min a.1 b.1
    let dc := max a.2 b.2 - min a.2 b.2
    if dr = dc then
      let r := min a.1 b.1
      let c := min a.2 b.2
      [[(r, c), (r, c + dr), (r + dr, c), (r + dr, c + dr)]]
    else []

/-- Cells where `mine` is one stone short of a square inside `board k`,
unblocked: found through pairs of stones, so the cost grows with the
stones on the board and not with the board. -/
def threatsIn (k : ℕ) (mine occ : List Cell) : List Cell :=
  let cands := mine.flatMap fun a => mine.flatMap fun b =>
    if cellLt a b then
      (squaresThrough k a b).filterMap fun sq =>
        match sq.filter (fun x => !mine.contains x) with
        | [m] => if occ.contains m then none else some m
        | _ => none
    else []
  (cands.foldl (fun acc m => if acc.contains m then acc else m :: acc) []).mergeSort
    fun x y => cellLt x y || x == y

/-- The first player's threats: squares inside the corner. -/
def myThreats (p1 occ : List Cell) : List Cell := threatsIn box p1 occ

/-- The second player's threats among the near stones: squares inside
the base board. -/
def theirThreats (p2 occ : List Cell) : List Cell := threatsIn base p2 occ

def boxCells : List Cell := allCells box

/-- The abstract position the rule reads. -/
structure Abs where
  p1 : List Cell
  p2 : List Cell
  hot : Option Cell

/-- Play `moves` under forcing semantics, as the checker judges them:
after each move the second player has no threat, the move makes at
least one, two threats win, and one threat is blocked, never on the
hidden corner. -/
def forceLine (a : Abs) : List Cell → Bool
  | [] => false
  | m :: rest =>
    if a.p1.contains m || a.p2.contains m then false
    else
      let p1 := m :: a.p1
      if !(theirThreats a.p2 (p1 ++ a.p2)).isEmpty then false
      else
        match myThreats p1 (p1 ++ a.p2) with
        | [] => false
        | [b] => if a.hot == some b then false else forceLine ⟨p1, b :: a.p2, a.hot⟩ rest
        | _ => true

/-- The four arms of the plus of side `s` at `c`. -/
def arms (c : Cell) (s : ℕ) : List Cell :=
  [(c.1 - s, c.2), (c.1 + s, c.2), (c.1, c.2 - s), (c.1, c.2 + s)]

/-- Arms lie in the box; the subtraction must not have wrapped. -/
def armsOk (c : Cell) (s : ℕ) : Bool :=
  s ≤ c.1 && s ≤ c.2 && c.1 + s < box && c.2 + s < box

/-- All orderings of a short list: by the position of the first
element, then recursively. -/
def permsAux : ℕ → List Cell → List (List Cell)
  | 0, _ => [[]]
  | _ + 1, [] => [[]]
  | n + 1, xs => xs.flatMap fun x => (permsAux n (xs.erase x)).map (x :: ·)

def perms (xs : List Cell) : List (List Cell) := permsAux xs.length xs

/-- The key of a plus: remaining arms, side, centre. -/
abbrev PlusKey := ℕ × ℕ × Cell

def keyLe (a b : PlusKey) : Bool :=
  a.1 < b.1 || (a.1 == b.1 && (a.2.1 < b.2.1 ||
    (a.2.1 == b.2.1 && (cellLt a.2.2 b.2.2 || a.2.2 == b.2.2))))

def lineLe : List Cell → List Cell → Bool
  | [], _ => true
  | _ :: _, [] => false
  | x :: xs, y :: ys => cellLt x y || (x == y && lineLe xs ys)

/-- Order candidate lines: by plus key, then by the line itself. -/
def candLe (a b : PlusKey × List Cell) : Bool :=
  (keyLe a.1 b.1 && !(keyLe b.1 a.1 && !(a.1 == b.1))) &&
    (!(a.1 == b.1) || lineLe a.2 b.2)

/-- Every plus the first player can complete by force from `a`, with
its key and its arm order. -/
def winningPluses (a : Abs) : List (PlusKey × List Cell) :=
  let cands := a.p1.flatMap fun c =>
    [1, 2].filterMap fun s =>
      if !armsOk c s then none
      else
        let todo := (arms c s).filter fun x => !a.p1.contains x
        if todo.isEmpty || todo.any a.p2.contains then none
        else
          match (perms todo).find? (forceLine a) with
          | some order => some ((todo.length, s, c), order)
          | none => none
  cands.mergeSort candLe

/-- Tempo moves from `a`: exactly one threat cell, and it is not the
hidden corner. -/
def tempoMoves (a : Abs) : List (Cell × Abs) :=
  boxCells.filterMap fun m =>
    if a.p1.contains m || a.p2.contains m then none
    else
      let p1 := m :: a.p1
      if !(theirThreats a.p2 (p1 ++ a.p2)).isEmpty then none
      else
        match myThreats p1 (p1 ++ a.p2) with
        | [b] => if a.hot == some b then none else some (m, ⟨p1, b :: a.p2, a.hot⟩)
        | _ => none

/-- Strict order on plus keys. -/
def keyLt (a b : PlusKey) : Bool := keyLe a b && !(a == b)

/-- The best line within `d` tempo moves: fewest tempo moves first,
then the plus key, ties to the earliest position in search order. A
position where the second player already threatens offers no plus. Returns
the whole line, tempo moves then arms. -/
def bestLine (a : Abs) : ℕ → List (Abs × List Cell) → Option (List Cell)
  | _, [] => none
  | d, frontier =>
    let found := frontier.filterMap fun (b, pre) =>
      if !(theirThreats b.p2 (b.p1 ++ b.p2)).isEmpty then none
      else
        match winningPluses b with
        | (key, order) :: _ => some (key, pre ++ order)
        | [] => none
    let best := found.foldl (fun acc c =>
      match acc with
      | none => some c
      | some b => if keyLt c.1 b.1 then some c else some b) none
    match best with
    | some (_, line) => some line
    | none =>
      match d with
      | 0 => none
      | d + 1 =>
        bestLine a d (frontier.flatMap fun (b, pre) =>
          (tempoMoves b).map fun (m, b') => (b', pre ++ [m]))

/-- The line committed to at the second reply. -/
def lineOf (a : Abs) : Option (List Cell) := bestLine a 3 [(a, [])]

/-- The abstraction of a history: the first player's stones, the
second player's stones inside the base board, and the hidden corner of
the free pair. -/
def abstractOf (hist : List Cell) : Abs :=
  let p2 := (stonesOf false hist).filter (onBoard base)
  let hot := match hist[1]?, hist[3]? with
    | some o1, some o2 =>
      match farmKey box o1 o2 with
      | some (.farm h) => some h
      | _ => none
    | _, _ => none
  ⟨stonesOf true hist, p2, hot⟩

/-- The rule's move after `hist` (first player to move): reflexes on
the abstract position, the opening, the second move, then the first
unplayed cell of the line committed to at the second reply. -/
def plusMove (_ : List (List Cell)) (hist : List Cell) : Option Cell :=
  let a := abstractOf hist
  let occ := a.p1 ++ a.p2
  match myThreats a.p1 occ with
  | m :: _ => some m
  | [] =>
  match theirThreats a.p2 occ with
  | m :: _ => some m
  | [] =>
  if hist.isEmpty then some opening
  else do
    let o1 ← hist[1]?
    let x2 := secondMove o1
    if !a.p1.contains x2 then some x2
    else do
      let line ← lineOf (abstractOf (hist.take 4))
      line.find? fun c => !a.p1.contains c

end SquareAchievement.Plus


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Plus/Threats.lean <==
import SquareAchievement.General.Simulation
import SquareAchievement.Plus.Rule

/-!
# The pair-based threat scan is the square scan

`threatsIn` finds threats through pairs of stones; the checker's
`threatsL` scans every square of the board. With the stones inside the
board they agree, so the rule's reflexes see exactly the completions
the checker sees. This is what lets the strong soundness theorem
attribute the checker's two-move wins to the rule itself.
-/

namespace SquareAchievement.Plus

open SquareAchievement

/-- Every list `squaresThrough` emits is a square of the board. -/
theorem squaresThrough_sub {k : ℕ} {a b : Cell} (ha : a ∈ board k) (hb : b ∈ board k)
    {sq : List Cell} (h : sq ∈ squaresThrough k a b) : sq ∈ squaresList k := by
  rw [mem_board] at ha hb
  rw [mem_squaresList]
  unfold squaresThrough at h
  split_ifs at h with h1 h2 h3
  · simp at h
  · have hne : a.2 ≠ b.2 := fun h' => h1 (Prod.ext h2 h')
    simp only [List.mem_append, List.mem_ite_nil_right, List.mem_singleton] at h
    rcases h with ⟨hlt, rfl⟩ | ⟨hle, rfl⟩
    · exact ⟨a.1, min a.2 b.2, max a.2 b.2 - min a.2 b.2, by omega, by omega, by omega, rfl⟩
    · refine ⟨a.1 - (max a.2 b.2 - min a.2 b.2), min a.2 b.2, max a.2 b.2 - min a.2 b.2,
        by omega, by omega, by omega, ?_⟩
      simp only [List.cons.injEq, Prod.mk.injEq, and_true, true_and]
      omega
  · have hne : a.1 ≠ b.1 := fun h' => h1 (Prod.ext h' h3)
    simp only [List.mem_append, List.mem_ite_nil_right, List.mem_singleton] at h
    rcases h with ⟨hlt, rfl⟩ | ⟨hle, rfl⟩
    · exact ⟨min a.1 b.1, a.2, max a.1 b.1 - min a.1 b.1, by omega, by omega, by omega, rfl⟩
    · refine ⟨min a.1 b.1, a.2 - (max a.1 b.1 - min a.1 b.1), max a.1 b.1 - min a.1 b.1,
        by omega, by omega, by omega, ?_⟩
      simp only [List.cons.injEq, Prod.mk.injEq, and_true, true_and]
      omega
  · rw [List.mem_ite_nil_right, List.mem_singleton] at h
    obtain ⟨hd, rfl⟩ := h
    exact ⟨min a.1 b.1, min a.2 b.2, max a.1 b.1 - min a.1 b.1,
      by omega, by omega, by omega, rfl⟩

/-- Every square through two distinct corners is emitted for that pair. -/
theorem mem_squaresThrough {k r c s : ℕ} (hs : 0 < s) (hr : r + s < k) (hc : c + s < k)
    {a b : Cell} (ha : a ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)])
    (hb : b ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)]) (hab : cellLt a b = true) :
    [(r, c), (r, c + s), (r + s, c), (r + s, c + s)] ∈ squaresThrough k a b := by
  simp only [List.mem_cons, List.not_mem_nil, or_false] at ha hb
  simp only [cellLt, Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at hab
  rcases ha with rfl | rfl | rfl | rfl <;> rcases hb with rfl | rfl | rfl | rfl <;>
    simp only [squaresThrough, Prod.mk.injEq] <;>
    split_ifs <;>
    simp only [List.mem_append, List.mem_singleton, List.not_mem_nil,
      or_false, false_or, List.cons.injEq, Prod.mk.injEq, and_true, true_and] <;>
    omega

/-- Membership survives the fold that removes duplicates. -/
theorem mem_dedup_foldl (l : List Cell) :
    ∀ (acc : List Cell) (z : Cell),
      z ∈ l.foldl (fun acc m => if acc.contains m then acc else m :: acc) acc ↔
        z ∈ l ∨ z ∈ acc := by
  induction l with
  | nil => intro acc z; simp
  | cons m rest ih =>
    intro acc z
    rw [List.foldl_cons, ih]
    by_cases hm : acc.contains m = true
    · simp only [hm, if_true, List.mem_cons]
      have : m ∈ acc := List.contains_iff_mem.mp hm
      constructor
      · rintro (h | h)
        · exact Or.inl (Or.inr h)
        · exact Or.inr h
      · rintro ((rfl | h) | h)
        · exact Or.inr this
        · exact Or.inl h
        · exact Or.inr h
    · simp only [hm, Bool.false_eq_true, if_false, List.mem_cons]
      tauto

/-- The pair scan and the square scan agree. -/
theorem mem_threatsIn_iff {k : ℕ} {mine occ : List Cell} (hmine : ∀ x ∈ mine, x ∈ board k)
    {z : Cell} : z ∈ threatsIn k mine occ ↔ z ∈ threatsL (squaresList k) mine occ := by
  unfold threatsIn
  rw [List.mem_mergeSort, mem_dedup_foldl]
  simp only [List.not_mem_nil, or_false, List.mem_flatMap]
  constructor
  · rintro ⟨a, ha, b, hb, hz⟩
    split_ifs at hz with hab
    · rw [List.mem_filterMap] at hz
      obtain ⟨sq, hsq, hm⟩ := hz
      have hsqL := squaresThrough_sub (hmine a ha) (hmine b hb) hsq
      split at hm
      · rename_i m heq
        split at hm
        · simp at hm
        · rename_i hocc
          obtain rfl := Option.some_inj.mp hm
          exact threatsL_of_filter hsqL heq (by revert hocc; cases occ.contains m <;> simp)
      · simp at hm
    · simp at hz
  · intro h
    obtain ⟨sq, hsq, hfil, hocc⟩ := mem_threatsL h
    obtain ⟨r, c, s, hs, hr, hc, rfl⟩ := mem_squaresList.mp hsq
    -- three corners lie in `mine`; two of them, in order, generate the square
    have hnd := squaresList_nodup hsq
    have hcorner : ∀ x ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)],
        x ≠ z → x ∈ mine := by
      intro x hx hxz
      by_contra hxm
      have : x ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)].filter
          (fun y => !mine.contains y) :=
        List.mem_filter.mpr ⟨hx, by simpa using hxm⟩
      rw [hfil, List.mem_singleton] at this
      exact hxz this
    have hzsq : z ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)] :=
      List.mem_of_mem_filter (hfil ▸ List.mem_cons_self ..)
    -- pick the two smallest corners other than z
    obtain ⟨a, b, ha, hb, hab, haz, hbz⟩ : ∃ a b : Cell,
        a ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)] ∧
        b ∈ [(r, c), (r, c + s), (r + s, c), (r + s, c + s)] ∧
        cellLt a b = true ∧ a ≠ z ∧ b ≠ z := by
      simp only [List.mem_cons, List.not_mem_nil, or_false] at hzsq
      rcases hzsq with rfl | rfl | rfl | rfl
      · exact ⟨(r, c + s), (r + s, c), by simp, by simp,
          by simp [cellLt]; omega, by simp [Prod.ext_iff]; omega, by simp [Prod.ext_iff]; omega⟩
      · exact ⟨(r, c), (r + s, c), by simp, by simp,
          by simp [cellLt]; omega, by simp [Prod.ext_iff]; omega, by simp [Prod.ext_iff]; omega⟩
      · exact ⟨(r, c), (r, c + s), by simp, by simp,
          by simp [cellLt]; omega, by simp [Prod.ext_iff]; omega, by simp [Prod.ext_iff]; omega⟩
      · exact ⟨(r, c), (r, c + s), by simp, by simp,
          by simp [cellLt]; omega, by simp [Prod.ext_iff]; omega, by simp [Prod.ext_iff]; omega⟩
    refine ⟨a, hcorner a ha haz, b, hcorner b hb hbz, ?_⟩
    rw [if_pos hab, List.mem_filterMap]
    refine ⟨_, mem_squaresThrough hs hr hc ha hb hab, ?_⟩
    rw [hfil]
    simp only [hocc, Bool.false_eq_true, if_false]

/-- The rule takes its wins: with its stones in the corner and the
second player's near stones the only ones that can occupy a corner cell, its
first reflex plays a completion whenever the board offers one. -/
theorem plusMove_takesWins {n : ℕ} (hn : 6 ≤ n) : TakesWinsOn plusMove box n [] := by
  intro tail hlen hp1box hboard hne
  simp only [List.nil_append] at hp1box hboard hne ⊢
  set a := abstractOf tail with ha
  have hp1 : a.p1 = stonesOf true tail := rfl
  have hp1box' : ∀ x ∈ stonesOf true tail, x ∈ board 6 :=
    fun x hx => inBox_iff.mp (hp1box x hx)
  -- occupancy on the box: the rule's near list against the whole history
  have hocc : ∀ x ∈ board 6, (x ∈ a.p1 ++ a.p2 ↔ x ∈ tail) := by
    intro x hx6
    rw [List.mem_append, mem_stonesOf tail true]
    simp only [Bool.not_true]
    constructor
    · rintro (h | h)
      · exact Or.inl h
      · exact Or.inr (List.mem_of_mem_filter h)
    · rintro (h | h)
      · exact Or.inl h
      · right
        refine List.mem_filter.mpr ⟨h, ?_⟩
        rw [mem_board] at hx6
        simp only [onBoard, base, Bool.and_eq_true]
        exact ⟨decide_eq_true (by omega), decide_eq_true (by omega)⟩
  have hcross := fun z =>
    mem_threatsL_iff_cross (B := 6) (n := n) (le_refl 6) hn hp1box' hocc (z := z)
  have hne6 : threatsL (squaresList 6) (stonesOf true tail) (a.p1 ++ a.p2) ≠ [] := by
    intro hnil
    obtain ⟨z, hz⟩ := List.exists_mem_of_ne_nil _ hne
    have := (hcross z).mpr hz
    rw [hnil] at this
    simp at this
  have hmy : myThreats a.p1 (a.p1 ++ a.p2) ≠ [] := by
    intro hnil
    obtain ⟨z, hz⟩ := List.exists_mem_of_ne_nil _ hne6
    have : z ∈ myThreats a.p1 (a.p1 ++ a.p2) := (mem_threatsIn_iff (k := 6) hp1box').mpr hz
    rw [hnil] at this
    simp at this
  obtain ⟨z, rest, hzr⟩ := List.exists_cons_of_ne_nil hmy
  refine ⟨z, ?_, ?_⟩
  · simp only [plusMove, ← ha, hzr]
  · have hz : z ∈ myThreats a.p1 (a.p1 ++ a.p2) := by rw [hzr]; exact List.mem_cons_self ..
    exact (hcross z).mp ((mem_threatsIn_iff (k := 6) hp1box').mp hz)

end SquareAchievement.Plus


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Plus/Uniform.lean <==
import SquareAchievement.General.Dispatch
import SquareAchievement.Plus.Anchors
import SquareAchievement.Plus.Agreement
import SquareAchievement.Plus.Threats

/-!
# The plus rule wins every board from the base up

The wrapper for the rule. It walks the two free reply levels of the
rule's forced run on the anchor board and dispatches every real reply
pair to `simulate`: both replies inside the base board `17` replay the
base branch verbatim; a pair with no hidden corner replays the branch
of the stand-ins `(22, 22)` and `(22, 21)`; a pair with a hidden
corner replays its anchored run. The rule reads only the abstraction
of the position, so the stand-in branch is the rule's own play against
the real pair.
-/

namespace SquareAchievement.Plus

open SquareAchievement

/-! ## The first two moves -/

theorem threatsIn_nil {k : ℕ} {occ : List Cell} : threatsIn k [] occ = [] := by
  simp [threatsIn]

theorem cellLt_irrefl (a : Cell) : cellLt a a = false := by
  simp [cellLt]

theorem threatsIn_single {k : ℕ} {a : Cell} {occ : List Cell} :
    threatsIn k [a] occ = [] := by
  simp [threatsIn, cellLt_irrefl]

theorem opening_box : opening ∈ board 6 := by
  rw [mem_board]; decide

theorem secondMove_box (o1 : Cell) : secondMove o1 ∈ board 6 := by
  unfold secondMove
  split_ifs <;> (rw [mem_board]; decide)

theorem secondMove_ne_opening (o1 : Cell) : secondMove o1 ≠ opening := by
  unfold secondMove opening
  split_ifs <;> decide

theorem secondMove_ne_self (o1 : Cell) : secondMove o1 ≠ o1 := by
  unfold secondMove
  split_ifs with h1 h2 h3 <;> intro he
  · rcases h1 with rfl | rfl | rfl <;> simp at he
  · rcases h2 with rfl | rfl <;> simp at he
  · rcases h3 with rfl | rfl <;> simp at he
  · exact h3 (Or.inr he.symm)

/-- Far from the opening, the second move is the default. -/
theorem secondMove_far {o1 : Cell} (h : o1 ∉ board 6) : secondMove o1 = (3, 2) := by
  unfold secondMove
  rw [mem_board] at h
  split_ifs with h1 h2 h3
  · exfalso; rcases h1 with rfl | rfl | rfl <;> simp at h
  · exfalso; rcases h2 with rfl | rfl <;> simp at h
  · exfalso; rcases h3 with rfl | rfl <;> simp at h
  · rfl

theorem plusMove_nil {sq : List (List Cell)} : plusMove sq [] = some opening := by
  simp [plusMove, abstractOf, stonesOf, myThreats, theirThreats, threatsIn_nil]

theorem plusMove_two {sq : List (List Cell)} (o1 : Cell) :
    plusMove sq [opening, o1] = some (secondMove o1) := by
  have hne := secondMove_ne_opening o1
  simp only [plusMove, abstractOf, stonesOf, myThreats, theirThreats]
  by_cases h17 : onBoard base o1 = true
  · simp [h17, threatsIn_single, List.filter, hne]
  · simp [h17, threatsIn_single, threatsIn_nil, List.filter, hne]

/-! ## What the anchored certificates say -/

theorem anchorRun_spec {o1 o2 hot : Cell} (h : anchorRun o1 o2 hot = true) :
    farmKey box o1 o2 = some (.farm hot) ∧
      goForcedS plusMove box (squaresList anchorBoard) anchorBoard (some hot)
        (anchorBoard * anchorBoard + 1) [opening, o1, secondMove o1, o2] = true := by
  rw [anchorRun, Bool.and_eq_true, decide_eq_true_iff] at h
  exact h

theorem farAnchors_run (hf : farAnchorsSafe = true) {h1 h2 : ℕ}
    (hh1 : h1 < box) (hh2 : h2 < box) :
    anchorRun (h1 + 17, h2 + 17) (h1 + 17, h2) (h1, h2) = true := by
  rw [farAnchorsSafe, List.all_eq_true] at hf
  have := hf h1 (List.mem_range.mpr hh1)
  rw [List.all_eq_true] at this
  exact this h2 (List.mem_range.mpr hh2)

theorem exactAnchors_run (hf : exactAnchorsSafe = true) {a w h : ℕ}
    (ha : a < box) (hw : w < 17) (hh : h < box)
    (hgate : 2 * box ≤ w) (hesc : 17 ≤ a + w - h) :
    anchorRun (a, w) (a + w - h, w) (a, h) = true ∧
      anchorRun (w, a) (w, a + w - h) (h, a) = true := by
  rw [exactAnchorsSafe, List.all_eq_true] at hf
  have := hf a (List.mem_range.mpr ha)
  rw [List.all_eq_true] at this
  have := this w (List.mem_range.mpr hw)
  rw [List.all_eq_true] at this
  have := this h (List.mem_range.mpr hh)
  rw [if_pos (by
    simp only [Bool.and_eq_true, decide_eq_true_eq]
    exact ⟨hgate, hesc⟩)] at this
  rw [Bool.and_eq_true] at this
  exact this

theorem farNearAnchors_run (hf : farNearAnchorsSafe = true) {a w h : ℕ}
    (ha : a < box) (hw : w < 17) (hh : h < box)
    (hgate : 2 * box ≤ w) (hesc : 17 ≤ a + w - h) :
    anchorRun (a + w - h, w) (a, w) (a, h) = true ∧
      anchorRun (w, a + w - h) (w, a) (h, a) = true := by
  rw [farNearAnchorsSafe, List.all_eq_true] at hf
  have := hf a (List.mem_range.mpr ha)
  rw [List.all_eq_true] at this
  have := this w (List.mem_range.mpr hw)
  rw [List.all_eq_true] at this
  have := this h (List.mem_range.mpr hh)
  rw [if_pos (by
    simp only [Bool.and_eq_true, decide_eq_true_eq]
    exact ⟨hgate, hesc⟩)] at this
  rw [Bool.and_eq_true] at this
  exact this

/-! ## The wrapper -/

set_option maxHeartbeats 3200000 in
-- opening the base run at three levels exceeds the default budget
set_option maxRecDepth 4096 in
/-- The rule's forced run on the anchor board and its three anchored
families win every board from the base up. -/
theorem plus_uniform_aux {n : ℕ} (hn : 17 ≤ n)
    (hbase : checkForcedS plusMove box anchorBoard = true)
    (hfar : farAnchorsSafe = true)
    (hexact : exactAnchorsSafe = true)
    (hfarnear : farNearAnchorsSafe = true) :
    WinsWith plusMove n [] := by
  have hab : anchorBoard = 23 := rfl
  have hbox : box = 6 := rfl
  have hop6 : opening ∈ board 6 := opening_box
  have hb6n : ∀ w : Cell, w ∈ board 6 → w ∈ board n := by
    intro w hw
    rw [mem_board] at hw ⊢
    omega
  have hb617 : ∀ w : Cell, w ∈ board 6 → w ∈ board 17 := by
    intro w hw
    rw [mem_board] at hw ⊢
    omega
  have hb1723 : ∀ w : Cell, w ∈ board 17 → w ∈ board 23 := by
    intro w hw
    rw [mem_board] at hw ⊢
    omega
  have hno12 : ∀ w : Cell, w ∉ board 17 → w ∉ board 12 := by
    intro w hw hc
    rw [mem_board] at hc
    exact hw (by rw [mem_board]; omega)
  -- open the base run at the first level
  rw [checkForcedS] at hbase
  obtain ⟨fuel, hfuel⟩ : ∃ f, anchorBoard * anchorBoard + 1 = f + 1 :=
    ⟨anchorBoard * anchorBoard, rfl⟩
  rw [hfuel] at hbase
  simp only [goForcedS, plusMove_nil] at hbase
  split at hbase
  · exact absurd hbase (by simp)
  · rename_i hguard0
    split at hbase
    · rename_i hwin0
      exfalso
      have := hasSquareL_sound (n := anchorBoard) hwin0
      exact not_hasSquare_of_card_lt
        (lt_of_le_of_lt (List.toFinset_card_le _) (by simp [stonesOf])) this
    · split at hbase
      · exact absurd hbase (by simp)
      · split at hbase
        · exact absurd hbase (by simp)
        · split at hbase
          · rename_i hlv0
            split at hbase
            · exact absurd hbase (by simp)
            · rename_i hrep0
              rw [List.all_eq_true] at hbase
              -- the level-one walk of the base run
              have hsub2 : ∀ r1 : Cell, r1 ∈ board anchorBoard → r1 ≠ opening →
                  ∃ fuel',
                    (∀ o2c : Cell, o2c ∈ board anchorBoard → o2c ≠ opening →
                      o2c ≠ r1 → o2c ≠ secondMove r1 →
                      goForcedS plusMove box (squaresList anchorBoard) anchorBoard none
                        fuel' (opening :: r1 :: secondMove r1 :: o2c :: []) = true) := by
                intro r1 hr1b hr1op
                have hbr1 := hbase r1 (by
                  rw [List.mem_filter]
                  refine ⟨mem_allCells.mpr hr1b, ?_⟩
                  simp only [List.nil_append, List.contains_eq_mem, List.mem_cons,
                    List.not_mem_nil, or_false, Bool.not_eq_eq_eq_not, Bool.not_true,
                    decide_eq_false_iff_not]
                  exact fun he => hr1op (by simp [he]))
                rcases fuel with _ | fuel1
                · simp [goForcedS] at hbr1
                have hcons : (([] : List Cell) ++ [opening]) ++ [r1] = [opening, r1] := by simp
                rw [hcons] at hbr1
                simp only [goForcedS, plusMove_two] at hbr1
                split at hbr1
                · exact absurd hbr1 (by simp)
                · rename_i hguard1
                  split at hbr1
                  · rename_i hwin1
                    exfalso
                    have := hasSquareL_sound (n := anchorBoard) hwin1
                    exact not_hasSquare_of_card_lt (lt_of_le_of_lt
                      (List.toFinset_card_le _) (by simp [stonesOf])) this
                  · split at hbr1
                    · exact absurd hbr1 (by simp)
                    · split at hbr1
                      · exact absurd hbr1 (by simp)
                      · split at hbr1
                        · rename_i hlv1
                          split at hbr1
                          · exact absurd hbr1 (by simp)
                          · rename_i hrep1
                            rw [List.all_eq_true] at hbr1
                            refine ⟨fuel1, ?_⟩
                            intro o2c ho2cb ho2op ho2r1 ho2x2
                            have hbr2 := hbr1 o2c (by
                              rw [List.mem_filter]
                              refine ⟨mem_allCells.mpr ho2cb, ?_⟩
                              simp only [List.cons_append, List.nil_append,
                                List.contains_eq_mem, List.mem_cons, List.not_mem_nil, or_false,
                                Bool.decide_or, Bool.not_or, Bool.and_eq_true,
                                Bool.not_eq_eq_eq_not, Bool.not_true, decide_eq_false_iff_not]
                              exact ⟨fun he => ho2op (by simp [he]),
                                fun he => ho2r1 (by simp [he]),
                                fun he => ho2x2 (by simp [he])⟩)
                            have hsh : ([opening, r1] ++ [secondMove r1]) ++ [o2c] =
                                opening :: r1 :: secondMove r1 :: o2c :: [] := by
                              simp
                            rwa [hsh] at hbr2
                        · rename_i hlv1
                          exfalso
                          simp at hlv1
              -- assemble the root step: the rule opens at `opening`
              have e0t : (stonesOf true []).toFinset = (∅ : Finset Cell) := by simp [stonesOf]
              have e0f : (stonesOf false []).toFinset = (∅ : Finset Cell) := by simp [stonesOf]
              refine WinsWith.step opening plusMove_nil ?_ ?_ ?_ ?_ <;> rw [e0t, e0f]
              · exact mem_empties.mpr ⟨hb6n _ hop6, by simp, by simp⟩
              · exact empties_nonempty hn (by simp)
              · exact fun r _ => not_hasSquare_of_card_lt (by
                  have := Finset.card_insert_le r (∅ : Finset Cell)
                  simp at this ⊢)
              intro o1r ho1E
              obtain ⟨ho1n, ho1p1, -⟩ := mem_empties.mp ho1E
              have ho1op : o1r ≠ opening := by
                intro he
                exact ho1p1 (he ▸ Finset.mem_insert_self _ _)
              -- the real second move, and the base cell it is read from
              obtain ⟨o1b, ho1b23, ho1bop, hslot1, hx2eq, ho1b17, ho1bcases⟩ :
                  ∃ o1b : Cell, o1b ∈ board anchorBoard ∧ o1b ≠ opening ∧
                    SlotOk anchorBoard n o1b o1r ∧ secondMove o1b = secondMove o1r ∧
                    (o1r ∈ board 17 → o1b = o1r) ∧ (o1r ∉ board 17 → o1b = (22, 22)) := by
                by_cases ho117 : o1r ∈ board 17
                · exact ⟨o1r, hb1723 _ ho117, ho1op,
                    Or.inl ⟨rfl, ho117, hb1723 _ ho117⟩, rfl, fun _ => rfl,
                    fun h => absurd ho117 h⟩
                · refine ⟨(22, 22), by rw [mem_board, hab]; omega, by decide,
                    Or.inr ⟨by rw [mem_board, hab]; omega, by rw [mem_board]; omega,
                      ho1n, hno12 _ ho117, ho117⟩, ?_, fun h => absurd h ho117, fun _ => rfl⟩
                  rw [secondMove_far (by rw [mem_board]; omega),
                    secondMove_far (fun h6 => ho117 (hb617 _ h6))]
              set x2 := secondMove o1r with hx2def
              have hx2box : x2 ∈ board 6 := secondMove_box o1r
              have hx2op : x2 ≠ opening := secondMove_ne_opening o1r
              have hx2o1 : x2 ≠ o1r := secondMove_ne_self o1r
              obtain ⟨fuel1, hlvl2⟩ := hsub2 o1b ho1b23 ho1bop
              rw [hx2eq] at hlvl2
              -- the second step: the rule answers with the second move
              have hl2 : (([] : List Cell) ++ [opening]) ++ [o1r] = [opening, o1r] := rfl
              rw [hl2]
              have e1t : (stonesOf true [opening, o1r]).toFinset =
                  insert opening (∅ : Finset Cell) := by simp [stonesOf]
              have e1f : (stonesOf false [opening, o1r]).toFinset =
                  insert o1r (∅ : Finset Cell) := by simp [stonesOf]
              refine WinsWith.step x2 (plusMove_two o1r) ?_ ?_ ?_ ?_ <;> rw [e1t, e1f]
              · exact mem_empties.mpr ⟨hb6n _ hx2box, by simp [hx2op], by simp [hx2o1]⟩
              · exact empties_nonempty hn (card_union_three _ _ _)
              · intro r _
                refine not_hasSquare_of_card_lt ?_
                have h1 := Finset.card_insert_le r (insert o1r (∅ : Finset Cell))
                have h2 := Finset.card_insert_le o1r (∅ : Finset Cell)
                rw [Finset.card_empty] at h2
                omega
              intro o2r ho2E
              obtain ⟨ho2n, ho2p1, ho2p2⟩ := mem_empties.mp ho2E
              have ho2op : o2r ≠ opening := by
                intro he
                exact ho2p1 (he ▸ Finset.mem_insert_of_mem (Finset.mem_insert_self _ _))
              have ho2x2 : o2r ≠ x2 := by
                intro he
                exact ho2p1 (he ▸ Finset.mem_insert_self _ _)
              have ho2o1 : o2r ≠ o1r := by
                intro he
                exact ho2p2 (he ▸ Finset.mem_insert_self _ _)
              have hl4 : ([opening, o1r] ++ [x2]) ++ [o2r] =
                  opening :: o1r :: x2 :: o2r :: [] := rfl
              rw [hl4]
              -- the rule takes its wins along every real history from here
              have htake : TakesWinsOn plusMove 6 n [opening, o1r, x2, o2r] :=
                (plusMove_takesWins (by omega)).extend _
              -- the base run's second-level subtree for a base pair
              have hbranch : ∀ o2b : Cell, o2b ∈ board anchorBoard → o2b ≠ opening →
                  o2b ≠ o1b → o2b ≠ x2 →
                  goForcedS plusMove box (squaresList anchorBoard) anchorBoard none fuel1
                    (opening :: o1b :: x2 :: o2b :: []) = true :=
                fun o2b hb hop ho1 hx2 => hlvl2 o2b hb hop ho1 hx2
              -- shared facts about a pair with a hidden corner
              have hfarm : ∀ hc : Cell, farmKey 6 o1r o2r = some (.farm hc) →
                  hc ∈ board 17 ∧ hc ∉ ([o1r, o2r] : List Cell) ∧
                  (o1r ∉ board 17 ∨ o2r ∉ board 17 →
                    PairMode (some hc) o1r o2r ([o1r, o2r] : List Cell)) := by
                intro hc hfk
                have hhotbox := farmKey_hot_box hfk
                obtain ⟨hg1, hg2, -⟩ := farmKey_spec hfk
                refine ⟨by rw [mem_board]; omega, ?_, fun _ => ⟨hfk, ?_⟩⟩
                · intro hmem
                  rw [List.mem_cons, List.mem_cons] at hmem
                  rcases hmem with he | he | he
                  · have h1 : hc.1 = o1r.1 := congrArg Prod.fst he
                    have h2 : hc.2 = o1r.2 := congrArg Prod.snd he
                    omega
                  · have h1 : hc.1 = o2r.1 := congrArg Prod.fst he
                    have h2 : hc.2 = o2r.2 := congrArg Prod.snd he
                    omega
                  · simp at he
                · intro hmem
                  rw [List.mem_cons, List.mem_cons] at hmem
                  rcases hmem with he | he | he
                  · have h1 : hc.1 = o1r.1 := congrArg Prod.fst he
                    have h2 : hc.2 = o1r.2 := congrArg Prod.snd he
                    omega
                  · have h1 : hc.1 = o2r.1 := congrArg Prod.fst he
                    have h2 : hc.2 = o2r.2 := congrArg Prod.snd he
                    omega
                  · simp at he
              by_cases ho117 : o1r ∈ board 17
              · -- a first reply on the base board, read verbatim
                have ho1b_eq := ho1b17 ho117
                subst o1b
                by_cases ho217 : o2r ∈ board 17
                · -- both replies on the base board: the base branch
                  exact simulate plusMove (B := anchorBoard) none hn (by decide)
                    hop6 hx2box hslot1 (Or.inl ⟨rfl, ho217, hb1723 _ ho217⟩)
                    (plusMove_agree (Or.inl rfl) (Or.inl rfl) rfl rfl _ _) htake
                    fuel1 [] (by simp) (by simp)
                    (hbranch o2r (hb1723 _ ho217) ho2op ho2o1 ho2x2)
                    not_hasSquare_pair not_hasSquare_pair
                    (fun hoff => hoff.elim (fun h => absurd ho117 h) (fun h => absurd ho217 h))
                · rcases hfk : farmKey 6 o1r o2r with _ | k
                  · -- a keyless far second reply: a stand-in branch
                    have hro1 : ((22, 21) : Cell) ≠ o1r := by
                      intro he
                      rw [mem_board, ← he] at ho117
                      omega
                    have hrx2 : ((22, 21) : Cell) ≠ x2 := by
                      intro he
                      rw [mem_board, ← he] at hx2box
                      omega
                    exact simulate plusMove (B := anchorBoard) none hn (by decide)
                      hop6 hx2box hslot1
                      (Or.inr ⟨by rw [mem_board, hab]; omega, by rw [mem_board]; omega,
                        ho2n, hno12 _ ho217, ho217⟩)
                      (plusMove_agree (Or.inl rfl) (slotSame_far (by rw [mem_board]; decide) ho217)
                        (by
                          change farmKey 6 _ _ = farmKey 6 _ _
                          rw [hfk]; exact farmKey_standin_snd ho117) rfl _ _)
                      htake
                      fuel1 [] (by simp) (by simp)
                      (hbranch (22, 21) (by rw [mem_board, hab]; omega) (by decide) hro1 hrx2)
                      not_hasSquare_pair not_hasSquare_pair (fun _ => hfk)
                  · -- a hidden corner with the near member first: its exact anchor
                    obtain ⟨hc, rfl⟩ := farmKey_farm hfk
                    have hhotbox := farmKey_hot_box hfk
                    obtain ⟨hhc17, hcne, hmode⟩ := hfarm hc hfk
                    rcases farm_near_fst hfk ho117 ho217 with hform | hform
                    · obtain ⟨ha6, hw12, hw17, hh1, hh2, hh2le, hesc⟩ := hform
                      have hrun' := (exactAnchors_run hexact
                        (a := o1r.1) (w := o1r.2) (h := hc.2)
                        (by (try rw [hbox]); omega) (by omega) (by (try rw [hbox]); omega)
                        (by (try rw [hbox]); omega) (by omega)).1
                      rw [show ((o1r.1, o1r.2) : Cell) = o1r from rfl,
                        show ((o1r.1, hc.2) : Cell) = hc by rw [← hh1]] at hrun'
                      obtain ⟨hkeyb, hrun⟩ := anchorRun_spec hrun'
                      exact simulate plusMove (B := anchorBoard) (some hc) hn (by decide)
                        hop6 hx2box hslot1
                        (Or.inr ⟨by rw [mem_board]; (try rw [hab]); dsimp only; omega,
                          by rw [mem_board]; dsimp only; omega,
                          ho2n, hno12 _ ho217, ho217⟩)
                        (plusMove_agree (Or.inl rfl)
                          (slotSame_far (by rw [mem_board]; dsimp only; omega) ho217)
                          (hkeyb.trans hfk.symm) rfl _ _) htake
                        (anchorBoard * anchorBoard + 1) [] (by simp) (by simp)
                        hrun not_hasSquare_pair not_hasSquare_pair hmode
                    · obtain ⟨ha6, hw12, hw17, hh2, hh1, hh1le, hesc⟩ := hform
                      have hrun' := (exactAnchors_run hexact
                        (a := o1r.2) (w := o1r.1) (h := hc.1)
                        (by (try rw [hbox]); omega) (by omega) (by (try rw [hbox]); omega)
                        (by (try rw [hbox]); omega) (by omega)).2
                      rw [show ((o1r.1, o1r.2) : Cell) = o1r from rfl,
                        show ((hc.1, o1r.2) : Cell) = hc by rw [← hh2]] at hrun'
                      obtain ⟨hkeyb, hrun⟩ := anchorRun_spec hrun'
                      exact simulate plusMove (B := anchorBoard) (some hc) hn (by decide)
                        hop6 hx2box hslot1
                        (Or.inr ⟨by rw [mem_board]; (try rw [hab]); dsimp only; omega,
                          by rw [mem_board]; dsimp only; omega,
                          ho2n, hno12 _ ho217, ho217⟩)
                        (plusMove_agree (Or.inl rfl)
                          (slotSame_far (by rw [mem_board]; dsimp only; omega) ho217)
                          (hkeyb.trans hfk.symm) rfl _ _) htake
                        (anchorBoard * anchorBoard + 1) [] (by simp) (by simp)
                        hrun not_hasSquare_pair not_hasSquare_pair hmode
              · -- a far first reply: the stand-in `(22, 22)` and the default second move
                have ho112 : o1r ∉ board 17 := ho117
                have ho1b22 : o1b = (22, 22) := ho1bcases ho117
                have hx2d : x2 = (3, 2) := secondMove_far (fun h6 => ho117 (hb617 _ h6))
                rcases hfk : farmKey 6 o1r o2r with _ | k
                · -- keyless: a stand-in for the first reply, verbatim or stand-in second
                  by_cases ho217 : o2r ∈ board 17
                  · have ho2o1b : o2r ≠ o1b := by
                      intro he
                      rw [he, ho1b22, mem_board] at ho217
                      omega
                    exact simulate plusMove (B := anchorBoard) none hn (by decide)
                      hop6 hx2box hslot1 (Or.inl ⟨rfl, ho217, hb1723 _ ho217⟩)
                      (plusMove_agree
                        (slotSame_far (by rw [ho1b22, mem_board]; decide) ho117) (Or.inl rfl)
                        (by
                          change farmKey 6 _ _ = farmKey 6 _ _
                          rw [hfk, ho1b22]; exact farmKey_standin_fst ho217)
                        hx2eq _ _) htake
                      fuel1 [] (by simp) (by simp)
                      (hbranch o2r (hb1723 _ ho217) ho2op ho2o1b ho2x2)
                      not_hasSquare_pair not_hasSquare_pair (fun _ => hfk)
                  · have hro1 : ((22, 21) : Cell) ≠ o1b := by rw [ho1b22]; decide
                    have hrx2 : ((22, 21) : Cell) ≠ x2 := by
                      intro he
                      rw [mem_board, ← he] at hx2box
                      omega
                    exact simulate plusMove (B := anchorBoard) none hn (by decide)
                      hop6 hx2box hslot1
                      (Or.inr ⟨by rw [mem_board, hab]; omega, by rw [mem_board]; omega,
                        ho2n, hno12 _ ho217, ho217⟩)
                      (plusMove_agree (slotSame_far (by rw [ho1b22, mem_board]; decide) ho117)
                        (slotSame_far (by rw [mem_board]; decide) ho217)
                        (by
                          change farmKey 6 _ _ = farmKey 6 _ _
                          rw [hfk, ho1b22]; exact farmKey_standins)
                        hx2eq _ _) htake
                      fuel1 [] (by simp) (by simp)
                      (hbranch (22, 21) (by rw [mem_board, hab]; omega) (by decide) hro1 hrx2)
                      not_hasSquare_pair not_hasSquare_pair (fun _ => hfk)
                · -- a hidden corner with a far first member
                  obtain ⟨hc, rfl⟩ := farmKey_farm hfk
                  have hhotbox := farmKey_hot_box hfk
                  obtain ⟨hhc17, hcne, hmode⟩ := hfarm hc hfk
                  have hslot1' : SlotOk anchorBoard n o1b o1r := hslot1
                  by_cases ho217 : o2r ∈ board 17
                  · -- near second member: its anchor plays it second
                    rcases farm_near_snd hfk ho117 ho217 with hform | hform
                    · obtain ⟨ha6, hw12, hw17, hh1, hh2, hh2le, hesc⟩ := hform
                      have hrun' := (farNearAnchors_run hfarnear
                        (a := o2r.1) (w := o2r.2) (h := hc.2)
                        (by (try rw [hbox]); omega) (by omega) (by (try rw [hbox]); omega)
                        (by (try rw [hbox]); omega) (by omega)).1
                      rw [show ((o2r.1, o2r.2) : Cell) = o2r from rfl,
                        show ((o2r.1, hc.2) : Cell) = hc by rw [← hh1]] at hrun'
                      obtain ⟨hkeyb, hrun⟩ := anchorRun_spec hrun'
                      rw [secondMove_far (by rw [mem_board]; dsimp only; omega), ← hx2d] at hrun
                      exact simulate plusMove (B := anchorBoard) (some hc) hn (by decide)
                        hop6 hx2box
                        (Or.inr ⟨by rw [mem_board]; (try rw [hab]); dsimp only; omega,
                          by rw [mem_board]; dsimp only; omega,
                          ho1n, hno12 _ ho117, ho117⟩)
                        (Or.inl ⟨rfl, ho217, hb1723 _ ho217⟩)
                        (plusMove_agree
                          (slotSame_far (by rw [mem_board]; dsimp only; omega) ho117) (Or.inl rfl)
                          (hkeyb.trans hfk.symm)
                          (by
                            rw [secondMove_far (by rw [mem_board]; dsimp only; omega)]
                            exact hx2d.symm) _ _) htake
                        (anchorBoard * anchorBoard + 1) [] (by simp) (by simp)
                        hrun not_hasSquare_pair not_hasSquare_pair hmode
                    · obtain ⟨ha6, hw12, hw17, hh2, hh1, hh1le, hesc⟩ := hform
                      have hrun' := (farNearAnchors_run hfarnear
                        (a := o2r.2) (w := o2r.1) (h := hc.1)
                        (by (try rw [hbox]); omega) (by omega) (by (try rw [hbox]); omega)
                        (by (try rw [hbox]); omega) (by omega)).2
                      rw [show ((o2r.1, o2r.2) : Cell) = o2r from rfl,
                        show ((hc.1, o2r.2) : Cell) = hc by rw [← hh2]] at hrun'
                      obtain ⟨hkeyb, hrun⟩ := anchorRun_spec hrun'
                      rw [secondMove_far (by rw [mem_board]; dsimp only; omega), ← hx2d] at hrun
                      exact simulate plusMove (B := anchorBoard) (some hc) hn (by decide)
                        hop6 hx2box
                        (Or.inr ⟨by rw [mem_board]; (try rw [hab]); dsimp only; omega,
                          by rw [mem_board]; dsimp only; omega,
                          ho1n, hno12 _ ho117, ho117⟩)
                        (Or.inl ⟨rfl, ho217, hb1723 _ ho217⟩)
                        (plusMove_agree
                          (slotSame_far (by rw [mem_board]; dsimp only; omega) ho117) (Or.inl rfl)
                          (hkeyb.trans hfk.symm)
                          (by
                            rw [secondMove_far (by rw [mem_board]; dsimp only; omega)]
                            exact hx2d.symm) _ _) htake
                        (anchorBoard * anchorBoard + 1) [] (by simp) (by simp)
                        hrun not_hasSquare_pair not_hasSquare_pair hmode
                  · -- both members far: the far anchor
                    have hrun' := farAnchors_run hfar (h1 := hc.1) (h2 := hc.2)
                      (by (try rw [hbox]); omega) (by (try rw [hbox]); omega)
                    rw [show ((hc.1, hc.2) : Cell) = hc from rfl] at hrun'
                    obtain ⟨hkeyb, hrun⟩ := anchorRun_spec hrun'
                    rw [secondMove_far (by rw [mem_board]; dsimp only; omega), ← hx2d] at hrun
                    exact simulate plusMove (B := anchorBoard) (some hc) hn (by decide)
                      hop6 hx2box
                      (Or.inr ⟨by rw [mem_board]; (try rw [hab]); dsimp only; omega,
                        by rw [mem_board]; dsimp only; omega,
                        ho1n, hno12 _ ho117, ho117⟩)
                      (Or.inr ⟨by rw [mem_board]; (try rw [hab]); dsimp only; omega,
                        by rw [mem_board]; dsimp only; omega,
                        ho2n, hno12 _ ho217, ho217⟩)
                      (plusMove_agree (slotSame_far (by rw [mem_board]; dsimp only; omega) ho117)
                        (slotSame_far (by rw [mem_board]; dsimp only; omega) ho217)
                        (hkeyb.trans hfk.symm)
                        (by
                          rw [secondMove_far (by rw [mem_board]; dsimp only; omega)]
                          exact hx2d.symm) _ _) htake
                      (anchorBoard * anchorBoard + 1) [] (by simp) (by simp)
                      hrun not_hasSquare_pair not_hasSquare_pair hmode
          · rename_i hlv0
            exfalso
            simp at hlv0

end SquareAchievement.Plus


==> anc/square-achievement-v1.0.0/formalization/SquareAchievement/Results/Outcome.lean <==
import SquareAchievement.Compute.Refute
import SquareAchievement.Game.Outcome
import SquareAchievement.Five.Table5
import SquareAchievement.Plus.Results

/-!
# The outcome theorems

The headline results. `small_board_no_win` rests on the refutation
certificates. `p1_wins_of_five_le` assembles from two ingredients:

* `n = 5`: its own certificate, the exact-solver table with quiet
  forks, replayed exhaustively by the enumerating checker;
* `6 ≤ n`: the plus rule, `plus_wins_with`, whose certificates are
  the forced-tree runs at sizes 6 to 17 and the anchored runs on the
  board of size 23 lifted by the simulation theorem.

`p1_wins_iff` states the theorem as an equivalence, and `outcome`
adds the draws: strategy stealing rules out a second-player win on
every board, determinacy turns the refutations into drawing
strategies, and the boards up to `4` are drawn in the full sense,
each player able to secure at least a draw.
-/

set_option linter.style.nativeDecide false

namespace SquareAchievement

theorem refute_one : refute 1 = true := by native_decide
theorem refute_two : refute 2 = true := by native_decide
theorem refute_three : refute 3 = true := by native_decide
theorem refute_four : refute 4 = true := by native_decide

theorem small_board_no_win {n : ℕ} (h : n ≤ 4) : ¬ P1CanWin n ∅ ∅ := by
  rcases n with _ | _ | _ | _ | _ | n
  · exact not_p1CanWin_zero
  · exact refute_sound refute_one
  · exact refute_sound refute_two
  · exact refute_sound refute_three
  · exact refute_sound refute_four
  · omega

/-- The `n = 5` case, from its own certificate: the exact-solver table
with quiet forks, replayed exhaustively inside Lean. -/
theorem p1_wins_five : P1CanWin 5 ∅ ∅ :=
  check_sound (t := fiveTable) (by native_decide)

/-- The first player wins on every board of size at least five: the
`5 × 5` table below six, the plus rule from six up. -/
theorem p1_wins_of_five_le {n : ℕ} (h : 5 ≤ n) : P1CanWin n ∅ ∅ := by
  rcases eq_or_lt_of_le h with h5 | h6
  · exact h5 ▸ p1_wins_five
  · exact Plus.plus_wins h6

/-- Strategy stealing: the second player never forces a win. -/
theorem second_player_no_win (n : ℕ) : ¬ P2CanWin n ∅ ∅ :=
  fun h => (P1CanWin.of_p2CanWin h).not_p2CanWin h

/-- The main theorem: the first player forces a win exactly on the
boards of size at least five. -/
theorem p1_wins_iff {n : ℕ} : P1CanWin n ∅ ∅ ↔ 5 ≤ n :=
  ⟨fun h => by
    by_contra hlt
    exact small_board_no_win (by omega) h,
   p1_wins_of_five_le⟩

/-- Every board up to `4 × 4` is drawn under optimal play: each player
can secure at least a draw. -/
theorem small_board_drawn {n : ℕ} (h : n ≤ 4) :
    P1CanDraw n ∅ ∅ ∧ P2CanDraw n ∅ ∅ :=
  ⟨P1CanDraw.of_not_p2CanWin (second_player_no_win n),
   P2CanDraw.of_not_p1CanWin (small_board_no_win h)⟩

/-- The outcome of the game on every board: a first-player win from
size five up, a draw below. -/
theorem outcome (n : ℕ) :
    (P1CanWin n ∅ ∅ ↔ 5 ≤ n) ∧
      ((P1CanDraw n ∅ ∅ ∧ P2CanDraw n ∅ ∅) ↔ n ≤ 4) := by
  refine ⟨p1_wins_iff, fun ⟨_, h2⟩ => ?_, small_board_drawn⟩
  by_contra hlt
  exact (p1_wins_of_five_le (by omega)).not_p2CanDraw h2

end SquareAchievement


==> anc/square-achievement-v1.0.0/formalization/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "positional_game",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/square-achievement-v1.0.0/formalization/lakefile.toml <==
name = "square_achievement"
version = "1.0.0"
keywords = ["math"]
defaultTargets = ["SquareAchievement"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
weak.linter.style.header = false # the code is MIT; the header linter wants mathlib's Apache header
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.1"

[[lean_lib]]
name = "SquareAchievement"
precompileModules = true

[[lean_exe]]
name = "checker"
root = "Main"


==> anc/square-achievement-v1.0.0/formalization/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/square-achievement-v1.0.0/pipeline/README.md <==
# Pipeline

The Python side of the project: it generates the strategy tables that
the formalization certifies, and independently cross-checks them. The
verification of record is the Lean checker in `../formalization`; this
code is where tables come from and where failures get diagnosed.
Requires Python 3.11 or later, with no third-party dependencies at
runtime.

## Modules

The package root holds the game, the verifier, the solver, and the
shared geometry; `squares/five/` the generation and export of the
5 x 5 table; `squares/plus/` the Python twin of the plus rule; and
`squares/paper/` the scripts that produce the paper's numbers and
figures.

- `squares/game.py`: the game, played over sets of cells.
- `squares/verify.py`: exhaustive verifier; plays a strategy against
  every second-player reply sequence and returns a proof of win or a
  counterexample line.
- `squares/solver.py`: exact solver over bitboards and the search for
  all-forcing winning plans.
- `squares/smallboard.py`: exact never-losing policies for the boards
  below 5, exported for the site's bot.
- `squares/paths.py`: repository paths the exporters write to.
- `squares/hidden.py`: the hidden corner of a far reply pair, the one
  geometric fact the rule and the 5 x 5 machinery share.
- `squares/five/tables.py`: extraction of the 5 x 5 table from solved
  positions; generates `strategy5.py`.
- `squares/five/forcing.py`: forcing-script search and the
  table-driven strategy the 5 x 5 table replays through.
- `squares/five/strategy5.py`: the generated 5 x 5 table.
- `squares/five/export_lean.py`: writes the table as a Lean data file
  into the formalization.
- `squares/five/export_site.py`: writes the same table as the site's
  `five.json`.
- `squares/five/crosscheck.py`: reads the Lean data file back and
  checks that the Lean, site, and Python copies agree.
- `squares/plus/rule.py`: the plus rule, a strategy with no lookup
  table, stated to mirror `formalization/SquareAchievement/Plus/Rule.lean`
  move for move; `sweep.py` runs it over every opening of a board and
  over the anchored far-pair positions; `measure.py` reports its lines
  per board; `export_site.py` writes the site's test fixture;
  `crosscheck.py` compares the rule's line at every reply pair of the
  6 x 6 board and every anchored position with the output of
  `lake exe checker lines`, a copy of which the tests keep at
  `squares/plus/tests/fixtures/lean_lines.txt`.
- `squares/paper/`: the paper's generated inputs: `claims.py` writes
  `paper/claims.tex` with every number the paper quotes, `figures.py`
  writes `paper/fig-*.tex` from the rule's own play, and `timings.py`
  records the certificate run times in `paper/data/timings.json`.

## Usage

```
python3 -m squares.five.tables                # regenerate the 5 x 5 table; prints the positions solved
python3 -m squares.five.export_lean           # write the Lean data file
python3 -m squares.five.export_site           # write the site's five.json
python3 -m squares.smallboard                 # write the site's small_tables.json
python3 -m squares.five.crosscheck            # the three copies of the table agree
python3 -m squares.plus.sweep 15              # the plus rule over every opening of the 15 board
python3 -m squares.plus.measure               # the rule's lines per board: count, longest, tempo split
python3 -m squares.plus.export_site           # write the site's plus_lines.json fixture
python3 -m squares.plus.crosscheck [lines.txt] # the Python and Lean rules commit to the same lines
python3 -m squares.paper.timings              # record certificate times (needs lake build checker)
python3 -m squares.paper.claims               # write paper/claims.tex
python3 -m squares.paper.figures              # write paper/fig-*.tex
```

The exporters write exactly the committed files, and CI regenerates
them on every change and fails on any difference. The exported JSON is
excluded from the site's formatter so that the exporter's output is the
committed byte sequence. The 5 x 5 solve takes about twenty minutes and
several gigabytes of memory, reports 179,173,935 positions solved, and
writes `strategy5.py` unformatted: run `ruff format` on it afterwards
to reproduce the committed file byte for byte.

## Tests

```sh
uv run --with pytest python -m pytest squares
```


==> anc/square-achievement-v1.0.0/pipeline/pyproject.toml <==
[project]
name = "square-achievement-pipeline"
version = "0.0.0"
description = "Strategy generation and cross-checking for the square achievement game"
requires-python = ">=3.11"
license = {text = "MIT"}

[project.urls]
Repository = "https://github.com/sean-reid/square-achievement"

[dependency-groups]
dev = ["pytest>=8", "ruff>=0.6"]

[tool.ruff]
line-length = 96

[tool.ruff.lint]
select = ["E", "F", "W", "I", "B", "UP"]


==> anc/square-achievement-v1.0.0/pipeline/squares/__init__.py <==
"""Generate, verify, and diagnose strategies for the square achievement game."""

from .game import P1, P2, Game, other
from .verify import Counterexample, Result, Stats, verify, verify_many

__all__ = [
    "P1",
    "P2",
    "Counterexample",
    "Game",
    "Result",
    "Stats",
    "other",
    "verify",
    "verify_many",
]


==> anc/square-achievement-v1.0.0/pipeline/squares/five/__init__.py <==
"""The 5 x 5 board: table generation, export, and cross-checks."""


==> anc/square-achievement-v1.0.0/pipeline/squares/five/crosscheck.py <==
"""Cross-check the exported strategy tables against each other.

The Lean development, the site, and the reference verifier each carry
their own copy of the tables. This module reads the Lean data files
back into the pipeline's shape and compares them with the site's
JSON tables and the generated Python module, so a stale export fails
here rather than letting the verifiers judge different strategies.

python3 -m squares.five.crosscheck exits nonzero on any mismatch.
"""

import json
import re
import sys

from ..paths import LEAN_DATA, SITE_FIVE_TABLE
from . import strategy5
from .export_site import table_json

_TOKEN = re.compile(r"\s*(\d+|[A-Za-z][A-Za-z0-9_.]*|[(),\[\]])")


def _tokens(src):
    pos = 0
    while pos < len(src):
        m = _TOKEN.match(src, pos)
        if not m:
            raise ValueError(f"unexpected Lean syntax at {src[pos : pos + 20]!r}")
        pos = m.end()
        yield m.group(1)
    yield None


class _Parser:
    def __init__(self, src):
        self.toks = _tokens(src)
        self.cur = next(self.toks)

    def take(self, expected=None):
        tok = self.cur
        if expected is not None and tok != expected:
            raise ValueError(f"expected {expected!r}, found {tok!r}")
        self.cur = next(self.toks)
        return tok

    def value(self):
        tok = self.cur
        if tok == "(":
            self.take()
            first = self.value()
            self.take(",")
            second = self.value()
            self.take(")")
            return (first, second)
        if tok == "[":
            self.take()
            items = []
            while self.cur != "]":
                items.append(self.value())
                if self.cur == ",":
                    self.take()
            self.take("]")
            return items
        if tok.isdigit():
            return int(self.take())
        self.take()
        if tok == "Key.cell":
            return self.value()
        if tok == "Key.dflt":
            return None
        if tok == "Entry.plan":
            return tuple(self.value())
        if tok == "Entry.quiet":
            move = self.value()
            branches = self.value()
            return ("q", move, dict(branches))
        raise ValueError(f"unknown Lean constructor {tok!r}")


def read_lean_table(path):
    """The (opening, box, x2, scripts) a Lean data file defines."""
    src = path.read_text()
    defs = re.findall(r"^def (\w+) : [^\n]* := (\[.*?^\])", src, re.S | re.M)
    x2 = None
    chunks = []
    for name, body in defs:
        value = _Parser(body).value()
        if name.endswith("X2"):
            x2 = dict(value)
        else:
            chunks.extend(value)
    header = re.search(r"⟨\((\d+), (\d+)\), (\d+), ", src)
    opening = (int(header.group(1)), int(header.group(2)))
    return opening, int(header.group(3)), x2, {k: dict(v) for k, v in chunks}


def main():
    site = {"five": json.loads(SITE_FIVE_TABLE.read_text())}
    lean = {"five": table_json(*read_lean_table(LEAN_DATA / "Table5.lean"))}
    python = {"five": table_json((2, 2), 5, strategy5.X2, strategy5.SCRIPTS)}
    failures = [name for name in lean if lean[name] != site[name]]
    failures += [f"{name} (python)" for name in python if python[name] != lean[name]]
    for name in failures:
        print(f"mismatch: {name}")
    if failures:
        sys.exit(1)
    print("Lean, site, and Python tables agree")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/five/export_lean.py <==
"""Export the 5 x 5 strategy table as a Lean data file.

python3 -m squares.five.export_lean [data-dir] writes Table5.lean (the
n=5 table with branch points) into the Lean library's Five directory, by
default the formalization next to this pipeline in the repository.
"""

import pathlib
import sys

from ..paths import LEAN_DATA


def key_lean(k):
    if k is None:
        return "Key.dflt"
    if isinstance(k[0], int):
        return f"Key.cell ({k[0]}, {k[1]})"
    raise ValueError(f"the Lean table carries exact and default keys only, not {k!r}")


def entry_lean(e):
    if e and e[0] == "q":
        _, move, table = e
        branches = ", ".join(f"({key_lean(k)}, {entry_lean(v)})" for k, v in table.items())
        return f"Entry.quiet ({move[0]}, {move[1]}) [{branches}]"
    cells = ", ".join(f"({r}, {c})" for r, c in e)
    return f"Entry.plan [{cells}]"


def wrap(line, width=100, indent="    "):
    """Break a list literal at item boundaries so no line exceeds width."""
    out = []
    while len(line) > width:
        cuts = [
            i for i in range(width) if line[i : i + 2] == ", " and not line[i + 2].isdigit()
        ]
        if not cuts:
            break
        out.append(line[: cuts[-1] + 1])
        line = indent + line[cuts[-1] + 2 :]
    return out + [line]


def emit(name, defname, opening, box, x2_map, scripts, out_dir, chunk=4):
    lines = [
        "import SquareAchievement.Compute.Table",
        "",
        "/-! Machine-generated strategy table; regenerate with the table",
        "pipeline rather than edit. -/",
        "",
        "namespace SquareAchievement",
        "",
        f"def {defname}X2 : List (Key × Cell) := [",
    ]
    lines += [f"  ({key_lean(k)}, ({v[0]}, {v[1]}))," for k, v in x2_map.items()]
    lines += ["]", ""]
    entries = [
        f"  ({key_lean(k)}, ["
        + ", ".join(f"({key_lean(k2)}, {entry_lean(p)})" for k2, p in table.items())
        + "]),"
        for k, table in scripts.items()
    ]
    chunks = [entries[i : i + chunk] for i in range(0, len(entries), chunk)]
    for i, ch in enumerate(chunks):
        lines += [
            "set_option maxHeartbeats 1000000 in",
            "-- a chunk of the table is a literal too large for the default budget",
            "set_option maxRecDepth 8192 in",
            f"def {defname}Scripts_{i} : List (Key × List (Key × Entry)) := [",
        ]
        for entry in ch:
            lines += wrap(entry)
        lines += ["]", ""]
    joined = " ++ ".join(f"{defname}Scripts_{i}" for i in range(len(chunks)))
    lines += [
        f"def {defname}Scripts : List (Key × List (Key × Entry)) :=",
        *wrap(f"  {joined}"),
        "",
        f"def {defname}Table : Table :=",
        f"  ⟨({opening[0]}, {opening[1]}), {box}, {defname}X2, {defname}Scripts⟩",
        "",
        "end SquareAchievement",
    ]
    path = out_dir / name
    path.write_text("\n".join(lines) + "\n")
    print(f"wrote {path} ({len(chunks)} chunks)")


def as_entries(scripts):
    """Normalize plan tuples so every value is entry-shaped."""
    return {k: {k2: v2 for k2, v2 in table.items()} for k, table in scripts.items()}


def main():
    from . import strategy5

    out_dir = pathlib.Path(sys.argv[1]) if len(sys.argv) > 1 else LEAN_DATA
    emit("Table5.lean", "five", (2, 2), 5, strategy5.X2, as_entries(strategy5.SCRIPTS), out_dir)


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/five/export_site.py <==
"""Export the 5 x 5 strategy table as the site's five.json.

The interactive page replays the same tables the checker verifies, so
the export must be bit-exact: cell keys as "r,c", the default as "*",
and branch points as {"q": move, "b": branches}.

python3 -m squares.five.export_site [dir], default the site's game
directory. The two tables are separate files so the page loads only
the one a board size needs.
"""

import json
import pathlib
import sys

from ..paths import SITE_GAME
from . import strategy5


def key_str(k):
    if k is None:
        return "*"
    if isinstance(k[0], int):
        return f"{k[0]},{k[1]}"
    raise ValueError(f"the site table carries exact and default keys only, not {k!r}")


def entry_json(entry):
    if entry and entry[0] == "q":
        _, move, table = entry
        return {
            "q": list(move),
            "b": {key_str(k): entry_json(v) for k, v in table.items()},
        }
    return [list(c) for c in entry]


def table_json(opening, box, x2, scripts):
    return {
        "opening": list(opening),
        "box": box,
        "x2": {key_str(k): list(v) for k, v in x2.items()},
        "scripts": {
            key_str(k): {key_str(k2): entry_json(v2) for k2, v2 in tab.items()}
            for k, tab in scripts.items()
        },
    }


def main():
    out = {"five": table_json((2, 2), 5, strategy5.X2, strategy5.SCRIPTS)}
    directory = pathlib.Path(sys.argv[1]) if len(sys.argv) > 1 else SITE_GAME
    for name, table in out.items():
        path = directory / f"{name}.json"
        path.write_text(json.dumps(table, separators=(",", ":")) + "\n")
        print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/five/forcing.py <==
"""Search for forcing win scripts.

A forcing script is a list of P1 moves that each create at least one
threat, so every P2 reply is a forced block, until a move creates two
threats at once. The search mirrors the reflex semantics exactly:
completions are taken, a lone opposing threat is blocked even when the
block is quiet, two opposing threats lose. Scripts list only P1's free
moves; forced blocks are the block reflex's job at replay.
"""

from ..game import P1, P2
from ..hidden import farm_relation


def _candidates(g):
    """Empty cells that would create a P1 threat, most threats first."""
    out = []
    for cell in g.empties():
        g.play(P1, cell)
        made = len(g.threats(P1))
        g.undo()
        if made:
            out.append((-made, cell))
    out.sort()
    return [cell for _, cell in out]


def forcing_script(g, budget):
    """A winning all-forcing plan of at most budget free moves, or None.

    P1 is to move in g.
    """
    if g.threats(P1):
        return ()
    blocks = g.threats(P2)
    if blocks:
        if len(blocks) > 1:
            return None
        g.play(P1, blocks[0])
        try:
            return _after_p1(g, budget)
        finally:
            g.undo()
    if budget == 0:
        return None
    for move in _candidates(g):
        g.play(P1, move)
        try:
            tail = _after_p1(g, budget - 1)
        finally:
            g.undo()
        if tail is not None:
            return (move,) + tail
    return None


def _after_p1(g, budget):
    """P1 just moved; P2 answers by force or loses."""
    if g.threats(P2):
        return None
    mine = g.threats(P1)
    if len(mine) >= 2:
        return ()
    if len(mine) == 1:
        g.play(P2, mine[0])
        try:
            return forcing_script(g, budget)
        finally:
            g.undo()
    return None


def quiet_extension(g, budget):
    """One quiet move, then a forcing script for every reply.

    Returns (move, {reply: script}) or None. Used where pure forcing has
    no win: the quiet move rebuilds shape at the cost of one free P2
    reply, and each reply gets its own forcing script.
    """
    threatening = set(_candidates(g))
    quiet = [c for c in g.empties() if c not in threatening]
    quiet.sort(key=lambda c: abs(c[0] - 2) + abs(c[1] - 2))
    for move in quiet:
        g.play(P1, move)
        table = {}
        for reply in list(g.empties()):
            g.play(P2, reply)
            script = forcing_script(g, budget)
            g.undo()
            if script is None:
                table = None
                break
            table[reply] = script
        g.undo()
        if table is not None:
            return move, table
    return None


def resolve(g, entry):
    """The move an entry prescribes in the current position.

    An entry is a tuple of cells (a forcing plan: play the first cell
    not already P1's) or ("q", move, table): play move, then fork on
    the reply to it, with None as the table's default key.
    """
    while True:
        if entry and entry[0] == "q":
            _, move, table = entry
            if move not in g.p1:
                return move
            reply = g.reply_to(move)
            entry = table.get(reply, table.get(None))
            if entry is None:
                raise NotImplementedError(f"no branch for reply {reply} to {move}")
            continue
        for cell in entry:
            if cell not in g.p1:
                return cell
        raise NotImplementedError("plan exhausted")


def box_class(cell, box=6):
    """The alignment class of a far cell relative to the corner box.

    A far stone sharing a row or column with the box can join squares
    through the box at any distance, so those cells form per-line
    classes; everything else far is generic (None).
    """
    r, c = cell
    if r < box and c >= box:
        return ("row", r)
    if c < box and r >= box:
        return ("col", c)
    return None


def quiet_pairs(x2, scripts, n=5, opening=(2, 2)):
    """The reply pairs (o1, o2) whose table entry opens with a quiet move."""
    cells = [(r, c) for r in range(n) for c in range(n)]
    out = []
    for o1, second in x2.items():
        table = scripts[o1]
        for o2 in cells:
            if o2 in (opening, o1, second):
                continue
            entry = table.get(o2, table.get(None))
            if entry and entry[0] == "q":
                out.append((o1, o2))
    return out


def table_strategy(x2, scripts, opening=(2, 2), classify=None, meter=None):
    """The lookup strategy over a generated (x2, scripts) table.

    x2 maps o1 to P1's second move; scripts maps o1 to a table mapping
    o2 (or None as the default) to the entry that follows. classify, if
    given, maps a cell with no exact key to a class key tried before
    the None default. meter, if given, hears every decision: .key(cell,
    kind) for lookups (exact/class/default) and .move(g, kind, cell)
    for the chosen move (win/block/opening/x2/plan).
    """

    def lookup(table, cell):
        entry = table.get(cell)
        if entry is not None:
            if meter is not None:
                meter.key(cell, "exact")
            return entry
        if classify is not None:
            cls = classify(cell)
            if cls is not None:
                entry = table.get(cls)
                if entry is not None:
                    if meter is not None:
                        meter.key(cell, "class")
                    return entry
        entry = table.get(None)
        if meter is not None and entry is not None:
            meter.key(cell, "default")
        return entry

    def strategy(g):
        wins = g.threats(P1)
        if wins:
            if meter is not None:
                meter.move(g, "win", wins[0])
            return wins[0]
        blocks = g.threats(P2)
        if blocks:
            if meter is not None:
                meter.move(g, "block", blocks[0])
            return blocks[0]
        if not g.my_moves:
            if meter is not None:
                meter.move(g, "opening", opening)
            return opening
        o1 = g.reply_to(opening)
        second = lookup(x2, o1)
        if second is None:
            raise NotImplementedError(f"no x2 entry for o1 {o1}")
        if second not in g.p1:
            if meter is not None:
                meter.move(g, "x2", second)
            return second
        o2 = g.reply_to(second)
        table = lookup(scripts, o1)
        entry = None
        # an exact o2 entry is only pair-safe when o1 is exact too:
        # shifting an abstract o1 moves the pair's farm cell away from
        # the one the exact entry was generated against
        fk = None if o1 in scripts else farm_relation(o1, o2)
        if fk is not None:
            entry = table.get(fk)
            if entry is not None and meter is not None:
                meter.key(o2, "farm")
        if entry is None:
            entry = table.get(o2)
            if entry is not None:
                if meter is not None:
                    meter.key(o2, "exact")
            else:
                fk2 = farm_relation(o1, o2)
                if fk2 is not None:
                    entry = table.get(fk2)
                    if entry is not None and meter is not None:
                        meter.key(o2, "farm")
                if entry is None:
                    entry = lookup(table, o2)
        if entry is None:
            raise NotImplementedError(f"no plan for o1 {o1}, o2 {o2}")
        move = resolve(g, entry)
        if meter is not None:
            meter.move(g, "plan", move)
        return move

    return strategy


==> anc/square-achievement-v1.0.0/pipeline/squares/five/strategy5.py <==
"""A complete P1 strategy for the 5x5 board.

Generated by python3 -m squares.five.tables; regenerate rather
than edit.
x1 is (2,2); X2 picks the second move per o1; SCRIPTS maps (o1, o2)
to the entry that follows, with None as the default key and
("q", move, table) marking a move that forks on its reply.
"""

from .forcing import table_strategy

X2 = {
    (0, 0): (1, 2),
    (0, 1): (3, 2),
    (0, 2): (2, 3),
    (0, 3): (3, 2),
    (0, 4): (2, 3),
    (1, 0): (3, 2),
    (1, 1): (3, 2),
    (1, 2): (0, 0),
    (1, 3): (3, 2),
    (1, 4): (3, 2),
    (2, 0): (3, 2),
    (2, 1): (0, 0),
    (2, 3): (0, 0),
    (2, 4): (3, 2),
    (3, 0): (3, 2),
    (3, 1): (2, 3),
    (3, 2): (0, 0),
    (3, 3): (1, 2),
    (3, 4): (3, 2),
    (4, 0): (3, 2),
    (4, 1): (3, 2),
    (4, 2): (2, 3),
    (4, 3): (3, 2),
    (4, 4): (3, 2),
}

SCRIPTS = {
    (0, 0): {
        None: ((1, 1), (0, 2), (1, 3)),
        (0, 1): ((1, 1), (1, 3), (1, 4), (3, 1), (4, 1), (3, 2)),
        (0, 2): ((2, 1), (2, 3), (3, 2)),
        (0, 3): ((1, 1), (0, 2), (3, 2), (1, 4), (4, 4), (2, 4)),
        (1, 1): ((1, 3), (0, 3), (1, 4), (3, 2), (1, 0), (3, 1), (4, 2)),
        (1, 3): ((2, 1), (3, 2), (1, 0), (4, 3), (3, 4)),
        (2, 0): ((1, 1), (0, 1), (1, 3), (3, 1), (3, 4), (3, 2), (3, 0), (4, 1)),
        (2, 1): (
            "q",
            (3, 3),
            {
                None: ((2, 3),),
                (1, 3): ((3, 2), (1, 0), (1, 4), (4, 2), (4, 4)),
                (2, 3): (
                    "q",
                    (4, 3),
                    {
                        None: ((3, 2), (3, 4)),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 2), (2, 4), (4, 2)),
                                (0, 2): ((3, 2), (3, 4)),
                                (0, 4): ((0, 2), (3, 2), (3, 4)),
                                (1, 0): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((1, 3),),
                                        (0, 2): ((1, 3), (0, 4), (4, 2), (4, 4)),
                                        (1, 3): ((3, 2), (3, 4)),
                                        (3, 1): ((0, 2), (3, 2), (3, 4)),
                                    },
                                ),
                                (1, 1): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((1, 3),),
                                        (0, 2): ((3, 2),),
                                        (1, 3): ((3, 2),),
                                        (4, 0): ((3, 2),),
                                    },
                                ),
                                (1, 3): ((3, 2), (3, 4)),
                                (1, 4): ((0, 2), (4, 2)),
                                (2, 4): ((1, 3), (0, 4), (1, 0), (3, 2)),
                                (3, 1): ((0, 2), (3, 2), (3, 4)),
                                (3, 2): ((0, 2), (2, 4), (4, 4)),
                                (3, 4): ((0, 2), (4, 2), (2, 4)),
                                (4, 0): ((0, 2), (2, 4)),
                                (4, 2): ((1, 3), (1, 0), (3, 1), (3, 2), (1, 4)),
                                (4, 4): ((1, 3), (0, 4), (1, 0), (3, 2)),
                            },
                        ),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: ((0, 2), (0, 4), (3, 4)),
                                (0, 2): ((3, 2), (3, 4)),
                                (0, 4): ((0, 2), (3, 2), (3, 4)),
                                (1, 0): ((1, 1), (1, 3), (3, 2), (3, 4)),
                                (1, 1): ((3, 2), (3, 4)),
                                (1, 3): ((0, 2), (3, 2), (3, 4)),
                                (1, 4): ((0, 2), (3, 2), (1, 0), (0, 4), (3, 4)),
                                (2, 0): ((1, 1), (3, 1), (3, 4)),
                                (2, 4): ((0, 2), (3, 2), (3, 4)),
                                (3, 1): ((0, 2), (0, 4), (3, 2), (3, 4)),
                                (3, 4): ((0, 2), (2, 4), (4, 2)),
                                (4, 4): ((0, 2), (0, 4), (3, 2), (3, 4)),
                            },
                        ),
                        (1, 4): ((3, 2), (1, 0), (1, 3), (0, 2), (0, 4), (3, 4)),
                        (3, 2): (
                            "q",
                            (4, 4),
                            {
                                None: (),
                                (3, 4): (
                                    "q",
                                    (4, 2),
                                    {
                                        None: (),
                                        (2, 4): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((4, 0),),
                                                (0, 1): ((0, 3), (4, 0)),
                                                (0, 3): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((1, 1),),
                                                        (0, 2): ((4, 0),),
                                                        (1, 1): ((4, 0),),
                                                        (3, 1): ((4, 0),),
                                                    },
                                                ),
                                                (1, 0): ((0, 3), (1, 1), (1, 4)),
                                                (2, 0): ((0, 3), (1, 0), (1, 4), (1, 1)),
                                                (4, 0): ((0, 3), (1, 1), (1, 4)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 4): ((4, 2), (2, 4), (0, 2), (1, 3)),
                        (4, 2): (
                            "q",
                            (3, 4),
                            {
                                None: (),
                                (4, 4): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((0, 3), (1, 4)),
                                        (0, 2): ((1, 1), (3, 2), (1, 0)),
                                        (0, 3): (
                                            "q",
                                            (0, 1),
                                            {
                                                None: ((1, 1),),
                                                (0, 2): ((3, 1),),
                                                (0, 4): ((4, 0), (1, 1)),
                                                (1, 1): ((0, 4), (0, 2), (1, 0), (3, 2)),
                                                (3, 1): ((0, 2), (0, 4), (1, 0), (3, 2)),
                                                (4, 0): ((0, 4), (0, 2)),
                                            },
                                        ),
                                        (0, 4): ((4, 0), (1, 1), (0, 2)),
                                        (1, 4): ((1, 1), (0, 2)),
                                        (2, 0): ((0, 2),),
                                        (2, 4): ((0, 2), (0, 4), (1, 0), (3, 2)),
                                        (3, 0): ((0, 2), (0, 4)),
                                        (3, 1): ((0, 2), (0, 4), (1, 0), (3, 2)),
                                        (3, 2): ((0, 2), (0, 4)),
                                        (4, 0): (
                                            "q",
                                            (0, 4),
                                            {
                                                None: ((0, 2),),
                                                (0, 1): ((0, 3),),
                                                (0, 2): ((1, 4),),
                                                (0, 3): ((0, 1), (0, 2)),
                                                (2, 4): ((0, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (4, 4): (
                            "q",
                            (3, 2),
                            {
                                None: (),
                                (4, 2): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((0, 3), (1, 0)),
                                        (0, 3): (
                                            "q",
                                            (0, 1),
                                            {
                                                None: ((1, 0),),
                                                (0, 4): ((4, 0), (1, 1)),
                                                (1, 0): ((1, 1),),
                                                (3, 0): ((1, 1),),
                                                (4, 0): (
                                                    "q",
                                                    (0, 4),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((3, 1),),
                                                        (1, 1): ((3, 4),),
                                                        (2, 4): ((1, 1),),
                                                    },
                                                ),
                                            },
                                        ),
                                        (0, 4): ((4, 0), (1, 1), (0, 2)),
                                        (1, 0): ((0, 3), (1, 4)),
                                        (3, 0): ((0, 2), (0, 4), (3, 4)),
                                        (4, 0): (
                                            "q",
                                            (0, 4),
                                            {
                                                None: ((0, 2),),
                                                (0, 1): ((0, 3),),
                                                (0, 2): ((1, 4),),
                                                (0, 3): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((3, 1),),
                                                        (1, 1): ((3, 4),),
                                                        (2, 4): ((1, 1),),
                                                    },
                                                ),
                                                (2, 4): ((0, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 2): ((1, 3), (1, 1), (0, 2)),
            },
        ),
        (2, 3): (
            "q",
            (4, 2),
            {
                None: ((1, 1), (0, 2), (2, 4)),
                (0, 1): ((2, 4), (0, 2), (1, 3), (3, 2)),
                (0, 2): ((2, 0), (2, 1), (3, 1)),
                (0, 3): ((2, 0), (2, 1), (3, 1)),
                (0, 4): ((2, 0), (2, 1), (3, 1)),
                (1, 1): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (2, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((1, 3), (0, 2), (2, 4)),
                                (0, 1): ((1, 3), (0, 3), (0, 4), (3, 2), (3, 1)),
                                (0, 2): ((1, 3), (2, 4), (3, 2), (3, 1)),
                                (0, 3): ((2, 4), (0, 2), (3, 2), (3, 1)),
                                (0, 4): ((1, 3), (0, 3), (2, 4), (3, 2), (3, 1)),
                                (1, 3): ((2, 4), (0, 2), (3, 2), (3, 1)),
                                (2, 1): ((2, 4), (0, 2), (1, 3)),
                                (2, 4): ((1, 3), (0, 3), (0, 4), (3, 2), (3, 1)),
                                (3, 0): ((1, 3), (0, 3), (1, 4), (3, 2), (3, 1)),
                                (4, 1): ((3, 2), (4, 3)),
                                (4, 3): ((2, 4), (0, 2), (0, 3), (3, 2), (3, 1)),
                                (4, 4): ((1, 3), (0, 3), (1, 4), (3, 2)),
                            },
                        ),
                    },
                ),
                (1, 3): ((1, 1), (2, 4), (0, 2)),
                (1, 4): ((1, 1), (0, 2)),
                (2, 1): (
                    "q",
                    (4, 3),
                    {
                        None: ((2, 0), (3, 3), (4, 4)),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 2), (2, 4)),
                                (0, 2): ((2, 0), (3, 3), (4, 4)),
                                (0, 4): ((0, 2), (3, 3), (4, 4)),
                                (1, 0): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((0, 2), (2, 4)),
                                        (0, 2): ((2, 0), (3, 2), (4, 1), (1, 4)),
                                        (0, 4): ((0, 2), (2, 0), (3, 2)),
                                        (1, 3): ((2, 0), (3, 2), (4, 1), (1, 4)),
                                        (1, 4): ((0, 2),),
                                        (2, 4): ((1, 3), (3, 3)),
                                        (4, 4): ((1, 3), (3, 3)),
                                    },
                                ),
                                (1, 1): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((1, 3),),
                                        (0, 2): ((3, 2),),
                                        (1, 3): ((3, 2),),
                                        (4, 0): ((3, 2),),
                                    },
                                ),
                                (1, 3): ((2, 0), (3, 3), (4, 4)),
                                (1, 4): ((0, 2),),
                                (2, 4): ((1, 3), (4, 0)),
                                (4, 4): ((1, 3), (4, 0)),
                            },
                        ),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: ((0, 2), (2, 4)),
                                (0, 2): ((2, 0), (3, 2), (3, 1), (3, 4)),
                                (0, 4): ((0, 2), (2, 0), (3, 3)),
                                (1, 1): ((2, 0), (2, 4), (3, 1), (3, 2)),
                                (2, 0): ((1, 1), (2, 4), (3, 2), (3, 1), (3, 4)),
                                (2, 4): ((1, 1), (3, 3), (1, 3), (4, 0)),
                                (3, 0): ((3, 3), (4, 4)),
                                (3, 3): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 2), (2, 4)),
                                        (0, 2): ((1, 0), (4, 0)),
                                        (0, 4): ((0, 2), (1, 0), (4, 0)),
                                        (1, 1): ((1, 0), (4, 0)),
                                        (1, 3): ((1, 0), (1, 1), (4, 0), (4, 1), (4, 4)),
                                        (2, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((3, 2),),
                                                (1, 0): ((1, 1), (1, 4), (3, 1), (4, 0)),
                                                (1, 3): ((1, 4), (0, 2), (4, 0)),
                                                (1, 4): (
                                                    "q",
                                                    (1, 3),
                                                    {
                                                        None: ((1, 0),),
                                                        (1, 0): ((1, 1), (3, 1), (4, 0)),
                                                        (3, 2): ((4, 0),),
                                                        (4, 0): ((1, 1), (3, 2), (3, 1)),
                                                    },
                                                ),
                                                (3, 2): ((0, 2), (3, 1), (4, 0)),
                                            },
                                        ),
                                        (3, 1): ((1, 0), (4, 0)),
                                        (3, 4): ((2, 4), (0, 2)),
                                        (4, 4): ((0, 2), (1, 0), (4, 0)),
                                    },
                                ),
                                (4, 4): ((0, 2), (0, 4), (2, 0), (3, 4), (3, 2)),
                            },
                        ),
                        (0, 4): ((2, 0), (3, 3)),
                        (1, 0): ((2, 0), (2, 4), (3, 2), (3, 1), (3, 4)),
                        (1, 3): ((2, 0), (2, 4), (3, 2), (3, 0), (3, 1), (3, 4)),
                        (2, 0): ((2, 4), (0, 4), (3, 2), (3, 1), (3, 4)),
                        (2, 4): (
                            "q",
                            (3, 3),
                            {
                                None: (),
                                (3, 2): (
                                    "q",
                                    (4, 4),
                                    {
                                        None: (),
                                        (3, 4): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((4, 0),),
                                                (0, 1): ((0, 3), (4, 0)),
                                                (0, 3): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((1, 1),),
                                                        (0, 2): ((4, 0),),
                                                        (1, 1): ((4, 0),),
                                                        (3, 1): ((4, 0),),
                                                    },
                                                ),
                                                (1, 0): ((0, 3), (1, 1), (1, 4)),
                                                (2, 0): ((0, 3), (1, 0), (1, 4), (1, 1)),
                                                (4, 0): ((0, 3), (1, 1), (1, 4)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 2): ((2, 4), (0, 2), (1, 3)),
                        (3, 3): ((2, 4), (0, 2), (1, 3)),
                        (3, 4): ((2, 4), (0, 2), (1, 3)),
                        (4, 0): ((2, 4), (3, 2), (3, 0), (3, 1), (3, 4)),
                        (4, 4): ((3, 2), (3, 1), (4, 0), (1, 0)),
                    },
                ),
                (2, 4): ((2, 0), (2, 1), (3, 1)),
                (4, 1): ((2, 0), (2, 1), (3, 1)),
                (4, 3): ((2, 0), (2, 1), (3, 1)),
                (4, 4): ((2, 1), (3, 1), (2, 0)),
            },
        ),
        (2, 4): ((1, 1), (0, 1), (1, 3), (3, 1), (3, 2), (3, 0), (4, 1)),
    },
    (0, 1): {
        None: ((2, 1), (1, 2), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 4), (4, 2)),
        (0, 2): ((2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 4), (4, 2)),
        (0, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)),
        (0, 4): ((2, 3), (1, 2), (2, 1)),
        (1, 0): ((2, 1), (2, 3), (1, 2)),
        (1, 1): ((2, 1), (3, 3), (4, 2), (2, 0), (2, 4), (0, 2)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (1, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)),
        (1, 4): ((2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)),
        (2, 4): ((2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)),
        (3, 0): ((2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)),
        (3, 1): ((2, 3), (1, 3), (2, 4), (4, 2), (2, 0), (0, 2)),
        (3, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)),
        (3, 4): ((2, 3), (1, 2), (2, 1)),
        (4, 1): ((2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)),
        (4, 4): ((2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)),
    },
    (0, 2): {
        None: ((1, 2), (2, 1), (3, 2)),
        (0, 3): ((1, 2), (1, 1), (3, 2), (1, 0), (1, 4), (4, 4), (4, 2), (4, 0)),
        (1, 1): ((1, 2), (3, 2), (1, 0), (3, 4), (0, 4), (4, 2), (4, 0)),
        (1, 2): (
            "q",
            (3, 2),
            {
                None: (),
                (3, 3): (
                    "q",
                    (2, 1),
                    {
                        None: (),
                        (3, 1): (
                            "q",
                            (1, 1),
                            {
                                None: ((1, 0), (0, 1)),
                                (0, 0): ((0, 3), (2, 0), (4, 1), (4, 4), (4, 2)),
                                (0, 1): ((2, 0), (4, 1), (4, 4), (4, 2)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 0), (4, 3)),
                                        (0, 0): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((1, 0), (4, 3)),
                                                (1, 0): ((1, 4), (4, 1)),
                                                (2, 0): ((1, 4), (4, 1)),
                                                (4, 0): ((1, 0), (1, 4), (4, 1)),
                                                (4, 1): ((2, 0), (2, 4), (4, 2)),
                                                (4, 3): ((2, 0), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (1, 0): ((1, 4), (4, 1)),
                                        (2, 0): ((1, 4), (4, 1)),
                                        (3, 0): (
                                            "q",
                                            (0, 0),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((1, 0), (4, 3)),
                                                (1, 0): ((1, 4), (4, 1)),
                                                (2, 0): ((0, 1), (1, 4), (4, 1)),
                                                (4, 0): ((4, 1), (1, 0)),
                                                (4, 1): (
                                                    "q",
                                                    (4, 0),
                                                    {None: ((1, 0),), (1, 0): ((2, 4), (4, 2))},
                                                ),
                                            },
                                        ),
                                        (4, 0): ((1, 0), (0, 0), (1, 4), (4, 1)),
                                        (4, 1): ((1, 0), (0, 0), (2, 4), (4, 0), (4, 4)),
                                        (4, 3): ((2, 0), (2, 4), (4, 2)),
                                    },
                                ),
                                (1, 0): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((4, 1),),
                                        (0, 3): ((1, 3), (4, 1)),
                                        (1, 3): ((0, 3), (4, 1)),
                                        (4, 1): ((0, 3), (1, 3)),
                                        (4, 3): ((0, 3), (1, 3)),
                                        (4, 4): ((0, 3), (1, 3)),
                                    },
                                ),
                                (1, 3): ((0, 3), (4, 1), (4, 4), (4, 2), (2, 0)),
                                (2, 0): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((0, 1), (0, 0), (1, 4), (4, 1)),
                                        (0, 0): ((0, 3), (1, 4)),
                                        (0, 1): ((1, 4), (4, 1)),
                                        (0, 3): ((1, 4), (4, 1)),
                                        (1, 0): ((0, 1), (1, 4), (4, 1)),
                                        (1, 4): ((0, 1), (4, 3), (1, 0)),
                                        (2, 4): ((0, 1), (4, 3), (1, 0)),
                                        (3, 0): ((0, 1), (1, 4), (4, 1)),
                                        (4, 1): ((0, 3), (1, 4)),
                                        (4, 3): ((0, 3), (1, 4)),
                                        (4, 4): ((0, 1), (1, 4), (4, 3), (1, 0)),
                                    },
                                ),
                                (3, 0): ((0, 3), (2, 0), (4, 1), (4, 4), (4, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 3): ((3, 2), (2, 1), (4, 1), (4, 4), (4, 2), (2, 0)),
        (2, 1): ((1, 3), (2, 4), (3, 3)),
        (3, 1): ((1, 2), (2, 1), (0, 1), (3, 4), (4, 3)),
        (3, 2): (
            "q",
            (1, 3),
            {
                None: (),
                (1, 2): (
                    "q",
                    (1, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (1, 1),
                            {
                                None: ((0, 3), (0, 1), (3, 3), (0, 0)),
                                (0, 0): ((0, 3), (2, 1), (4, 1)),
                                (0, 1): ((0, 3), (3, 1), (4, 1), (4, 3), (4, 0)),
                                (0, 3): ((3, 1), (4, 1), (3, 0), (2, 1)),
                                (0, 4): ((3, 1), (4, 1), (4, 3), (4, 0)),
                                (1, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 3), (3, 3)),
                                        (0, 0): ((0, 3), (0, 1), (3, 1), (4, 1)),
                                        (0, 3): ((3, 1), (4, 1)),
                                        (0, 4): ((3, 1), (4, 1)),
                                        (3, 1): ((0, 3), (0, 0), (4, 1), (2, 1)),
                                        (3, 3): ((0, 3), (2, 1), (4, 1)),
                                    },
                                ),
                                (2, 0): ((0, 3), (0, 1), (1, 0), (3, 1), (4, 1)),
                                (2, 1): ((0, 4), (3, 1), (0, 1), (4, 4), (0, 0)),
                                (3, 0): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 0), (0, 3), (2, 0), (4, 0)),
                                        (0, 0): ((0, 3), (2, 1)),
                                        (0, 1): ((0, 3), (2, 0), (4, 0)),
                                        (0, 3): ((0, 0), (2, 0), (4, 0)),
                                        (0, 4): ((0, 0), (2, 0), (4, 0)),
                                        (2, 0): ((0, 0), (0, 3), (3, 1), (4, 1), (4, 3)),
                                        (2, 1): ((0, 0), (0, 4), (4, 0)),
                                        (3, 1): ((0, 0), (0, 4), (4, 0)),
                                        (4, 0): ((0, 0), (0, 3), (2, 1), (4, 1)),
                                        (4, 2): ((0, 0), (0, 3), (2, 1), (4, 1)),
                                        (4, 3): ((0, 0), (0, 4), (4, 4)),
                                    },
                                ),
                                (3, 1): ((0, 3), (4, 1), (2, 1)),
                                (3, 3): ((0, 3), (2, 1), (4, 1)),
                                (4, 1): ((0, 3), (2, 1), (3, 1), (2, 0)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 3): ((1, 2), (2, 1), (0, 1), (0, 4), (3, 0), (4, 1)),
        (4, 3): ((1, 2), (1, 1), (3, 2), (1, 0), (0, 0), (1, 4), (4, 2), (4, 0)),
    },
    (0, 3): {
        None: ((2, 1), (1, 2), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (3, 3), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)),
        (0, 4): ((2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)),
        (1, 0): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 1): ((2, 1), (2, 3), (2, 4), (4, 3), (4, 0), (0, 4)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (1, 3): ((2, 1), (1, 2), (1, 0), (4, 3), (3, 4)),
        (1, 4): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (4, 2), (3, 3)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (4, 2), (2, 0)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (2, 4): ((2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)),
        (3, 0): ((2, 1), (1, 1), (1, 0), (2, 3), (4, 1), (4, 4), (0, 4), (2, 4)),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 1), (2, 0), (4, 2), (2, 4), (0, 2)),
        (3, 4): ((2, 1), (1, 1), (1, 0), (2, 3), (4, 1), (0, 0), (2, 4)),
        (4, 1): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)),
        (4, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (4, 4): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)),
    },
    (0, 4): {
        None: ((1, 2), (1, 1), (0, 1), (1, 0), (3, 2)),
        (0, 0): ((1, 2), (2, 1), (3, 2)),
        (0, 1): ((1, 2), (2, 1), (3, 2)),
        (0, 2): ((1, 2), (2, 1), (3, 2)),
        (0, 3): ((1, 3), (2, 4), (3, 3)),
        (1, 0): ((1, 2), (2, 1), (3, 2)),
        (1, 1): ((1, 2), (3, 2), (1, 4), (4, 1), (3, 0)),
        (1, 2): (
            "q",
            (2, 0),
            {
                None: ((0, 2), (3, 2), (3, 1), (4, 2)),
                (0, 0): ((3, 2), (2, 1), (1, 1), (4, 1), (4, 4), (4, 2)),
                (0, 2): ((3, 2), (2, 1), (1, 1), (4, 1), (4, 4), (4, 2)),
                (0, 3): ((0, 2), (3, 3), (2, 4), (4, 2)),
                (1, 0): ((0, 0), (3, 2), (3, 1), (4, 2)),
                (1, 4): ((0, 0), (3, 2), (2, 1), (4, 0), (4, 3), (1, 0)),
                (2, 1): ((0, 0), (3, 3), (3, 4), (4, 0), (4, 3), (1, 3), (3, 1)),
                (2, 4): ((0, 0), (3, 2), (2, 1), (4, 0), (4, 3), (1, 0)),
                (3, 0): ((0, 0), (3, 2), (2, 1), (1, 1), (4, 1), (4, 4), (4, 2)),
                (3, 1): ((0, 0), (3, 3), (4, 2), (2, 4)),
                (3, 2): (
                    "q",
                    (3, 0),
                    {
                        None: ((0, 0), (0, 3), (2, 1)),
                        (0, 0): ((2, 1), (0, 1), (1, 1), (4, 2), (4, 1)),
                        (0, 1): ((0, 2), (3, 1), (4, 0)),
                        (0, 2): ((2, 1), (1, 1), (4, 2), (4, 4), (4, 1)),
                        (0, 3): ((0, 2), (2, 1), (1, 1), (4, 2), (4, 1)),
                        (1, 1): ((0, 2), (3, 1), (4, 0)),
                        (1, 3): ((0, 0), (2, 1)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((0, 0), (3, 3)),
                                (0, 0): ((2, 1), (0, 3), (1, 1), (2, 4), (4, 2)),
                                (0, 1): ((0, 2), (2, 1), (1, 0), (3, 3), (4, 3)),
                                (0, 2): ((2, 1), (0, 3), (3, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((0, 0), (2, 4), (4, 2)),
                                        (0, 0): ((2, 1), (1, 0), (4, 0)),
                                        (0, 1): ((0, 2), (2, 1), (1, 0), (4, 0)),
                                        (0, 2): ((2, 1), (1, 1), (2, 4), (4, 2)),
                                        (1, 0): ((0, 0), (2, 1), (2, 4), (4, 2)),
                                        (1, 1): ((0, 2), (2, 1), (2, 4), (4, 2)),
                                        (2, 4): ((0, 0), (3, 1), (4, 0)),
                                        (3, 3): ((0, 0), (3, 1), (4, 0)),
                                        (4, 0): ((0, 0), (2, 1), (1, 1), (3, 3), (4, 3)),
                                        (4, 1): ((0, 0), (2, 1), (2, 4)),
                                        (4, 2): ((0, 0), (3, 1), (3, 3)),
                                        (4, 3): ((0, 0), (2, 1), (1, 1), (2, 4)),
                                        (4, 4): ((0, 0), (2, 4), (3, 1), (4, 0)),
                                    },
                                ),
                                (1, 1): ((0, 2), (2, 1), (3, 3), (4, 3)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((0, 0),),
                                        (0, 0): ((2, 1),),
                                        (0, 2): ((2, 1),),
                                        (3, 3): ((2, 1),),
                                    },
                                ),
                                (2, 4): ((0, 0), (0, 3), (2, 1)),
                                (3, 3): ((0, 0), (3, 1), (4, 0)),
                            },
                        ),
                        (2, 1): ((0, 0), (4, 2), (2, 4), (3, 3)),
                        (3, 1): ((0, 0), (4, 2), (2, 4), (3, 3)),
                        (3, 3): ((0, 0), (2, 1), (1, 1), (4, 2), (4, 4), (4, 1)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 0), (0, 3), (2, 1)),
                                (0, 0): ((1, 3), (2, 1), (1, 0), (4, 0)),
                                (0, 1): ((3, 1), (4, 0)),
                                (0, 2): ((1, 3), (2, 1), (1, 0), (4, 0)),
                                (0, 3): ((0, 0), (3, 1), (4, 0)),
                                (1, 1): ((0, 2), (1, 3), (3, 1), (4, 0)),
                                (1, 3): ((0, 0), (2, 1)),
                                (2, 1): ((0, 0), (0, 3), (2, 4), (4, 2)),
                                (3, 1): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((0, 0), (0, 3)),
                                        (0, 0): ((0, 3), (2, 4), (4, 2)),
                                        (0, 2): ((0, 3), (0, 0), (1, 0), (4, 0)),
                                        (0, 3): ((0, 0), (1, 0), (4, 0)),
                                        (1, 3): ((0, 0),),
                                        (2, 1): ((0, 0), (0, 3), (1, 0), (4, 0)),
                                        (3, 3): ((0, 0), (0, 3), (1, 0), (4, 0)),
                                        (4, 1): ((4, 2), (2, 4)),
                                        (4, 2): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((2, 1),),
                                                (0, 3): ((0, 0), (1, 1)),
                                                (2, 1): ((0, 0), (1, 1)),
                                                (3, 3): ((4, 3), (0, 0), (1, 1)),
                                                (4, 3): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((1, 3), (2, 1), (1, 1)),
                                                        (0, 2): ((0, 3),),
                                                        (0, 3): ((0, 0), (1, 1)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (3, 3): ((0, 0), (1, 3), (2, 1), (1, 0), (4, 0)),
                                (4, 2): ((0, 0), (1, 3), (3, 1), (3, 3)),
                                (4, 3): ((0, 0), (1, 3), (3, 1), (3, 3)),
                                (4, 4): ((0, 0), (1, 3), (2, 1), (1, 0), (4, 0)),
                            },
                        ),
                        (4, 2): (
                            "q",
                            (3, 1),
                            {
                                None: (),
                                (2, 1): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: (),
                                        (4, 1): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 0),),
                                                (0, 0): ((1, 3), (2, 4)),
                                                (0, 2): ((0, 3), (3, 4), (4, 3), (1, 3)),
                                                (0, 3): ((0, 2), (1, 3), (2, 4)),
                                                (1, 4): ((3, 4), (0, 0)),
                                                (3, 4): (
                                                    "q",
                                                    (1, 4),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((1, 3),),
                                                        (0, 2): ((1, 3),),
                                                        (0, 3): ((1, 3),),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 3): (
                    "q",
                    (0, 0),
                    {
                        None: (),
                        (0, 2): (
                            "q",
                            (4, 2),
                            {
                                None: (),
                                (4, 0): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: ((3, 1),),
                                        (0, 1): ((1, 1), (3, 1)),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((2, 4),),
                                                (0, 1): ((1, 1), (2, 4)),
                                                (1, 1): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((2, 4),),
                                                        (1, 4): ((3, 1),),
                                                        (2, 4): ((3, 1),),
                                                        (4, 4): ((3, 1),),
                                                    },
                                                ),
                                                (1, 4): ((3, 1),),
                                                (2, 4): ((3, 1),),
                                                (4, 4): ((3, 1),),
                                            },
                                        ),
                                        (1, 1): (
                                            "q",
                                            (0, 1),
                                            {
                                                None: (),
                                                (0, 3): (
                                                    "q",
                                                    (1, 3),
                                                    {
                                                        None: ((2, 4),),
                                                        (1, 4): ((3, 1),),
                                                        (2, 4): ((3, 1),),
                                                        (4, 4): ((3, 1),),
                                                    },
                                                ),
                                            },
                                        ),
                                        (1, 3): ((0, 3), (1, 1), (4, 3), (3, 1)),
                                        (3, 0): ((3, 2), (4, 4), (1, 1)),
                                        (3, 1): ((1, 1), (4, 4), (4, 1)),
                                        (3, 2): ((1, 1), (4, 4), (4, 1)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 4): ((0, 0), (3, 2), (3, 1), (4, 2)),
                (4, 0): ((0, 0), (3, 3), (3, 4), (4, 3), (2, 1), (0, 3)),
                (4, 1): ((0, 0), (3, 3), (4, 2), (2, 4)),
                (4, 2): (
                    "q",
                    (3, 3),
                    {
                        None: (),
                        (3, 2): (
                            "q",
                            (3, 4),
                            {
                                None: (),
                                (2, 4): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 0), (1, 1)),
                                        (0, 0): ((2, 1), (4, 3)),
                                        (0, 1): ((0, 0), (0, 3), (4, 3), (1, 3)),
                                        (0, 2): ((1, 1), (0, 0), (0, 3), (4, 3), (1, 3)),
                                        (0, 3): ((0, 2), (2, 1), (4, 3)),
                                        (1, 1): ((4, 3), (4, 0), (4, 1), (3, 0), (0, 0)),
                                        (1, 3): ((0, 0), (0, 1)),
                                        (2, 1): ((0, 0), (0, 3), (1, 1), (4, 3), (1, 3)),
                                        (3, 1): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((2, 1),),
                                                (1, 1): ((4, 3),),
                                                (2, 1): ((0, 0), (0, 3), (1, 1), (4, 4)),
                                                (4, 3): ((0, 0), (1, 1)),
                                            },
                                        ),
                                        (4, 1): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 1),),
                                                (1, 1): ((3, 0), (0, 0)),
                                                (1, 3): ((2, 1),),
                                                (2, 1): ((0, 0), (1, 1)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (4, 3): ((0, 0), (3, 2), (3, 1), (4, 2)),
                (4, 4): ((0, 0), (3, 2), (2, 1), (4, 0), (4, 3), (1, 0)),
            },
        ),
        (1, 3): ((3, 2), (2, 1), (1, 0), (0, 1)),
        (1, 4): ((1, 3), (3, 3), (1, 1), (4, 3), (1, 0), (2, 0)),
        (2, 1): ((1, 3), (2, 4), (3, 3)),
        (3, 0): ((1, 2), (2, 1), (3, 2)),
        (3, 2): (
            "q",
            (2, 0),
            {
                None: ((0, 0), (1, 2), (2, 1), (0, 3), (3, 0)),
                (0, 0): ((1, 3), (2, 4), (4, 2)),
                (0, 1): ((0, 0), (4, 2), (2, 4), (1, 3)),
                (0, 2): ((1, 3), (2, 4), (4, 2)),
                (0, 3): ((0, 0), (1, 3), (2, 4), (4, 2)),
                (1, 1): ((0, 0), (4, 2), (2, 4), (1, 3)),
                (1, 2): (
                    "q",
                    (3, 0),
                    {
                        None: ((0, 0), (0, 3), (2, 1)),
                        (0, 0): ((2, 1), (0, 1), (1, 1), (4, 2), (4, 1)),
                        (0, 1): ((0, 2), (3, 1), (4, 0)),
                        (0, 2): ((2, 1), (1, 1), (4, 2), (4, 4), (4, 1)),
                        (0, 3): ((0, 2), (2, 1), (1, 1), (4, 2), (4, 1)),
                        (1, 1): ((0, 2), (3, 1), (4, 0)),
                        (1, 3): ((0, 0), (2, 1)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((0, 0), (3, 3)),
                                (0, 0): ((2, 1), (0, 3), (1, 1), (2, 4), (4, 2)),
                                (0, 1): ((0, 2), (2, 1), (1, 0), (3, 3), (4, 3)),
                                (0, 2): ((2, 1), (0, 3), (3, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((0, 0), (2, 4), (4, 2)),
                                        (0, 0): ((2, 1), (1, 0), (4, 0)),
                                        (0, 1): ((0, 2), (2, 1), (1, 0), (4, 0)),
                                        (0, 2): ((2, 1), (1, 1), (2, 4), (4, 2)),
                                        (1, 0): ((0, 0), (2, 1), (2, 4), (4, 2)),
                                        (1, 1): ((0, 2), (2, 1), (2, 4), (4, 2)),
                                        (2, 4): ((0, 0), (3, 1), (4, 0)),
                                        (3, 3): ((0, 0), (3, 1), (4, 0)),
                                        (4, 0): ((0, 0), (2, 1), (1, 1), (3, 3), (4, 3)),
                                        (4, 1): ((0, 0), (2, 1), (2, 4)),
                                        (4, 2): ((0, 0), (3, 1), (3, 3)),
                                        (4, 3): ((0, 0), (2, 1), (1, 1), (2, 4)),
                                        (4, 4): ((0, 0), (2, 4), (3, 1), (4, 0)),
                                    },
                                ),
                                (1, 1): ((0, 2), (2, 1), (3, 3), (4, 3)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((0, 0),),
                                        (0, 0): ((2, 1),),
                                        (0, 2): ((2, 1),),
                                        (3, 3): ((2, 1),),
                                    },
                                ),
                                (2, 4): ((0, 0), (0, 3), (2, 1)),
                                (3, 3): ((0, 0), (3, 1), (4, 0)),
                            },
                        ),
                        (2, 1): ((0, 0), (4, 2), (2, 4), (3, 3)),
                        (3, 1): ((0, 0), (4, 2), (2, 4), (3, 3)),
                        (3, 3): ((0, 0), (2, 1), (1, 1), (4, 2), (4, 4), (4, 1)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 0), (0, 3), (2, 1)),
                                (0, 0): ((1, 3), (2, 1), (1, 0), (4, 0)),
                                (0, 1): ((3, 1), (4, 0)),
                                (0, 2): ((1, 3), (2, 1), (1, 0), (4, 0)),
                                (0, 3): ((0, 0), (3, 1), (4, 0)),
                                (1, 1): ((0, 2), (1, 3), (3, 1), (4, 0)),
                                (1, 3): ((0, 0), (2, 1)),
                                (2, 1): ((0, 0), (0, 3), (2, 4), (4, 2)),
                                (3, 1): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((0, 0), (0, 3)),
                                        (0, 0): ((0, 3), (2, 4), (4, 2)),
                                        (0, 2): ((0, 3), (0, 0), (1, 0), (4, 0)),
                                        (0, 3): ((0, 0), (1, 0), (4, 0)),
                                        (1, 3): ((0, 0),),
                                        (2, 1): ((0, 0), (0, 3), (1, 0), (4, 0)),
                                        (3, 3): ((0, 0), (0, 3), (1, 0), (4, 0)),
                                        (4, 1): ((4, 2), (2, 4)),
                                        (4, 2): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((2, 1),),
                                                (0, 3): ((0, 0), (1, 1)),
                                                (2, 1): ((0, 0), (1, 1)),
                                                (3, 3): ((4, 3), (0, 0), (1, 1)),
                                                (4, 3): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((1, 3), (2, 1), (1, 1)),
                                                        (0, 2): ((0, 3),),
                                                        (0, 3): ((0, 0), (1, 1)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (3, 3): ((0, 0), (1, 3), (2, 1), (1, 0), (4, 0)),
                                (4, 2): ((0, 0), (1, 3), (3, 1), (3, 3)),
                                (4, 3): ((0, 0), (1, 3), (3, 1), (3, 3)),
                                (4, 4): ((0, 0), (1, 3), (2, 1), (1, 0), (4, 0)),
                            },
                        ),
                        (4, 2): (
                            "q",
                            (3, 1),
                            {
                                None: (),
                                (2, 1): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: (),
                                        (4, 1): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 0),),
                                                (0, 0): ((1, 3), (2, 4)),
                                                (0, 2): ((0, 3), (3, 4), (4, 3), (1, 3)),
                                                (0, 3): ((0, 2), (1, 3), (2, 4)),
                                                (1, 4): ((3, 4), (0, 0)),
                                                (3, 4): (
                                                    "q",
                                                    (1, 4),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((1, 3),),
                                                        (0, 2): ((1, 3),),
                                                        (0, 3): ((1, 3),),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (1, 3): (
                    "q",
                    (0, 0),
                    {
                        None: (),
                        (0, 2): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 1), (1, 1)),
                                (0, 1): ((3, 0), (3, 1), (4, 0)),
                                (1, 0): ((2, 1), (3, 0)),
                                (1, 1): ((0, 1), (3, 3), (2, 4), (4, 2)),
                                (1, 2): ((0, 1), (1, 0), (3, 3), (4, 2), (2, 4)),
                                (1, 4): ((0, 1), (1, 0), (3, 3), (4, 2), (2, 4)),
                                (2, 1): ((3, 3), (2, 4), (4, 2)),
                                (3, 1): ((0, 1), (1, 0), (2, 4), (4, 2)),
                                (4, 1): ((0, 1), (1, 0), (3, 3), (2, 4), (4, 2)),
                                (4, 3): ((0, 1), (1, 0), (3, 3), (2, 4), (4, 2)),
                            },
                        ),
                    },
                ),
                (1, 4): ((0, 0), (4, 2), (2, 4), (3, 3), (2, 1)),
                (2, 1): ((0, 0), (1, 3), (2, 4), (4, 2)),
                (3, 0): ((0, 0), (4, 2), (2, 4), (1, 3)),
                (3, 1): ((0, 0), (1, 3), (2, 4), (4, 2)),
                (3, 3): ((0, 0), (1, 3), (4, 2), (2, 4)),
                (3, 4): ((0, 0), (4, 2), (2, 4), (1, 3)),
            },
        ),
        (3, 3): ((1, 2), (2, 1), (0, 3), (3, 0), (4, 1)),
        (4, 0): ((1, 2), (1, 1), (0, 1), (3, 2), (1, 0)),
        (4, 4): ((1, 2), (1, 1), (0, 1), (3, 2), (1, 0)),
    },
    (1, 0): {
        None: ((2, 1), (1, 2), (2, 3)),
        (0, 0): ((2, 1), (2, 3), (1, 2)),
        (0, 1): ((2, 1), (2, 3), (1, 2)),
        (0, 3): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 1): ((2, 1), (2, 3), (1, 4), (0, 3)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 3): ((2, 1), (1, 2), (4, 3), (3, 4)),
        (1, 4): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (2, 3): ((3, 1), (4, 2), (2, 0), (0, 2), (2, 4)),
        (3, 0): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (3, 1): ((2, 3), (1, 2), (0, 2), (0, 4), (1, 4), (4, 4), (0, 0)),
        (3, 3): ((2, 1), (1, 2), (0, 2), (2, 4), (4, 2), (2, 0)),
        (4, 1): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
    },
    (1, 1): {
        None: ((2, 1), (2, 3), (1, 4), (0, 3)),
        (0, 1): ((2, 1), (3, 3), (4, 2), (2, 0), (2, 4), (0, 2)),
        (0, 2): ((2, 1), (2, 3), (4, 3), (4, 0), (4, 2), (2, 4)),
        (0, 3): ((2, 1), (2, 3), (2, 4), (4, 3), (4, 0), (0, 4)),
        (0, 4): ((2, 1), (2, 3), (0, 1), (4, 3), (4, 0), (4, 2), (2, 4)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (1, 3): ((2, 1), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 4): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 0): ((2, 1), (2, 3), (0, 1), (2, 4), (0, 4), (4, 3), (4, 0)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (2, 3): ((3, 1), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 4): ((2, 3), (1, 2), (1, 4), (4, 1), (3, 0)),
        (3, 1): ((2, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (3, 3): ((3, 1), (4, 2), (2, 0), (0, 2), (2, 4)),
        (3, 4): ((2, 1), (2, 3), (0, 1), (2, 4), (0, 4), (4, 3), (4, 0)),
    },
    (1, 2): {
        (0, 1): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (3, 2),
                    {
                        None: ((0, 4), (3, 1), (3, 3), (1, 3)),
                        (0, 3): ((0, 4), (2, 1), (3, 3), (4, 3), (4, 4)),
                        (0, 4): ((3, 1), (3, 3), (4, 2)),
                        (1, 0): ((0, 4), (2, 1), (3, 3), (0, 3), (1, 3), (4, 3), (4, 4)),
                        (1, 1): ((0, 4), (2, 1), (3, 3), (0, 3), (1, 3), (4, 3), (4, 0)),
                        (1, 3): ((0, 4), (2, 3), (3, 1), (4, 0), (4, 1)),
                        (1, 4): ((0, 4), (2, 3), (3, 1), (4, 0), (4, 1)),
                        (2, 1): ((2, 4), (4, 2), (3, 3)),
                        (2, 3): ((2, 4), (4, 2), (3, 1)),
                        (2, 4): ((3, 1), (3, 3), (4, 2)),
                        (3, 0): ((0, 4), (2, 1), (3, 3), (4, 3), (4, 4)),
                        (3, 1): ((0, 4), (3, 3), (4, 0), (4, 3), (1, 3), (0, 3)),
                        (3, 3): ((0, 4), (3, 1), (4, 0), (4, 1)),
                        (3, 4): ((0, 4), (2, 1), (3, 3), (0, 3), (1, 3), (4, 0), (4, 3)),
                        (4, 1): ((0, 4), (2, 1), (3, 3), (0, 3), (4, 3), (1, 3)),
                        (4, 3): ((0, 4), (2, 3), (3, 1), (4, 1), (4, 0)),
                    },
                ),
            },
        ),
        (0, 2): (
            "q",
            (1, 1),
            {
                (0, 1): (
                    "q",
                    (0, 3),
                    {
                        None: ((3, 3), (3, 1), (3, 2)),
                        (1, 0): ((3, 3), (3, 1)),
                        (1, 3): ((3, 3), (3, 2), (2, 1), (2, 0), (4, 2)),
                        (1, 4): ((3, 3), (1, 3), (3, 2), (4, 2), (4, 4), (4, 0)),
                        (2, 1): ((3, 3), (3, 1), (3, 2), (4, 2)),
                        (2, 3): ((3, 3), (1, 3), (0, 4), (4, 0), (1, 0), (2, 0)),
                        (2, 4): ((3, 3), (1, 3), (0, 4), (3, 2), (4, 0), (4, 2)),
                        (3, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (0, 4): (
                                    "q",
                                    (2, 0),
                                    {
                                        None: (),
                                        (2, 1): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((2, 3), (1, 3), (4, 0)),
                                                (1, 3): ((2, 3), (4, 2), (2, 4)),
                                                (2, 3): ((3, 1), (4, 2), (3, 2)),
                                                (2, 4): ((2, 3), (4, 0), (1, 3)),
                                                (3, 1): (
                                                    "q",
                                                    (3, 4),
                                                    {
                                                        None: ((2, 3),),
                                                        (2, 3): ((4, 0), (4, 3)),
                                                        (2, 4): ((2, 3), (4, 3), (4, 0)),
                                                        (3, 2): ((2, 3), (4, 3), (4, 0)),
                                                        (4, 0): (
                                                            "q",
                                                            (4, 1),
                                                            {
                                                                None: ((2, 3),),
                                                                (2, 3): ((4, 4),),
                                                                (2, 4): ((4, 4),),
                                                                (3, 2): ((4, 4),),
                                                            },
                                                        ),
                                                        (4, 1): ((4, 0), (3, 2), (4, 3)),
                                                    },
                                                ),
                                                (3, 2): ((4, 0), (1, 3)),
                                                (3, 4): ((3, 1), (3, 2), (4, 2)),
                                                (4, 0): ((3, 1), (3, 2), (4, 2)),
                                                (4, 1): ((2, 3), (3, 1), (4, 2), (2, 4)),
                                                (4, 2): ((2, 3), (3, 4), (4, 3), (1, 3)),
                                                (4, 3): ((2, 3), (3, 1), (4, 2), (2, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (1, 3): (
                                    "q",
                                    (2, 0),
                                    {
                                        None: (),
                                        (2, 1): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: (),
                                                (4, 0): (
                                                    "q",
                                                    (4, 1),
                                                    {
                                                        None: ((4, 4),),
                                                        (1, 4): ((2, 4), (3, 2), (3, 3)),
                                                        (2, 4): ((1, 4), (3, 2), (3, 3)),
                                                        (4, 4): ((3, 2), (3, 3)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (1, 4): (
                                    "q",
                                    (2, 0),
                                    {
                                        None: (),
                                        (2, 1): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((1, 3), (4, 0)),
                                                (0, 4): ((2, 3), (1, 3), (4, 0)),
                                                (1, 3): ((2, 3), (4, 0), (4, 4)),
                                                (3, 1): ((2, 3), (4, 3), (4, 0)),
                                                (3, 2): (
                                                    "q",
                                                    (3, 4),
                                                    {
                                                        None: ((1, 3), (4, 0)),
                                                        (1, 3): ((2, 3), (4, 0), (4, 4)),
                                                        (3, 1): ((2, 3), (4, 3), (4, 0)),
                                                        (4, 0): ((2, 4), (4, 4)),
                                                        (4, 1): (
                                                            (2, 3),
                                                            (3, 1),
                                                            (4, 0),
                                                            (4, 4),
                                                        ),
                                                        (4, 2): ((2, 3), (4, 3), (1, 3)),
                                                        (4, 3): ((3, 1), (4, 2), (2, 4)),
                                                    },
                                                ),
                                                (3, 4): ((3, 2), (4, 2)),
                                                (4, 0): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: (),
                                                        (1, 3): (
                                                            "q",
                                                            (2, 4),
                                                            {
                                                                None: ((2, 3),),
                                                                (2, 3): ((4, 2), (3, 2)),
                                                                (3, 2): ((3, 4), (4, 4)),
                                                                (3, 4): ((3, 2), (4, 2)),
                                                            },
                                                        ),
                                                    },
                                                ),
                                                (4, 1): ((1, 3),),
                                                (4, 2): ((2, 3), (4, 3), (1, 3)),
                                                (4, 3): ((3, 1), (4, 2), (3, 2)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 3), (0, 4), (4, 0)),
                                        (0, 4): ((3, 2), (3, 3)),
                                        (1, 3): ((3, 2), (3, 3), (4, 2)),
                                        (1, 4): ((1, 3), (3, 2), (4, 0), (4, 4), (4, 2)),
                                        (3, 2): ((1, 3), (1, 4), (2, 3), (4, 1), (4, 3)),
                                        (3, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((0, 4), (4, 0)),
                                                (0, 4): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: (),
                                                        (4, 0): (
                                                            "q",
                                                            (4, 1),
                                                            {
                                                                None: ((2, 1),),
                                                                (2, 1): ((4, 2), (4, 4)),
                                                                (2, 3): ((3, 2),),
                                                                (3, 2): ((1, 4), (2, 3)),
                                                            },
                                                        ),
                                                    },
                                                ),
                                                (1, 4): ((3, 2), (4, 0), (4, 4), (4, 2)),
                                                (3, 2): ((1, 4), (2, 3), (4, 1), (4, 3)),
                                                (4, 0): ((1, 4), (2, 1), (2, 3), (4, 1)),
                                                (4, 3): ((0, 4), (3, 2), (4, 4), (4, 2)),
                                                (4, 4): ((1, 4), (2, 1), (2, 3), (4, 3)),
                                            },
                                        ),
                                        (4, 0): ((1, 3), (1, 4), (2, 1), (2, 3), (4, 1)),
                                        (4, 3): ((1, 3), (0, 4), (3, 2), (4, 4), (4, 2)),
                                        (4, 4): ((1, 3), (1, 4), (2, 1), (2, 3), (4, 3)),
                                    },
                                ),
                                (2, 1): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 3), (0, 4), (4, 0)),
                                        (0, 4): ((1, 3), (4, 0), (4, 2), (4, 1), (4, 4)),
                                        (1, 3): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: ((2, 0), (2, 4), (3, 2), (3, 3)),
                                                (2, 0): ((2, 4), (3, 2), (3, 3)),
                                                (2, 3): ((2, 0), (4, 1), (4, 4)),
                                                (2, 4): ((2, 0), (3, 2), (3, 3)),
                                                (3, 2): ((4, 0), (4, 4)),
                                                (3, 3): ((2, 0), (4, 1), (4, 4)),
                                                (4, 0): ((2, 4), (3, 2), (3, 3)),
                                                (4, 1): ((4, 0), (4, 4)),
                                                (4, 3): ((2, 0), (4, 1), (4, 4)),
                                                (4, 4): ((2, 0), (3, 2), (3, 3)),
                                            },
                                        ),
                                        (1, 4): ((1, 3), (4, 0), (4, 2), (4, 4)),
                                        (3, 2): ((1, 3), (1, 4), (2, 4), (4, 4)),
                                        (3, 3): (
                                            "q",
                                            (4, 4),
                                            {
                                                None: ((0, 4), (1, 4)),
                                                (0, 4): ((4, 1), (4, 2)),
                                                (1, 3): ((0, 4), (4, 1), (4, 2)),
                                                (1, 4): ((4, 0), (4, 2)),
                                                (4, 0): ((1, 4), (1, 3), (2, 4)),
                                                (4, 1): ((4, 0), (4, 2)),
                                            },
                                        ),
                                        (3, 4): ((1, 3), (1, 4), (2, 4), (4, 4)),
                                        (4, 0): ((1, 3), (1, 4), (2, 4), (4, 4)),
                                        (4, 3): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: (),
                                                (1, 3): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((3, 2),),
                                                        (2, 3): ((4, 1), (4, 4)),
                                                        (3, 2): ((4, 0), (4, 4)),
                                                        (4, 1): ((2, 3), (2, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (4, 4): ((3, 3), (3, 2), (4, 2)),
                                    },
                                ),
                                (4, 0): ((2, 1), (3, 1), (1, 3), (1, 4), (2, 3), (4, 1)),
                                (4, 2): ((2, 1), (3, 1), (1, 3), (1, 4), (2, 3)),
                                (4, 3): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: ((1, 3), (2, 1), (3, 1)),
                                        (1, 3): ((2, 0), (4, 0)),
                                        (1, 4): ((2, 0), (4, 0)),
                                        (2, 0): ((1, 3), (3, 1), (3, 2), (4, 4), (4, 2)),
                                        (2, 1): ((1, 4), (4, 4)),
                                        (2, 4): ((1, 3), (2, 0), (4, 0)),
                                        (3, 1): ((1, 3), (2, 0), (4, 0)),
                                        (3, 2): ((1, 4), (4, 4)),
                                        (3, 3): ((1, 3), (2, 0), (4, 0)),
                                        (3, 4): ((1, 4), (4, 4)),
                                    },
                                ),
                                (4, 4): ((2, 0), (4, 0), (1, 3), (1, 4), (2, 3), (3, 3)),
                            },
                        ),
                        (3, 1): ((3, 3), (3, 2), (4, 2), (4, 4), (4, 0)),
                        (3, 2): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 4), (4, 4)),
                                (0, 4): ((3, 0), (4, 4), (4, 2), (2, 0), (2, 1)),
                                (1, 0): ((3, 0), (0, 4), (4, 4)),
                                (1, 3): ((3, 0), (4, 4), (4, 0), (4, 2)),
                                (3, 0): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 4), (4, 4)),
                                        (0, 4): ((2, 0), (4, 2), (4, 4)),
                                        (1, 3): ((2, 0), (4, 0), (4, 4)),
                                        (4, 0): ((1, 3), (2, 0), (2, 4), (4, 4)),
                                        (4, 1): ((0, 4), (2, 0), (4, 0)),
                                        (4, 4): ((1, 3), (2, 0), (4, 0)),
                                    },
                                ),
                                (4, 0): ((1, 3), (3, 3)),
                                (4, 1): ((1, 3), (3, 3)),
                                (4, 4): ((1, 3), (3, 3)),
                            },
                        ),
                        (3, 3): (
                            "q",
                            (4, 4),
                            {
                                None: ((0, 4), (1, 4)),
                                (0, 4): ((1, 4), (4, 2), (2, 0), (2, 1), (3, 1)),
                                (1, 3): ((1, 4), (4, 0), (4, 2)),
                                (1, 4): ((4, 0), (4, 2)),
                                (4, 0): ((1, 4), (1, 3), (2, 4)),
                                (4, 1): ((4, 0), (4, 2)),
                            },
                        ),
                        (3, 4): ((3, 3), (1, 3), (4, 0), (4, 2)),
                    },
                ),
                (0, 3): (
                    "q",
                    (1, 3),
                    {
                        None: ((1, 0), (2, 1), (3, 1)),
                        (0, 1): ((3, 1), (2, 1), (2, 0)),
                        (0, 4): ((0, 1), (3, 1), (2, 1), (4, 1), (1, 4), (2, 3)),
                        (1, 0): ((3, 1), (2, 1), (4, 1), (1, 4), (2, 3)),
                        (1, 4): ((0, 1), (3, 1), (0, 4), (4, 1), (4, 0)),
                        (2, 0): ((0, 1), (3, 1), (0, 4), (3, 2), (4, 1), (4, 0)),
                        (2, 1): ((0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)),
                        (2, 3): ((0, 1), (3, 1), (2, 1), (4, 0), (0, 4)),
                        (2, 4): ((0, 1), (3, 1), (2, 1), (4, 0), (0, 4)),
                        (3, 1): ((1, 0), (2, 1), (4, 3), (4, 1), (4, 4), (4, 2), (3, 3)),
                        (3, 2): ((1, 0), (2, 1), (3, 3), (4, 3), (3, 4), (2, 3)),
                        (3, 3): ((1, 0), (2, 1), (4, 0), (4, 4), (1, 4), (2, 4)),
                        (3, 4): ((0, 1), (3, 1), (3, 2), (4, 1), (4, 0), (4, 4)),
                        (4, 3): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 4)),
                    },
                ),
                (0, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((3, 2), (3, 3)),
                                (0, 3): ((1, 3), (2, 1), (4, 1), (1, 4), (2, 3)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((3, 3), (4, 2)),
                                        (3, 0): ((3, 2), (3, 3), (4, 2)),
                                        (3, 2): ((3, 0), (2, 1)),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 3),),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0), (2, 1)),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 0),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 0),),
                                                (2, 3): ((3, 0),),
                                                (3, 0): ((3, 2), (4, 2)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                    },
                                ),
                                (2, 1): ((3, 3), (4, 2)),
                                (2, 3): ((2, 1), (3, 3)),
                                (2, 4): ((1, 3), (2, 1), (2, 3), (4, 1)),
                                (3, 2): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((3, 3),),
                                        (0, 3): ((1, 3), (2, 0), (4, 0)),
                                        (1, 3): ((0, 3), (2, 1)),
                                        (1, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((3, 3),),
                                                (0, 3): ((1, 3), (2, 0), (4, 0)),
                                                (1, 3): ((0, 3), (2, 1)),
                                                (3, 3): ((2, 0), (4, 0)),
                                            },
                                        ),
                                        (3, 3): ((2, 0), (4, 0)),
                                        (3, 4): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((3, 3),),
                                                (0, 3): ((1, 3), (4, 1)),
                                                (1, 3): ((0, 3), (2, 1)),
                                                (3, 3): ((4, 1),),
                                            },
                                        ),
                                    },
                                ),
                                (3, 3): ((2, 1), (4, 1), (2, 3)),
                                (4, 0): ((1, 3), (2, 1), (2, 3), (1, 4), (4, 1)),
                                (4, 1): ((2, 1), (0, 3)),
                                (4, 2): ((2, 1), (0, 3)),
                                (4, 3): ((2, 1), (0, 3)),
                                (4, 4): ((1, 3), (2, 1), (2, 3), (4, 1)),
                            },
                        ),
                    },
                ),
                (1, 0): (
                    "q",
                    (3, 1),
                    {
                        None: ((1, 3), (3, 2), (4, 1), (4, 0), (4, 4)),
                        (0, 1): ((1, 3), (2, 1), (4, 1), (1, 4), (2, 3)),
                        (0, 3): ((1, 3), (2, 1), (4, 1), (1, 4), (2, 3)),
                        (0, 4): ((1, 3), (2, 1), (4, 1), (1, 4), (2, 3)),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 1),),
                                (1, 4): ((3, 0), (2, 1)),
                                (2, 0): ((2, 1), (0, 1), (4, 0), (0, 4)),
                                (2, 1): ((3, 0), (4, 0), (4, 2), (4, 4)),
                                (3, 0): ((3, 2), (2, 3), (4, 2), (4, 0), (4, 4)),
                                (3, 2): ((3, 0), (2, 0), (4, 0)),
                                (3, 3): ((2, 1), (0, 1), (4, 0), (0, 4)),
                                (3, 4): ((3, 0), (2, 1)),
                                (4, 0): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((2, 1),),
                                        (1, 4): ((3, 0), (2, 1)),
                                        (2, 0): ((2, 1), (2, 3)),
                                        (2, 1): ((3, 3),),
                                        (3, 0): ((3, 2), (3, 3)),
                                        (3, 2): ((3, 0), (2, 1), (2, 3)),
                                        (3, 3): ((2, 1), (2, 3)),
                                        (3, 4): ((3, 0), (2, 1)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: ((3, 0),),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 3): ((0, 4), (3, 0), (2, 0)),
                                        (4, 1): ((0, 4), (0, 1)),
                                    },
                                ),
                            },
                        ),
                        (1, 4): ((1, 3), (3, 2), (4, 2), (4, 0), (4, 4)),
                        (2, 1): ((3, 3), (4, 2)),
                        (2, 4): ((1, 3), (2, 1), (4, 1), (1, 4), (0, 3), (2, 3)),
                        (3, 0): ((3, 2), (3, 3)),
                        (3, 2): (
                            "q",
                            (3, 0),
                            {
                                None: ((3, 3),),
                                (0, 3): ((1, 3), (2, 0), (4, 0)),
                                (1, 3): ((0, 3), (2, 0), (4, 0)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((3, 3),),
                                        (0, 3): ((1, 3), (0, 1), (2, 0), (4, 0)),
                                        (1, 3): ((0, 3), (0, 1), (2, 1)),
                                        (3, 3): ((0, 1), (2, 0), (4, 0)),
                                    },
                                ),
                                (3, 3): ((2, 0), (4, 0)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((3, 3),),
                                        (0, 3): ((1, 3), (4, 1)),
                                        (1, 3): ((0, 3), (4, 1)),
                                        (3, 3): ((4, 1),),
                                    },
                                ),
                            },
                        ),
                        (3, 3): ((3, 2), (4, 1), (4, 0), (4, 4)),
                        (4, 0): ((2, 1), (3, 3)),
                        (4, 1): ((2, 1), (3, 3)),
                        (4, 2): ((2, 1), (3, 3)),
                        (4, 4): ((2, 1), (3, 3)),
                    },
                ),
                (1, 3): (
                    "q",
                    (0, 3),
                    {
                        None: ((0, 1), (2, 1), (3, 0), (3, 1)),
                        (0, 1): ((3, 3), (3, 2), (2, 1), (2, 0), (4, 2)),
                        (1, 0): ((3, 3), (2, 1), (4, 2), (4, 4)),
                        (1, 4): ((0, 1), (2, 3), (3, 3)),
                        (2, 0): ((0, 1), (2, 1), (3, 0), (3, 1), (4, 0), (0, 4)),
                        (2, 1): ((1, 0), (3, 3), (3, 2), (4, 2), (4, 4)),
                        (2, 3): ((1, 0), (2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                        (2, 4): ((0, 1), (2, 3), (3, 3)),
                        (3, 0): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (2, 0),
                                    {
                                        None: (),
                                        (2, 1): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: (),
                                                (4, 0): (
                                                    "q",
                                                    (4, 1),
                                                    {
                                                        None: ((4, 4),),
                                                        (1, 4): ((2, 4), (3, 2), (3, 3)),
                                                        (2, 4): ((1, 4), (3, 2), (3, 3)),
                                                        (4, 4): ((3, 2), (3, 3)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 1): ((0, 1), (2, 3), (3, 3)),
                        (3, 2): ((0, 1), (2, 1), (3, 1), (4, 0), (0, 4)),
                        (3, 3): ((0, 1), (2, 1), (3, 1), (4, 0), (0, 4)),
                        (3, 4): ((0, 1), (2, 1), (3, 2), (3, 3), (4, 2), (4, 4)),
                        (4, 0): ((1, 0), (2, 0), (3, 3), (3, 2), (4, 2), (4, 4)),
                        (4, 3): ((1, 0), (2, 0), (3, 3), (2, 3), (4, 2), (2, 4)),
                    },
                ),
                (1, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 2),
                            {
                                None: ((2, 1), (2, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((3, 1),),
                                        (2, 1): ((3, 3),),
                                        (3, 1): ((3, 3), (4, 2), (4, 0), (4, 4)),
                                        (3, 3): ((3, 1), (0, 4), (4, 1), (4, 0)),
                                    },
                                ),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((3, 3),),
                                        (2, 3): (
                                            "q",
                                            (2, 4),
                                            {
                                                None: ((2, 1), (3, 3), (4, 2)),
                                                (2, 1): ((3, 3), (4, 2)),
                                                (3, 0): ((3, 1), (4, 2)),
                                                (3, 1): ((3, 3), (4, 2)),
                                                (3, 3): ((3, 1), (4, 2)),
                                                (4, 0): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((3, 3),),
                                                        (3, 0): ((4, 2),),
                                                        (3, 3): ((3, 1), (4, 2)),
                                                        (4, 2): ((3, 1), (3, 3), (3, 4)),
                                                    },
                                                ),
                                                (4, 1): ((2, 1), (4, 2), (3, 3)),
                                                (4, 2): ((3, 0), (3, 1), (0, 4), (4, 0)),
                                                (4, 3): (
                                                    "q",
                                                    (4, 0),
                                                    {
                                                        None: ((4, 2),),
                                                        (2, 0): ((4, 4),),
                                                        (2, 1): (
                                                            "q",
                                                            (4, 1),
                                                            {
                                                                None: ((4, 2),),
                                                                (2, 0): ((3, 0),),
                                                                (4, 2): ((3, 0),),
                                                                (4, 4): ((3, 0),),
                                                            },
                                                        ),
                                                        (4, 1): ((2, 1), (4, 2)),
                                                        (4, 2): ((0, 4), (3, 1)),
                                                        (4, 4): ((3, 1),),
                                                    },
                                                ),
                                                (4, 4): ((3, 0), (3, 1), (4, 1)),
                                            },
                                        ),
                                        (2, 4): ((2, 3),),
                                        (3, 1): ((2, 3),),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((3, 3),),
                                                (2, 3): (
                                                    "q",
                                                    (2, 4),
                                                    {
                                                        None: ((3, 3),),
                                                        (3, 0): ((4, 2),),
                                                        (3, 3): ((3, 1), (4, 2)),
                                                        (4, 2): ((3, 1), (3, 3), (3, 4)),
                                                    },
                                                ),
                                                (2, 4): ((2, 3),),
                                                (3, 0): ((2, 1),),
                                                (3, 3): ((2, 1),),
                                                (4, 2): ((2, 1),),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 0),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 3),),
                                                (2, 3): (
                                                    "q",
                                                    (2, 4),
                                                    {
                                                        None: ((4, 2),),
                                                        (2, 0): ((4, 4),),
                                                        (2, 1): (
                                                            "q",
                                                            (4, 1),
                                                            {
                                                                None: ((4, 2),),
                                                                (2, 0): ((3, 0),),
                                                                (4, 2): ((3, 0),),
                                                                (4, 4): ((3, 0),),
                                                            },
                                                        ),
                                                        (4, 1): ((2, 1), (4, 2)),
                                                        (4, 2): ((0, 4), (3, 1)),
                                                        (4, 4): ((3, 1),),
                                                    },
                                                ),
                                                (2, 4): ((2, 3),),
                                                (3, 1): ((2, 3),),
                                            },
                                        ),
                                    },
                                ),
                                (2, 1): ((3, 3), (0, 3), (4, 3), (3, 4), (3, 1)),
                                (2, 3): ((3, 1), (0, 4), (4, 0), (4, 1)),
                                (3, 1): ((3, 3), (4, 2), (4, 0), (4, 4)),
                                (3, 3): ((3, 1), (0, 4), (4, 1), (4, 0)),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (1, 3),
                    {
                        None: ((3, 1), (3, 2), (4, 1), (4, 0), (4, 4)),
                        (0, 3): ((0, 1), (3, 1), (0, 4), (3, 2), (4, 1), (4, 0)),
                        (0, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                        (1, 4): ((0, 1), (3, 1), (0, 4), (4, 1), (4, 0)),
                        (2, 1): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (2, 3): ((0, 1), (3, 1), (3, 2), (4, 1), (1, 4), (0, 4)),
                        (2, 4): ((0, 1), (3, 1), (3, 2), (4, 1), (1, 4), (0, 4)),
                        (3, 0): ((1, 0), (3, 1), (3, 2), (4, 0), (4, 1), (4, 4)),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1), (0, 3), (1, 4), (2, 3)),
                                (0, 1): ((3, 3), (2, 3), (2, 4)),
                                (0, 3): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((0, 1), (2, 4), (3, 3)),
                                        (0, 1): ((2, 4), (3, 3)),
                                        (1, 0): ((2, 4), (3, 3)),
                                        (1, 4): ((1, 0), (3, 3), (4, 3)),
                                        (2, 4): ((1, 0), (3, 3), (4, 3), (4, 1), (4, 4)),
                                        (3, 2): ((1, 0), (1, 4), (4, 0), (4, 4)),
                                        (3, 3): ((1, 0), (1, 4), (4, 0), (4, 4)),
                                        (3, 4): ((1, 4), (3, 2), (4, 1), (1, 0)),
                                    },
                                ),
                                (0, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                                (1, 0): ((0, 3), (1, 4), (2, 3), (4, 1), (2, 1)),
                                (1, 4): ((1, 0), (3, 3), (2, 3), (4, 3)),
                                (2, 1): ((0, 1), (0, 3), (1, 4), (2, 4), (4, 4)),
                                (2, 3): ((0, 3), (0, 4), (1, 0), (4, 0)),
                                (2, 4): ((0, 3), (0, 4), (1, 0), (4, 0)),
                                (3, 3): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: (),
                                        (1, 0): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((0, 3), (2, 3)),
                                                (0, 3): ((2, 4), (4, 4)),
                                                (0, 4): ((2, 3), (2, 1), (4, 1)),
                                                (2, 1): ((0, 3), (2, 4), (4, 4)),
                                                (2, 3): ((0, 4), (4, 4)),
                                                (2, 4): ((0, 4), (4, 4)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 2): ((1, 0), (3, 3), (4, 0), (0, 4), (0, 3)),
                        (3, 3): ((1, 0), (4, 0), (4, 4), (1, 4), (2, 4)),
                        (3, 4): ((0, 1), (3, 1), (3, 2), (4, 1), (4, 0), (4, 4)),
                        (4, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 3), (3, 2), (4, 1)),
                        (4, 1): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)),
                        (4, 2): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (4, 3): ((0, 1), (3, 1), (0, 4), (1, 4)),
                        (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                    },
                ),
                (2, 1): (
                    "q",
                    (1, 3),
                    {
                        None: ((3, 3), (2, 3), (2, 4)),
                        (0, 3): ((0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)),
                        (0, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                        (1, 4): ((1, 0), (3, 1), (4, 0), (4, 1), (4, 2)),
                        (2, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (2, 3): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((3, 3),),
                                        (3, 0): ((0, 4), (4, 0)),
                                        (3, 1): ((0, 4), (4, 0)),
                                        (3, 3): ((0, 4), (4, 0)),
                                        (4, 1): ((4, 3), (3, 3)),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 4),),
                                                (0, 4): ((3, 3),),
                                                (1, 4): ((3, 3),),
                                                (4, 4): ((3, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((0, 1), (3, 3), (3, 2), (4, 3), (4, 4), (0, 4), (0, 3)),
                        (3, 0): ((1, 0), (3, 1), (4, 0), (4, 2), (4, 4)),
                        (3, 1): (
                            "q",
                            (4, 0),
                            {
                                None: ((1, 0),),
                                (0, 1): ((4, 3), (4, 4), (4, 2)),
                                (1, 0): ((4, 4), (4, 2)),
                                (2, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((0, 3), (0, 4)),
                                        (1, 0): ((0, 3), (0, 4)),
                                        (4, 3): ((0, 1), (0, 3), (0, 4)),
                                    },
                                ),
                                (3, 0): ((2, 0), (1, 0)),
                                (4, 3): ((0, 1), (4, 4), (4, 2)),
                            },
                        ),
                        (3, 2): ((1, 0), (3, 1), (4, 0), (4, 4)),
                        (3, 3): ((1, 0), (4, 0), (4, 2), (4, 4)),
                        (3, 4): ((1, 0), (3, 1), (4, 0), (4, 1)),
                        (4, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)),
                        (4, 1): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4), (2, 4)),
                        (4, 2): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (4, 3): ((0, 1), (3, 1), (0, 4), (1, 4)),
                        (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                    },
                ),
                (2, 3): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 0), (3, 3), (1, 3), (4, 0)),
                                (0, 4): ((2, 0), (3, 3), (3, 1), (4, 2), (3, 2)),
                                (1, 3): ((2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (2, 0): ((3, 3), (3, 1), (3, 2), (4, 2)),
                                (2, 1): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: (),
                                                (1, 3): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((3, 2),),
                                                        (1, 4): ((2, 4), (3, 2)),
                                                        (2, 4): (
                                                            "q",
                                                            (1, 4),
                                                            {
                                                                None: ((3, 2),),
                                                                (3, 2): ((4, 0), (4, 4)),
                                                                (4, 1): (
                                                                    (4, 3),
                                                                    (4, 0),
                                                                    (4, 4),
                                                                ),
                                                                (4, 3): ((4, 1),),
                                                            },
                                                        ),
                                                        (3, 2): ((4, 0), (4, 4)),
                                                        (4, 1): ((4, 3), (4, 4)),
                                                        (4, 3): ((4, 1), (4, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (3, 0): ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 1): ((2, 0), (3, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 2): ((2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (3, 3): ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 4): ((2, 0), (3, 3), (3, 1), (4, 2), (3, 2)),
                                (4, 0): ((2, 1), (3, 1), (3, 3)),
                                (4, 1): ((2, 1), (3, 1), (3, 3)),
                                (4, 2): ((2, 0), (3, 3), (1, 3), (0, 4), (4, 0)),
                                (4, 3): ((2, 1), (3, 1), (3, 3)),
                            },
                        ),
                    },
                ),
                (2, 4): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (0, 3), (3, 3)),
                (3, 0): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (1, 4), (3, 3)),
                (3, 1): (
                    "q",
                    (4, 4),
                    {
                        None: ((0, 1), (1, 4), (4, 0), (4, 2)),
                        (0, 1): ((1, 4), (4, 2), (4, 0)),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 1), (0, 4), (2, 4), (1, 4)),
                                (0, 1): ((0, 4), (2, 4), (1, 4)),
                                (0, 4): ((0, 1), (1, 4), (2, 4)),
                                (1, 0): ((0, 4), (2, 4), (1, 4)),
                                (1, 4): ((0, 1), (4, 0), (4, 2)),
                                (2, 3): ((0, 1), (1, 4), (4, 0), (4, 2)),
                                (2, 4): ((1, 0), (4, 0)),
                                (3, 0): ((0, 4), (1, 0), (2, 1), (2, 3), (2, 4), (3, 3)),
                                (3, 2): ((1, 0), (4, 0)),
                                (4, 0): ((0, 1), (2, 4), (1, 4)),
                                (4, 1): ((0, 1), (4, 0), (4, 2)),
                                (4, 2): ((1, 0), (4, 0)),
                            },
                        ),
                        (0, 4): ((4, 1), (4, 2), (2, 0), (1, 0)),
                        (1, 0): ((1, 4), (4, 0), (4, 2)),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 1), (1, 4), (2, 3), (3, 3)),
                                (0, 1): ((0, 4), (2, 4), (3, 3), (2, 3)),
                                (1, 0): ((1, 4), (3, 0), (4, 0), (4, 2)),
                                (1, 4): ((0, 1), (2, 3), (3, 3)),
                                (2, 0): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((0, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (2, 3): ((1, 4), (4, 2), (4, 3)),
                                                (3, 2): ((1, 0), (0, 4), (2, 4)),
                                                (4, 0): ((4, 1), (2, 3)),
                                                (4, 1): ((4, 0), (0, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 1): ((0, 1), (1, 4), (3, 0), (4, 0), (4, 2)),
                                (2, 3): ((0, 1), (1, 4), (3, 0), (4, 0), (4, 2)),
                                (3, 0): ((0, 4), (1, 0), (2, 1), (2, 3), (2, 4), (3, 3)),
                                (3, 2): ((0, 1), (1, 4), (4, 0)),
                                (3, 3): ((0, 1), (1, 4), (2, 1), (4, 0), (4, 2)),
                                (3, 4): ((0, 1), (1, 4), (2, 1), (4, 0), (4, 2)),
                                (4, 0): ((1, 0), (2, 0), (2, 4), (3, 3), (2, 3)),
                                (4, 1): ((0, 1), (2, 1), (3, 0), (4, 0), (4, 2)),
                                (4, 2): ((0, 1), (2, 3), (3, 3)),
                                (4, 3): ((0, 1), (4, 2)),
                            },
                        ),
                        (1, 4): ((0, 1), (4, 0), (4, 2)),
                        (2, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 1), (2, 4), (2, 3)),
                                (0, 1): ((0, 4), (2, 3), (2, 4)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((0, 1), (0, 4), (2, 4), (2, 3)),
                                        (0, 1): ((0, 4), (2, 3), (2, 4)),
                                        (0, 4): ((0, 1), (1, 4), (2, 3)),
                                        (1, 0): ((0, 4), (2, 4), (2, 3)),
                                        (2, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((0, 1), (1, 4), (2, 3)),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((0, 4), (1, 4), (2, 3)),
                                                (1, 4): ((0, 1), (0, 4), (2, 3)),
                                                (2, 3): ((0, 1), (0, 4), (1, 4), (4, 2)),
                                                (2, 4): ((0, 1), (0, 4), (1, 4), (3, 2)),
                                                (3, 2): ((0, 1), (0, 4), (2, 4)),
                                                (3, 4): ((0, 1), (0, 4), (1, 4), (2, 3)),
                                                (4, 1): ((0, 1), (0, 4), (3, 2)),
                                                (4, 2): ((0, 1), (0, 4), (2, 3)),
                                                (4, 3): ((0, 1), (0, 4), (1, 4)),
                                            },
                                        ),
                                        (2, 3): ((0, 1), (0, 4), (4, 1), (4, 2), (4, 3)),
                                        (2, 4): ((0, 1), (0, 4), (3, 2), (4, 3)),
                                        (3, 0): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((0, 1), (4, 2)),
                                                (0, 1): ((0, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (2, 3): ((0, 4), (1, 0), (4, 2), (4, 3)),
                                                (2, 4): ((0, 1), (4, 3)),
                                                (3, 2): ((1, 0), (4, 0)),
                                                (4, 0): ((4, 1), (2, 3)),
                                                (4, 1): ((4, 0), (1, 0)),
                                                (4, 2): ((0, 4), (2, 3)),
                                                (4, 3): ((0, 4), (1, 0), (2, 4), (2, 3)),
                                            },
                                        ),
                                        (3, 2): ((0, 4), (1, 0), (2, 4)),
                                        (3, 4): ((0, 1), (0, 4), (2, 4), (1, 4)),
                                        (4, 0): ((0, 1), (2, 4), (2, 3)),
                                        (4, 1): ((0, 1), (3, 2), (4, 2)),
                                        (4, 2): ((0, 1), (0, 4), (3, 4), (2, 3)),
                                    },
                                ),
                                (0, 4): ((0, 1), (1, 4), (3, 2), (4, 2)),
                                (1, 0): ((0, 4), (2, 4), (2, 3)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((0, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (2, 3): ((1, 4), (4, 2), (4, 3)),
                                                (3, 2): ((1, 0), (0, 4), (2, 4)),
                                                (4, 0): ((4, 1), (2, 3)),
                                                (4, 1): ((4, 0), (0, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (1, 4): ((0, 1), (0, 4), (2, 4), (2, 3)),
                                (2, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((0, 1), (1, 4), (2, 3)),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((0, 4), (1, 4), (2, 3)),
                                                (1, 4): ((0, 1), (0, 4), (2, 3)),
                                                (2, 3): ((0, 1), (0, 4), (1, 4), (4, 2)),
                                                (2, 4): ((0, 1), (0, 4), (1, 4), (3, 2)),
                                                (3, 2): ((0, 1), (0, 4), (2, 4)),
                                                (3, 4): ((0, 1), (0, 4), (1, 4), (2, 3)),
                                                (4, 1): ((0, 1), (0, 4), (3, 2)),
                                                (4, 2): ((0, 1), (0, 4), (2, 3)),
                                                (4, 3): ((0, 1), (0, 4), (1, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 3): ((0, 1), (0, 4), (4, 2), (4, 3)),
                                (2, 4): ((0, 1), (0, 4), (3, 2), (4, 3)),
                                (3, 0): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: ((0, 1), (4, 2)),
                                        (0, 1): ((0, 4), (2, 3)),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((0, 1), (4, 2)),
                                                (0, 1): ((0, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (2, 3): ((0, 4), (1, 0), (4, 2), (4, 3)),
                                                (2, 4): ((0, 1), (4, 3)),
                                                (3, 2): ((1, 0), (4, 0)),
                                                (4, 0): ((4, 1), (2, 3)),
                                                (4, 1): ((4, 0), (1, 0)),
                                                (4, 2): ((0, 4), (2, 3)),
                                                (4, 3): ((0, 4), (1, 0), (2, 4), (2, 3)),
                                            },
                                        ),
                                        (1, 0): ((3, 2), (4, 2)),
                                        (1, 3): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((0, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (2, 3): ((1, 4), (4, 2), (4, 3)),
                                                (3, 2): ((1, 0), (0, 4), (2, 4)),
                                                (4, 0): ((4, 1), (2, 3)),
                                                (4, 1): ((4, 0), (0, 1)),
                                            },
                                        ),
                                        (2, 3): ((1, 0), (4, 2), (4, 3)),
                                        (2, 4): ((0, 1), (4, 3)),
                                        (3, 2): ((1, 0), (0, 4), (2, 4)),
                                        (4, 0): ((4, 1), (2, 3)),
                                        (4, 1): ((4, 0), (0, 1), (4, 2)),
                                        (4, 2): ((0, 4), (2, 3)),
                                        (4, 3): ((0, 4), (1, 0), (2, 4), (2, 3)),
                                    },
                                ),
                                (3, 2): ((0, 4), (1, 0), (2, 4)),
                                (3, 4): ((0, 1), (0, 4), (3, 2), (4, 2)),
                                (4, 1): ((0, 1), (3, 2), (4, 2)),
                                (4, 2): ((0, 1), (3, 4), (2, 3)),
                            },
                        ),
                        (2, 4): ((1, 0), (1, 4), (2, 0), (4, 0)),
                        (3, 0): ((0, 4), (1, 0), (2, 1), (2, 3), (2, 4), (3, 3)),
                        (3, 2): ((1, 0), (1, 4), (2, 0)),
                        (4, 0): ((1, 0), (2, 1), (2, 4), (4, 1), (2, 3), (3, 3)),
                        (4, 1): ((0, 1), (4, 0), (4, 2)),
                        (4, 2): ((1, 0), (2, 1), (4, 1), (4, 3), (4, 0)),
                    },
                ),
                (3, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 0), (4, 0)),
                                (0, 3): ((2, 1), (3, 3), (4, 3), (3, 4), (2, 3)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((2, 0), (4, 0)),
                                        (0, 3): ((2, 1), (3, 3), (4, 3)),
                                        (2, 0): ((3, 3), (4, 3)),
                                        (2, 1): ((3, 1), (4, 0), (4, 4)),
                                        (2, 3): ((2, 1), (3, 3), (4, 3)),
                                        (4, 0): ((2, 0), (3, 3), (4, 4), (2, 4)),
                                        (4, 2): ((2, 0), (4, 3), (3, 3)),
                                        (4, 3): ((2, 0), (3, 3), (4, 2), (2, 4)),
                                    },
                                ),
                                (2, 0): ((3, 3), (4, 0), (0, 4), (0, 3)),
                                (2, 1): ((3, 1), (4, 0), (4, 4)),
                                (2, 3): ((2, 1), (3, 3), (0, 3), (4, 0), (0, 4)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 4), (4, 0)),
                                        (0, 3): ((2, 0), (4, 0)),
                                        (0, 4): ((3, 1), (2, 0), (4, 0)),
                                        (2, 0): ((0, 3), (2, 3), (4, 1)),
                                        (2, 1): ((0, 3), (2, 4), (4, 4)),
                                        (3, 0): ((0, 3), (2, 0), (4, 0)),
                                        (4, 0): ((0, 3), (2, 0), (2, 4), (4, 4)),
                                        (4, 1): ((0, 3), (2, 0), (4, 0)),
                                        (4, 2): ((0, 3), (2, 1), (2, 3)),
                                        (4, 3): ((0, 4), (4, 4)),
                                        (4, 4): ((0, 3), (2, 1), (2, 3)),
                                    },
                                ),
                                (4, 0): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: (),
                                        (2, 0): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((0, 3), (3, 3)),
                                                (0, 3): ((2, 3), (4, 1)),
                                                (0, 4): ((2, 3), (4, 1)),
                                                (3, 0): ((0, 3), (2, 3), (4, 1)),
                                                (3, 1): ((0, 4), (2, 3), (4, 1)),
                                                (3, 3): ((0, 3), (2, 3), (4, 1)),
                                                (3, 4): ((0, 3), (2, 3), (4, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 2): ((2, 1), (4, 3), (3, 3), (4, 4)),
                                (4, 3): ((2, 0), (3, 3), (4, 2), (2, 4), (2, 3)),
                            },
                        ),
                    },
                ),
                (3, 3): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (4, 0),
                            {
                                None: ((2, 0),),
                                (0, 3): ((1, 3), (2, 0)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 0),),
                                        (2, 0): ((4, 4), (4, 1), (3, 1), (3, 2)),
                                        (2, 1): ((4, 2), (4, 4)),
                                        (4, 2): ((2, 1), (4, 4), (4, 1), (3, 1)),
                                    },
                                ),
                                (2, 0): ((1, 3), (4, 4), (1, 4), (2, 4)),
                                (2, 1): ((1, 3), (4, 2), (4, 4)),
                                (4, 2): ((2, 1), (4, 4), (4, 1), (3, 1)),
                            },
                        ),
                    },
                ),
                (3, 4): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (0, 3)),
                (4, 0): (
                    "q",
                    (2, 1),
                    {
                        None: ((1, 0),),
                        (0, 1): ((2, 0), (3, 1)),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((3, 1),),
                                (1, 0): ((3, 1),),
                                (2, 0): ((3, 1),),
                            },
                        ),
                        (1, 0): ((3, 1), (3, 3)),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 1),),
                                (0, 1): ((1, 0), (3, 2), (3, 3)),
                                (1, 0): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((2, 3),),
                                        (0, 1): ((2, 3), (3, 2)),
                                        (2, 3): ((3, 0), (3, 1)),
                                        (3, 0): ((3, 2), (4, 1), (3, 3), (4, 4)),
                                        (3, 2): ((3, 0), (2, 3)),
                                        (4, 1): ((0, 1), (3, 0), (3, 1)),
                                    },
                                ),
                                (2, 3): ((1, 0),),
                                (4, 3): ((1, 0),),
                            },
                        ),
                        (2, 0): ((0, 1), (3, 2), (2, 3)),
                    },
                ),
                (4, 1): ((1, 0), (2, 1), (3, 2), (3, 3), (4, 3), (0, 3), (4, 4)),
                (4, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (2, 1),
                            {
                                None: (),
                                (2, 0): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((1, 4), (2, 3), (3, 2)),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((3, 1),),
                                                (3, 1): ((4, 3),),
                                                (3, 2): ((4, 3),),
                                                (3, 3): ((4, 3),),
                                            },
                                        ),
                                        (1, 3): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((1, 4), (2, 3), (3, 2)),
                                                (1, 4): ((2, 3), (3, 2)),
                                                (2, 3): ((1, 4), (3, 0), (3, 1)),
                                                (3, 1): ((1, 4), (2, 3), (3, 3)),
                                                (3, 2): ((3, 0), (4, 0), (4, 4)),
                                                (3, 3): ((3, 1), (4, 0), (4, 4)),
                                                (3, 4): ((1, 4), (2, 3)),
                                                (4, 3): ((1, 4), (3, 2), (3, 3)),
                                                (4, 4): ((2, 3), (3, 2)),
                                            },
                                        ),
                                        (1, 4): ((2, 3), (3, 2)),
                                        (2, 3): ((1, 4), (3, 1), (3, 0), (3, 3)),
                                        (3, 1): ((1, 4), (2, 3), (1, 3), (3, 3), (0, 3)),
                                        (3, 2): ((1, 4), (4, 3), (1, 3), (0, 3), (3, 3)),
                                        (3, 3): ((1, 4), (3, 1), (4, 0)),
                                        (3, 4): ((1, 4), (2, 3), (1, 3)),
                                        (4, 3): ((4, 4), (4, 0), (3, 1)),
                                        (4, 4): ((2, 3), (3, 2)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (4, 3): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 1), (3, 1)),
                                (0, 4): ((2, 0), (3, 1), (4, 2), (4, 1), (4, 4)),
                                (1, 4): ((2, 0), (3, 3), (4, 2), (2, 4), (2, 3)),
                                (2, 0): ((3, 1), (3, 2), (4, 1), (4, 0), (4, 4)),
                                (2, 1): ((3, 3), (2, 3), (2, 4)),
                                (2, 4): ((2, 0), (3, 3), (0, 3), (0, 4), (4, 0)),
                                (3, 0): ((2, 0), (3, 1), (4, 2), (4, 1), (4, 4)),
                                (3, 1): ((2, 0), (4, 2), (2, 4), (2, 3), (3, 3)),
                                (3, 2): ((2, 0), (3, 3), (4, 2), (2, 4), (2, 3)),
                                (3, 3): (
                                    "q",
                                    (4, 4),
                                    {
                                        None: ((0, 4), (1, 4)),
                                        (0, 3): ((0, 4), (1, 4), (2, 4)),
                                        (0, 4): ((1, 4), (2, 4)),
                                        (1, 4): ((2, 0), (4, 0)),
                                        (3, 2): ((4, 2), (2, 0)),
                                        (4, 0): ((1, 4), (2, 4)),
                                        (4, 1): ((0, 4), (1, 4), (2, 4)),
                                        (4, 2): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((2, 1),),
                                                (2, 0): ((0, 4), (1, 4)),
                                                (2, 1): ((0, 4), (1, 4)),
                                                (3, 1): ((0, 4), (1, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (3, 4): ((2, 0), (4, 0), (0, 4), (0, 3)),
                                (4, 0): ((2, 0), (3, 3), (2, 3), (2, 4)),
                                (4, 4): ((2, 0), (3, 3), (0, 3), (2, 3), (1, 4)),
                            },
                        ),
                    },
                ),
                (4, 4): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 0), (4, 0)),
                                (0, 3): ((2, 1), (3, 1)),
                                (2, 0): ((3, 1), (3, 2), (4, 1), (4, 0)),
                                (2, 1): ((3, 3), (2, 3), (2, 4)),
                                (2, 3): ((2, 1), (3, 1)),
                                (4, 0): ((2, 0), (3, 3), (2, 3), (2, 4)),
                                (4, 2): ((2, 1), (3, 1)),
                                (4, 3): ((2, 0), (3, 3), (0, 3), (2, 3), (1, 4)),
                            },
                        ),
                    },
                ),
            },
        ),
        (0, 3): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (3, 3),
                            {
                                None: ((2, 3),),
                                (1, 3): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((2, 3),),
                                        (2, 3): ((4, 2), (3, 2), (3, 1)),
                                        (3, 2): ((3, 4), (4, 4)),
                                        (3, 4): ((3, 2), (4, 2)),
                                    },
                                ),
                                (1, 4): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 3),),
                                        (2, 3): ((4, 2), (3, 2), (3, 1)),
                                        (3, 2): ((3, 4), (4, 4)),
                                        (3, 4): ((3, 2), (3, 1)),
                                    },
                                ),
                                (2, 3): ((4, 2), (3, 2), (3, 1)),
                                (3, 2): ((3, 4), (4, 4)),
                                (3, 4): ((3, 2), (4, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (0, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (1, 1),
                            {
                                None: ((1, 0),),
                                (0, 1): ((2, 1), (3, 1)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((2, 1), (3, 1)),
                                        (1, 0): ((2, 4), (1, 4), (3, 1), (2, 1)),
                                        (2, 1): ((0, 1), (2, 4), (2, 3), (3, 3)),
                                    },
                                ),
                                (1, 0): ((4, 4), (4, 1), (3, 2), (3, 3)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((1, 0), (2, 4), (3, 3), (2, 3)),
                                        (1, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((3, 3),),
                                                (3, 0): ((3, 2), (3, 1)),
                                                (3, 2): ((3, 0), (2, 1), (2, 3)),
                                                (3, 3): (
                                                    "q",
                                                    (2, 1),
                                                    {
                                                        None: ((2, 3),),
                                                        (0, 1): ((3, 1),),
                                                        (2, 3): ((3, 1),),
                                                        (3, 0): ((3, 2), (4, 1), (4, 4)),
                                                        (3, 2): ((3, 0), (2, 3)),
                                                        (4, 1): ((3, 1),),
                                                    },
                                                ),
                                            },
                                        ),
                                        (2, 1): ((1, 0), (2, 4), (3, 3), (2, 3)),
                                    },
                                ),
                                (2, 1): ((0, 1), (4, 4), (4, 1), (3, 2), (3, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 0): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (3, 1),
                    {
                        None: ((2, 1),),
                        (0, 1): (
                            "q",
                            (1, 1),
                            {
                                None: ((2, 1),),
                                (0, 3): ((1, 3), (2, 1)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((3, 0), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0),),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 3),),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (4, 3): ((4, 0), (3, 0)),
                                    },
                                ),
                                (2, 1): ((1, 3), (4, 0), (4, 4), (4, 1)),
                                (3, 0): ((3, 2), (3, 3)),
                                (3, 2): ((3, 0), (3, 3)),
                            },
                        ),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 1),),
                                (0, 1): ((1, 1), (2, 1)),
                                (1, 1): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((0, 4), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0), (4, 0)),
                                    },
                                ),
                                (2, 1): ((1, 1), (4, 0), (4, 4), (4, 1)),
                                (3, 0): ((3, 2), (3, 3)),
                                (3, 2): ((3, 0), (4, 0)),
                            },
                        ),
                        (1, 1): (
                            "q",
                            (0, 1),
                            {
                                None: ((2, 1),),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((0, 4), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0), (4, 0)),
                                    },
                                ),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((0, 4), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0),),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((0, 4), (3, 3)),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (4, 3): ((4, 0), (2, 1)),
                                    },
                                ),
                                (2, 1): ((0, 4), (4, 0)),
                                (3, 0): ((3, 2), (4, 2)),
                                (3, 2): ((3, 0), (4, 0)),
                            },
                        ),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 1),),
                                (0, 1): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((3, 0), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0),),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 3),),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (4, 3): ((4, 0), (3, 0)),
                                    },
                                ),
                                (1, 1): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((0, 4), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0),),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((0, 4), (3, 3)),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (4, 3): ((4, 0), (2, 1)),
                                    },
                                ),
                                (2, 1): ((3, 0), (4, 0)),
                                (3, 0): ((3, 2), (4, 2)),
                                (3, 2): ((3, 0),),
                                (4, 0): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((2, 1),),
                                        (0, 1): (
                                            "q",
                                            (1, 1),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 3),),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (1, 1): (
                                            "q",
                                            (0, 1),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((0, 4), (3, 3)),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (2, 1): ((3, 3),),
                                        (3, 0): ((3, 2), (3, 3)),
                                        (3, 2): ((3, 0),),
                                    },
                                ),
                                (4, 3): ((4, 0), (3, 0)),
                            },
                        ),
                        (2, 1): ((4, 2), (2, 4), (3, 2), (3, 3)),
                        (3, 0): ((3, 2), (4, 2)),
                        (3, 2): ((3, 0), (4, 0)),
                    },
                ),
            },
        ),
        (1, 1): (
            "q",
            (0, 4),
            {
                None: ((0, 2),),
                (0, 2): (
                    "q",
                    (0, 1),
                    {
                        None: ((3, 1), (3, 2), (3, 3), (4, 2)),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((3, 1), (3, 2), (2, 3), (2, 4)),
                                (1, 0): ((3, 1), (4, 0), (2, 0), (2, 1)),
                                (1, 4): ((3, 1), (2, 3), (4, 1), (4, 0)),
                                (2, 0): ((3, 1), (4, 0), (3, 2)),
                                (2, 1): ((3, 1), (4, 0), (4, 1), (4, 2)),
                                (2, 3): ((3, 1), (3, 2), (4, 0), (4, 1)),
                                (2, 4): ((3, 1), (3, 2), (2, 3), (4, 1), (4, 0)),
                                (3, 0): ((3, 1), (3, 2), (2, 3), (1, 4), (4, 2), (4, 0)),
                                (3, 1): ((4, 4), (2, 4), (2, 3), (3, 3)),
                                (3, 2): ((3, 4), (4, 4), (3, 3), (2, 4)),
                                (3, 3): ((3, 1), (3, 2), (4, 1), (4, 0)),
                                (3, 4): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((2, 1), (2, 3), (1, 4), (4, 0)),
                                        (1, 0): ((2, 1), (2, 3), (2, 4), (4, 4)),
                                        (1, 4): ((2, 1), (3, 3), (4, 2), (4, 0)),
                                        (2, 1): ((2, 3), (2, 4), (4, 4)),
                                        (2, 3): ((2, 1), (4, 0), (4, 2), (4, 3)),
                                        (2, 4): ((2, 1), (2, 3), (4, 0)),
                                        (3, 1): ((2, 3), (2, 4), (4, 4)),
                                        (3, 3): ((3, 1), (4, 1), (4, 0)),
                                        (4, 0): ((2, 3), (2, 4), (3, 1), (4, 2)),
                                        (4, 1): ((2, 1), (2, 3), (2, 4)),
                                        (4, 3): ((2, 1), (2, 3), (2, 4)),
                                        (4, 4): ((3, 1), (3, 3), (4, 2)),
                                    },
                                ),
                                (4, 0): ((3, 1), (3, 2), (2, 3), (2, 4), (4, 2)),
                                (4, 2): ((3, 4), (4, 4), (3, 3), (2, 3)),
                                (4, 4): ((3, 1), (3, 2), (3, 3), (4, 2)),
                            },
                        ),
                        (1, 0): ((3, 1), (4, 0), (2, 0), (2, 1)),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 1), (3, 1)),
                                (1, 4): ((2, 3), (3, 3)),
                                (2, 1): ((3, 0), (4, 0)),
                                (2, 3): ((3, 1), (3, 2), (3, 3), (4, 2)),
                                (2, 4): ((2, 3), (3, 3)),
                                (3, 1): ((3, 3), (2, 3)),
                                (3, 2): ((2, 1), (3, 0)),
                                (3, 3): ((3, 1), (2, 1)),
                                (3, 4): ((2, 1), (3, 2), (4, 0), (4, 2)),
                            },
                        ),
                        (1, 4): ((3, 1), (2, 3), (4, 1), (4, 0)),
                        (2, 0): ((3, 1), (4, 0), (4, 1), (3, 2)),
                        (2, 1): ((3, 1), (4, 0), (4, 1), (4, 2)),
                        (2, 3): ((3, 1), (3, 2), (4, 0), (4, 1)),
                        (2, 4): ((3, 1), (3, 2), (2, 3), (4, 1), (4, 0)),
                        (3, 0): ((3, 1), (3, 2), (2, 3), (4, 2), (4, 0)),
                        (3, 1): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (2, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 3), (2, 4)),
                                        (1, 0): ((3, 2), (4, 0), (4, 2)),
                                        (1, 4): ((2, 3), (4, 4)),
                                        (2, 3): ((4, 0), (4, 2), (4, 3)),
                                        (2, 4): ((3, 2), (4, 0), (4, 2)),
                                        (3, 0): ((3, 2), (4, 0), (4, 2)),
                                        (3, 2): ((4, 4), (3, 4), (2, 4)),
                                        (3, 4): ((3, 2), (4, 0), (4, 2)),
                                        (4, 1): ((3, 2), (4, 3), (4, 0)),
                                        (4, 2): ((4, 4), (3, 4), (2, 3)),
                                    },
                                ),
                                (1, 0): ((0, 3), (1, 3), (4, 2), (4, 0)),
                                (2, 0): ((2, 3), (0, 3)),
                                (2, 1): ((2, 3), (3, 4), (4, 4)),
                                (2, 3): ((4, 4), (4, 2), (4, 3)),
                                (3, 0): ((3, 2), (4, 0), (4, 2)),
                                (3, 2): ((4, 4), (3, 4), (2, 4)),
                                (4, 0): ((2, 3), (0, 3)),
                            },
                        ),
                        (3, 2): ((3, 4), (4, 4), (3, 3), (2, 4)),
                        (3, 3): ((3, 1), (3, 2), (4, 1), (4, 0)),
                        (3, 4): (
                            "q",
                            (3, 2),
                            {
                                None: ((2, 1), (2, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 1), (2, 3), (1, 4), (4, 0)),
                                        (1, 0): ((2, 1), (2, 3), (2, 4), (4, 4)),
                                        (1, 4): ((2, 1), (3, 3), (4, 2), (4, 0)),
                                        (2, 1): ((2, 3), (2, 4), (4, 4)),
                                        (2, 3): ((2, 1), (4, 0), (4, 2), (4, 3)),
                                        (2, 4): ((2, 1), (2, 3), (4, 0)),
                                        (3, 1): ((2, 3), (2, 4), (4, 4)),
                                        (3, 3): ((3, 1), (4, 1), (4, 0)),
                                        (4, 0): ((2, 3), (2, 4), (3, 1), (4, 2)),
                                        (4, 1): ((2, 1), (2, 3), (2, 4)),
                                        (4, 3): ((2, 1), (2, 3), (2, 4)),
                                        (4, 4): ((3, 1), (3, 3), (4, 2)),
                                    },
                                ),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((3, 3),),
                                        (2, 3): ((2, 1), (4, 0), (4, 2)),
                                        (3, 1): ((3, 3),),
                                        (3, 3): ((3, 1), (4, 1), (4, 0)),
                                    },
                                ),
                                (2, 1): ((3, 3), (0, 3), (1, 3), (4, 3), (4, 0)),
                                (2, 3): ((3, 1), (4, 0), (4, 1)),
                                (3, 1): ((3, 3), (0, 3), (1, 3), (4, 2), (4, 0)),
                                (3, 3): ((3, 1), (4, 1), (4, 0)),
                            },
                        ),
                        (4, 1): ((3, 1), (3, 2), (4, 4), (4, 2), (3, 3)),
                        (4, 2): ((3, 1), (3, 2), (3, 3), (4, 0), (3, 0)),
                        (4, 3): ((3, 1), (3, 2), (2, 3), (4, 2)),
                    },
                ),
                (2, 0): ((4, 4), (2, 4)),
                (2, 4): ((4, 0), (2, 0)),
            },
        ),
        (1, 3): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (4, 2),
                            {
                                None: (),
                                (4, 4): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((3, 1),),
                                        (0, 3): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((3, 1),),
                                                (2, 1): ((3, 3),),
                                                (3, 1): ((3, 3),),
                                                (4, 1): ((3, 3),),
                                            },
                                        ),
                                        (1, 4): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((3, 3),),
                                                (1, 1): ((4, 1), (3, 3)),
                                                (2, 3): ((3, 1),),
                                                (3, 0): ((3, 1),),
                                                (3, 3): ((3, 1),),
                                                (4, 1): (
                                                    "q",
                                                    (1, 1),
                                                    {None: ((3, 3),), (3, 3): ((0, 1), (2, 1))},
                                                ),
                                                (4, 3): ((3, 1),),
                                            },
                                        ),
                                        (2, 1): ((3, 3),),
                                        (3, 1): ((3, 3),),
                                        (4, 1): ((3, 3),),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 4): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (3, 3),
                            {
                                None: ((2, 3),),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 3),),
                                        (2, 3): ((4, 2), (3, 2), (3, 1)),
                                        (3, 2): ((3, 4), (4, 4)),
                                        (3, 4): ((3, 2), (3, 1)),
                                    },
                                ),
                                (1, 3): ((0, 3), (2, 3)),
                                (2, 3): ((0, 3), (4, 2), (3, 2), (3, 1)),
                                (3, 2): ((3, 4), (4, 4)),
                                (3, 4): ((3, 2), (4, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 0): (
            "q",
            (4, 4),
            {
                None: ((0, 4), (2, 4)),
                (0, 2): (
                    "q",
                    (0, 1),
                    {
                        None: ((0, 4), (1, 0), (3, 1), (3, 2), (4, 2)),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 4), (1, 0), (2, 4), (2, 3), (3, 3)),
                                (0, 4): ((1, 0), (2, 4), (2, 3), (3, 3)),
                                (1, 0): ((0, 4), (2, 4), (1, 4), (1, 1), (3, 1)),
                                (1, 1): ((0, 4), (2, 4), (2, 3), (3, 3)),
                                (1, 4): ((0, 4), (1, 0), (2, 4), (3, 4), (3, 3)),
                                (2, 3): ((0, 4), (1, 0), (3, 1), (3, 2), (4, 2)),
                                (2, 4): ((0, 4), (1, 0), (3, 1), (3, 2), (3, 3), (4, 2)),
                                (3, 2): ((0, 4), (1, 0), (2, 4), (2, 3)),
                                (3, 3): ((0, 4), (1, 0), (3, 1), (3, 2), (4, 2)),
                                (3, 4): ((0, 4), (1, 1), (1, 4), (2, 4)),
                                (4, 0): ((1, 0), (2, 4), (2, 3), (3, 3)),
                                (4, 2): ((0, 4), (1, 0), (3, 4), (3, 3), (2, 3)),
                            },
                        ),
                        (0, 4): ((1, 1), (1, 4), (2, 4), (2, 3), (3, 3)),
                        (1, 0): ((0, 4), (2, 4), (3, 4), (3, 3)),
                        (1, 1): ((0, 4), (2, 4), (3, 4), (3, 3)),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 4), (1, 0), (2, 1), (3, 1)),
                                (0, 4): ((1, 0), (2, 1), (3, 2), (4, 2)),
                                (1, 0): ((2, 1), (2, 4), (3, 0), (4, 0), (3, 1)),
                                (1, 1): ((0, 4), (2, 1), (3, 1)),
                                (2, 1): ((0, 4), (1, 0), (3, 1), (3, 3), (3, 2), (4, 2)),
                                (2, 3): ((0, 4), (1, 0), (2, 4), (3, 3), (3, 4)),
                                (2, 4): ((0, 4), (1, 0), (2, 3), (3, 3)),
                                (3, 1): ((1, 0), (4, 0), (4, 3), (4, 2)),
                                (3, 2): ((0, 4), (1, 0), (2, 1), (2, 4), (3, 3), (3, 4)),
                                (3, 3): ((0, 4), (1, 0), (2, 1)),
                                (3, 4): ((0, 4), (1, 0), (2, 3), (3, 3)),
                                (4, 0): ((1, 0), (2, 1), (2, 4), (3, 1), (3, 3), (3, 4)),
                                (4, 3): ((0, 4), (2, 1), (3, 1)),
                            },
                        ),
                        (1, 4): ((0, 4), (1, 0), (2, 4), (3, 4), (3, 3)),
                        (2, 1): ((0, 4), (1, 0), (3, 1), (4, 2), (3, 2), (3, 3)),
                        (2, 4): ((0, 4), (1, 0), (3, 1), (3, 2), (3, 3), (4, 2)),
                        (3, 1): ((1, 0), (2, 4), (4, 0), (1, 3), (2, 3), (3, 3)),
                        (3, 2): ((0, 4), (1, 0), (3, 4), (3, 3), (2, 4)),
                        (3, 4): ((0, 4), (1, 1), (1, 4), (1, 3), (2, 4)),
                        (4, 0): ((1, 1), (1, 4), (2, 4), (1, 3), (0, 3), (3, 3)),
                        (4, 1): ((0, 4), (1, 0), (3, 1), (3, 2), (4, 2), (3, 3)),
                        (4, 2): ((0, 4), (1, 0), (3, 4), (3, 3), (2, 3)),
                    },
                ),
                (0, 4): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (3, 2),
                            {
                                None: ((3, 1),),
                                (2, 1): ((3, 3),),
                                (3, 1): ((3, 3),),
                                (4, 1): ((3, 3),),
                            },
                        ),
                    },
                ),
                (2, 4): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (3, 1),
                            {
                                None: ((3, 0), (3, 2), (3, 3)),
                                (0, 3): ((3, 2), (4, 1)),
                                (1, 0): ((3, 0), (3, 3), (3, 2)),
                                (1, 1): ((3, 0), (3, 3), (3, 2)),
                                (2, 1): ((3, 0), (3, 3), (4, 3), (1, 3)),
                                (2, 3): ((2, 1), (3, 0), (3, 3), (1, 3), (4, 3)),
                                (3, 0): ((3, 2), (3, 3), (4, 2)),
                                (3, 2): ((3, 0), (3, 3), (1, 3), (4, 3)),
                                (3, 3): ((3, 2), (4, 1)),
                                (4, 1): ((3, 2), (3, 3)),
                                (4, 2): ((2, 1), (3, 0), (3, 3), (1, 3), (4, 3)),
                                (4, 3): ((3, 0), (3, 3), (3, 2)),
                            },
                        ),
                    },
                ),
                (4, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 2), (2, 3), (3, 3)),
                                (0, 2): ((1, 4), (0, 3), (1, 1), (3, 3)),
                                (0, 4): ((2, 3), (3, 3)),
                                (1, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((2, 3),),
                                        (2, 3): ((0, 3), (0, 4), (3, 4), (3, 1)),
                                        (3, 2): ((3, 4),),
                                        (3, 4): ((3, 2), (3, 1)),
                                    },
                                ),
                                (2, 3): ((0, 4), (0, 3), (3, 3), (3, 4), (3, 1)),
                                (3, 2): ((0, 4), (1, 4)),
                                (3, 3): ((0, 4), (1, 4)),
                                (3, 4): ((0, 4), (1, 4)),
                            },
                        ),
                    },
                ),
                (4, 2): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 4), (2, 4)),
                                (0, 1): ((0, 2), (0, 3), (3, 3), (3, 1), (3, 2)),
                                (0, 2): ((0, 3), (3, 3), (3, 1)),
                                (0, 3): ((2, 4), (1, 4), (1, 1), (0, 1), (3, 1)),
                                (1, 0): ((0, 2), (0, 3), (3, 3), (3, 1)),
                                (1, 1): ((0, 2), (0, 3), (3, 3), (3, 2), (3, 4), (3, 1)),
                                (1, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 2), (0, 3), (3, 1), (3, 2)),
                                        (0, 2): ((0, 3), (3, 1)),
                                        (0, 3): ((0, 2), (2, 3), (3, 1)),
                                        (1, 0): ((0, 2), (0, 3), (3, 1)),
                                        (1, 1): ((0, 2), (0, 3), (3, 2), (3, 4), (3, 1)),
                                        (2, 1): ((0, 2), (2, 3), (3, 1)),
                                        (2, 3): ((0, 2), (0, 3), (3, 1), (3, 4)),
                                        (2, 4): ((0, 3), (3, 1), (3, 2)),
                                        (3, 0): ((0, 2), (3, 1), (3, 2)),
                                        (3, 1): ((2, 4), (2, 3)),
                                        (3, 2): ((3, 4), (2, 4)),
                                        (3, 4): ((3, 2), (3, 1)),
                                        (4, 1): ((0, 2), (0, 3), (3, 2)),
                                    },
                                ),
                                (2, 1): ((0, 2), (1, 4), (1, 1), (0, 1), (3, 1)),
                                (2, 3): ((0, 2), (0, 3), (3, 3), (3, 1), (3, 4)),
                                (2, 4): ((0, 3), (3, 3), (3, 1), (3, 2)),
                                (3, 0): ((0, 2), (1, 4), (1, 1), (0, 1)),
                                (4, 1): ((0, 2), (0, 3), (3, 3), (3, 2)),
                                (4, 3): ((0, 2), (0, 3), (3, 3), (3, 1), (3, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 1): (
            "q",
            (1, 1),
            {
                None: ((0, 2), (2, 4), (4, 4), (1, 4), (2, 3), (3, 3)),
                (0, 2): (
                    "q",
                    (1, 3),
                    {
                        None: ((3, 3), (2, 3), (2, 4)),
                        (0, 3): ((0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)),
                        (0, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                        (1, 4): ((1, 0), (3, 1), (4, 0), (4, 1), (4, 2)),
                        (2, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (2, 3): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((3, 3),),
                                        (3, 0): ((0, 4), (4, 0)),
                                        (3, 1): ((0, 4), (4, 0)),
                                        (3, 3): ((0, 4), (4, 0)),
                                        (4, 1): ((4, 3), (3, 3)),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 4),),
                                                (0, 4): ((3, 3),),
                                                (1, 4): ((3, 3),),
                                                (4, 4): ((3, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((0, 1), (3, 3), (3, 2), (4, 3), (4, 4), (0, 4), (0, 3)),
                        (3, 0): ((1, 0), (3, 1), (4, 0), (4, 2), (4, 4)),
                        (3, 1): (
                            "q",
                            (4, 0),
                            {
                                None: ((1, 0),),
                                (0, 1): ((4, 3), (4, 4), (4, 2)),
                                (1, 0): ((4, 4), (4, 2)),
                                (2, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((0, 3), (0, 4)),
                                        (1, 0): ((0, 3), (0, 4)),
                                        (4, 3): ((0, 1), (0, 3), (0, 4)),
                                    },
                                ),
                                (3, 0): ((2, 0), (1, 0)),
                                (4, 3): ((0, 1), (4, 4), (4, 2)),
                            },
                        ),
                        (3, 2): ((1, 0), (3, 1), (4, 0), (4, 4)),
                        (3, 3): ((1, 0), (4, 0), (4, 2), (4, 4)),
                        (3, 4): ((1, 0), (3, 1), (4, 0), (4, 1)),
                        (4, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)),
                        (4, 1): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4), (2, 4)),
                        (4, 2): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (4, 3): ((0, 1), (3, 1), (0, 4), (1, 4)),
                        (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                    },
                ),
                (0, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)),
                (0, 4): ((0, 1), (2, 0), (4, 2), (4, 4), (4, 1), (3, 2), (3, 3)),
                (1, 3): (
                    "q",
                    (3, 3),
                    {
                        (0, 1): ((0, 2), (0, 4), (4, 4), (1, 4), (4, 3), (3, 2)),
                        (0, 2): ((0, 3), (1, 0), (3, 2), (4, 2), (4, 4)),
                        (0, 3): ((0, 2), (0, 1), (0, 4), (3, 1), (4, 0), (4, 1)),
                        (0, 4): ((0, 1), (0, 3), (2, 0), (4, 2)),
                        (1, 0): ((0, 2), (0, 4), (3, 0), (4, 4), (3, 2)),
                        (1, 4): ((0, 1), (0, 2), (3, 0), (4, 4)),
                        (2, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 1), (3, 1), (4, 0), (3, 0)),
                                (0, 1): ((0, 2), (4, 4), (1, 4), (4, 3), (3, 2)),
                                (0, 2): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((3, 2), (4, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (3, 2): (
                                                    (1, 0),
                                                    (4, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (3, 4): ((0, 1), (4, 2)),
                                            },
                                        ),
                                    },
                                ),
                                (0, 3): ((0, 2), (0, 1), (3, 1), (4, 0), (4, 1)),
                                (1, 0): ((0, 2), (3, 0), (4, 4), (3, 2)),
                                (1, 4): ((0, 1), (3, 0), (4, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((0, 2), (4, 4), (1, 4), (4, 3), (3, 2)),
                                        (0, 2): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((3, 2), (4, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (3, 2): (
                                                    (1, 0),
                                                    (4, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (3, 4): ((0, 1), (4, 2)),
                                            },
                                        ),
                                        (0, 3): ((0, 2), (0, 1)),
                                        (1, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((1, 0), (4, 4), (2, 4)),
                                        (3, 4): ((0, 1), (4, 2)),
                                    },
                                ),
                                (3, 1): ((3, 0), (0, 2), (0, 1), (4, 4), (3, 2)),
                                (3, 2): ((0, 1), (3, 4), (4, 4)),
                                (3, 4): ((1, 0), (4, 4), (2, 4)),
                                (4, 0): ((1, 0), (2, 3), (2, 4)),
                                (4, 1): ((0, 1), (0, 2), (3, 0), (3, 4), (4, 4)),
                                (4, 2): ((0, 1), (0, 2), (2, 3), (4, 0), (3, 1)),
                                (4, 3): ((0, 1), (0, 2), (2, 3), (3, 1)),
                                (4, 4): ((0, 1), (3, 1), (0, 3), (4, 2)),
                            },
                        ),
                        (2, 3): ((0, 3), (1, 0), (2, 0), (4, 2), (3, 2), (4, 4)),
                        (2, 4): ((0, 3), (1, 0), (2, 0), (4, 2), (3, 2)),
                        (3, 0): ((0, 1), (4, 3), (4, 4), (0, 4), (0, 2)),
                        (3, 1): ((0, 1), (0, 2), (0, 4), (4, 4), (3, 2)),
                        (3, 2): ((0, 1), (0, 4), (3, 4), (4, 4)),
                        (3, 4): ((0, 1), (0, 2), (2, 4), (3, 2), (4, 2)),
                        (4, 0): ((0, 2), (1, 0), (2, 3), (2, 4)),
                        (4, 1): ((0, 1), (0, 2), (0, 4), (3, 0), (3, 4), (4, 4)),
                        (4, 2): ((0, 1), (0, 2), (0, 4), (2, 3), (4, 0), (3, 1)),
                        (4, 3): ((0, 2), (0, 4), (0, 1), (2, 3), (3, 1)),
                        (4, 4): ((0, 1), (0, 2), (2, 3), (2, 4)),
                    },
                ),
                (1, 4): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 3), (2, 4), (2, 3)),
                                (0, 2): ((0, 3), (2, 3), (4, 3), (1, 3)),
                                (0, 3): ((2, 3), (3, 4), (0, 2), (4, 3), (1, 3)),
                                (0, 4): ((0, 2), (2, 3), (1, 3), (4, 3)),
                                (1, 3): ((0, 3), (2, 0), (2, 3), (4, 0), (4, 4)),
                                (2, 0): ((1, 3), (4, 3)),
                                (2, 3): ((0, 3), (0, 2), (4, 2), (3, 2)),
                                (2, 4): ((0, 3), (1, 3), (4, 0)),
                                (3, 0): ((1, 3), (4, 0)),
                                (3, 1): ((0, 3), (2, 3), (4, 3), (4, 0)),
                                (3, 2): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 2), (2, 4)),
                                        (0, 2): ((0, 3), (2, 3), (4, 3), (1, 3)),
                                        (0, 3): ((2, 3), (0, 2), (4, 3), (1, 3)),
                                        (0, 4): ((0, 2), (0, 3), (2, 4), (4, 4)),
                                        (2, 0): ((0, 3), (2, 4), (4, 4)),
                                        (2, 3): ((0, 3), (0, 2), (4, 4)),
                                        (2, 4): ((0, 2), (4, 3), (1, 3)),
                                        (3, 1): ((0, 3), (2, 3), (4, 3), (4, 0)),
                                    },
                                ),
                                (3, 4): ((3, 2), (0, 3), (0, 2), (4, 2)),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (2, 4), (4, 4)),
                        (0, 1): ((2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (0, 3): ((0, 1), (0, 2), (3, 1), (3, 3), (4, 0), (4, 1)),
                        (1, 0): ((2, 4), (4, 4)),
                        (1, 3): ((1, 0), (4, 4), (2, 4)),
                        (2, 4): ((0, 1), (3, 1), (3, 3), (4, 0), (3, 0)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 2), (1, 3), (4, 4), (1, 4)),
                                (1, 0): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((3, 3),),
                                        (1, 3): ((0, 1), (0, 2), (2, 3), (4, 1), (4, 4)),
                                        (2, 3): ((0, 1), (1, 3), (4, 2)),
                                        (3, 3): ((0, 1), (2, 4), (4, 2)),
                                    },
                                ),
                                (3, 2): ((1, 0), (0, 2), (1, 3), (4, 0)),
                                (3, 4): ((0, 2), (1, 0), (4, 0), (1, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 3), (1, 4), (4, 4)),
                                (0, 2): ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (0, 3): ((0, 1), (4, 4), (2, 4)),
                                (1, 3): ((0, 1), (0, 2), (3, 3), (4, 4), (3, 2)),
                                (1, 4): ((0, 1), (0, 2), (3, 3), (4, 4), (4, 3)),
                                (2, 3): ((0, 1), (0, 3), (1, 3), (2, 4), (4, 4)),
                                (2, 4): ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (3, 2): ((0, 1), (0, 2), (0, 3), (1, 4), (4, 4)),
                                (3, 3): ((0, 1), (2, 4), (4, 4)),
                                (3, 4): ((0, 1), (0, 2), (4, 4), (1, 4), (0, 3)),
                                (4, 0): ((0, 1), (0, 3), (2, 4), (4, 4), (1, 4)),
                                (4, 1): ((0, 1), (0, 2), (3, 3), (3, 2), (4, 4)),
                                (4, 2): ((0, 1), (0, 2), (0, 3), (1, 4), (4, 4)),
                                (4, 3): ((0, 1), (0, 3), (1, 3), (2, 4), (4, 4)),
                                (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                            },
                        ),
                        (3, 2): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)),
                        (4, 0): ((0, 1), (2, 4), (3, 1), (1, 3), (1, 4)),
                        (4, 2): ((0, 1), (0, 2), (3, 1), (3, 3), (3, 0), (4, 0)),
                        (4, 3): ((0, 1), (0, 2), (3, 1), (3, 3), (3, 0)),
                        (4, 4): ((0, 1), (2, 4), (3, 1), (3, 3), (4, 2)),
                    },
                ),
                (2, 3): ((2, 0), (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)),
                (2, 4): ((0, 1), (2, 0), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)),
                (3, 0): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (1, 4), (3, 3)),
                (3, 1): (
                    "q",
                    (3, 3),
                    {
                        None: ((0, 1), (0, 2), (2, 3), (2, 4)),
                        (0, 1): ((0, 2), (2, 4)),
                        (0, 2): (
                            "q",
                            (4, 0),
                            {
                                None: ((0, 1), (0, 4), (3, 2), (4, 2)),
                                (0, 1): ((0, 3), (4, 4), (2, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((2, 3), (2, 4)),
                                        (1, 0): ((2, 0), (4, 4), (3, 4), (2, 3)),
                                        (2, 0): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((0, 4), (2, 3), (2, 4)),
                                                (2, 3): ((0, 1), (4, 4), (1, 4), (4, 2)),
                                                (4, 3): ((0, 1), (0, 4), (2, 3), (2, 4)),
                                            },
                                        ),
                                        (2, 3): ((0, 1), (4, 4), (4, 2)),
                                        (3, 0): ((2, 0), (1, 0)),
                                        (4, 3): ((0, 1), (4, 4), (4, 2)),
                                    },
                                ),
                                (0, 4): ((0, 1), (3, 2), (4, 2)),
                                (1, 0): ((0, 4), (3, 2), (4, 2)),
                                (1, 3): ((0, 3), (2, 0), (1, 0), (4, 4), (2, 3)),
                                (2, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((0, 4), (2, 3), (2, 4)),
                                                (2, 3): ((0, 1), (4, 4), (1, 4), (4, 2)),
                                                (4, 3): ((0, 1), (0, 4), (2, 3), (2, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 3): ((0, 1), (4, 4), (4, 2)),
                                (3, 0): ((2, 0), (0, 4), (1, 0), (1, 3), (1, 4)),
                                (3, 2): ((0, 4), (1, 0), (1, 3), (0, 3)),
                                (4, 1): ((0, 1), (3, 2), (4, 4)),
                                (4, 2): ((0, 1), (4, 4), (3, 4), (2, 3)),
                                (4, 3): ((0, 1), (4, 4), (4, 2)),
                                (4, 4): ((0, 1), (3, 2), (4, 2)),
                            },
                        ),
                        (0, 3): ((0, 1), (3, 2), (4, 3), (4, 4), (0, 4), (0, 2)),
                        (0, 4): ((0, 1), (0, 2), (2, 3), (2, 4), (4, 4)),
                        (1, 0): ((0, 2), (0, 4), (4, 4), (1, 4), (4, 3), (3, 2)),
                        (1, 3): ((0, 1), (0, 2), (0, 4), (4, 4), (3, 2)),
                        (1, 4): ((0, 1), (0, 2), (0, 4), (4, 4), (4, 3)),
                        (2, 0): ((3, 0), (0, 1), (2, 3), (2, 4), (4, 4)),
                        (2, 3): ((0, 1), (2, 0), (4, 2), (4, 4), (4, 3)),
                        (2, 4): ((0, 1), (2, 0), (0, 3), (4, 2)),
                        (3, 0): ((2, 0), (0, 1), (4, 2)),
                        (3, 2): ((0, 1), (0, 2), (2, 4), (2, 3), (4, 4)),
                        (3, 4): ((0, 1), (0, 2), (2, 4), (2, 3), (4, 4)),
                        (4, 1): ((0, 1), (0, 2), (0, 4), (3, 2), (4, 4)),
                        (4, 2): ((0, 1), (0, 2), (2, 4), (2, 3)),
                    },
                ),
                (3, 2): ((0, 2), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)),
                (3, 3): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): ((0, 1), (3, 1), (4, 4), (1, 4), (1, 3), (2, 4)),
                        (2, 0): ((0, 1), (2, 4), (4, 4)),
                        (2, 4): ((0, 1), (2, 0), (4, 0)),
                    },
                ),
                (3, 4): ((0, 1), (2, 0), (4, 2), (4, 4), (4, 1), (3, 3)),
                (4, 0): ((0, 2), (1, 0), (2, 4), (4, 4), (1, 4), (2, 3), (3, 3)),
                (4, 1): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 4), (3, 1)),
                                (0, 2): ((0, 3), (3, 1), (3, 4)),
                                (0, 4): ((1, 3), (2, 0), (3, 0), (2, 3), (2, 4)),
                                (1, 3): ((0, 2), (0, 4), (3, 0), (3, 4), (4, 4)),
                                (2, 0): ((2, 3), (3, 4), (3, 1)),
                                (2, 3): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2), (0, 4), (3, 1)),
                                        (0, 2): ((0, 3), (3, 1), (3, 4)),
                                        (0, 4): ((0, 2), (1, 3), (4, 2), (4, 4)),
                                        (1, 3): ((0, 2), (2, 4), (4, 2)),
                                        (1, 4): ((0, 2), (0, 4), (4, 4)),
                                        (2, 0): ((1, 3), (4, 2), (4, 4)),
                                        (2, 4): ((0, 2), (3, 0), (3, 2), (3, 4), (3, 1)),
                                        (3, 0): ((3, 2), (0, 2), (0, 4)),
                                        (3, 1): ((0, 2), (0, 4), (4, 4)),
                                        (3, 2): ((3, 0), (0, 2), (0, 4), (3, 1)),
                                        (3, 4): ((0, 2), (1, 3), (2, 4), (4, 2)),
                                    },
                                ),
                                (2, 4): ((0, 2), (3, 0), (3, 2), (3, 4), (3, 1)),
                                (3, 0): ((3, 2), (4, 3), (0, 2), (0, 4)),
                                (3, 1): ((0, 2), (0, 4), (3, 2), (4, 4)),
                                (3, 2): ((3, 0), (0, 2), (0, 4), (3, 1)),
                                (3, 4): ((0, 2), (1, 3), (2, 4), (2, 3)),
                                (4, 3): ((2, 3), (3, 0), (0, 2), (2, 4)),
                            },
                        ),
                    },
                ),
                (4, 2): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)),
                (4, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0)),
                (4, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 4), (3, 1)),
                                (0, 2): ((0, 3), (3, 1), (4, 2)),
                                (0, 4): ((0, 2), (1, 3), (2, 3), (2, 4)),
                                (1, 3): ((0, 2), (2, 3), (2, 4)),
                                (2, 0): ((1, 3), (2, 3), (2, 4)),
                                (2, 4): ((0, 3), (1, 3), (4, 2)),
                                (3, 0): ((3, 2), (0, 2), (0, 4)),
                                (3, 1): ((0, 2), (2, 3), (2, 4)),
                                (3, 2): ((3, 0), (0, 2), (0, 4), (3, 1)),
                                (3, 4): ((0, 2), (1, 3), (2, 4), (2, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 3): (
            "q",
            (1, 1),
            {
                None: ((1, 0), (2, 0)),
                (0, 1): ((2, 0), (2, 1), (3, 1)),
                (0, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 0), (3, 3), (1, 3), (4, 0)),
                                (0, 4): ((2, 0), (3, 3), (3, 1), (4, 2), (3, 2)),
                                (1, 3): ((2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (2, 0): ((3, 3), (3, 1), (3, 2), (4, 2)),
                                (2, 1): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: (),
                                                (1, 3): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((3, 2),),
                                                        (1, 4): ((2, 4), (3, 2)),
                                                        (2, 4): (
                                                            "q",
                                                            (1, 4),
                                                            {
                                                                None: ((3, 2),),
                                                                (3, 2): ((4, 0), (4, 4)),
                                                                (4, 1): (
                                                                    (4, 3),
                                                                    (4, 0),
                                                                    (4, 4),
                                                                ),
                                                                (4, 3): ((4, 1),),
                                                            },
                                                        ),
                                                        (3, 2): ((4, 0), (4, 4)),
                                                        (4, 1): ((4, 3), (4, 4)),
                                                        (4, 3): ((4, 1), (4, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (3, 0): ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 1): ((2, 0), (3, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 2): ((2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (3, 3): ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 4): ((2, 0), (3, 3), (3, 1), (4, 2), (3, 2)),
                                (4, 0): ((2, 1), (3, 1), (3, 3)),
                                (4, 1): ((2, 1), (3, 1), (3, 3)),
                                (4, 2): ((2, 0), (3, 3), (1, 3), (0, 4), (4, 0)),
                                (4, 3): ((2, 1), (3, 1), (3, 3)),
                            },
                        ),
                    },
                ),
                (0, 3): (
                    "q",
                    (2, 0),
                    {
                        None: (),
                        (0, 2): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((2, 1), (3, 1)),
                                (1, 0): ((3, 1), (2, 1)),
                                (2, 1): ((0, 1), (3, 1), (3, 4), (4, 2), (4, 4), (4, 1)),
                            },
                        ),
                    },
                ),
                (1, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): (
                            "q",
                            (0, 3),
                            {
                                None: ((1, 3), (3, 3)),
                                (1, 3): ((3, 0), (4, 0), (2, 0), (3, 1)),
                                (1, 4): ((3, 0), (4, 0), (2, 0), (3, 1)),
                                (3, 0): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((1, 3), (3, 1)),
                                        (1, 3): ((3, 1), (0, 1), (4, 0), (4, 2)),
                                        (1, 4): ((3, 1), (0, 1), (4, 0), (4, 2)),
                                        (2, 1): ((1, 3), (3, 1), (3, 4), (4, 0), (4, 2)),
                                        (3, 1): ((1, 4), (4, 4)),
                                        (3, 3): ((1, 3), (3, 1), (3, 4), (4, 0), (4, 2)),
                                    },
                                ),
                                (3, 1): ((1, 4), (4, 4)),
                                (3, 2): ((3, 0), (1, 4), (4, 4)),
                                (3, 3): ((1, 4), (4, 4)),
                                (3, 4): ((1, 4), (4, 4)),
                            },
                        ),
                        (2, 0): ((2, 4), (4, 4)),
                        (2, 4): ((2, 0), (4, 0)),
                        (3, 0): (
                            "q",
                            (3, 2),
                            {
                                None: ((0, 2),),
                                (0, 2): ((3, 1), (0, 1), (4, 0), (4, 2)),
                                (2, 0): ((0, 2), (3, 1), (4, 1), (4, 4)),
                                (2, 4): ((0, 2), (3, 1), (4, 1), (4, 4)),
                            },
                        ),
                        (3, 2): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2),),
                                (0, 2): ((0, 3), (1, 4), (4, 4)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((0, 1), (4, 4), (3, 3)),
                                        (1, 3): ((2, 4), (0, 3), (4, 4)),
                                        (2, 0): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                        (2, 4): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((3, 1),),
                                                (0, 1): ((3, 3),),
                                                (3, 1): ((0, 2), (3, 3), (4, 4)),
                                                (3, 3): ((0, 1), (2, 0), (4, 0)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 0): ((0, 2), (3, 3), (4, 0), (3, 1)),
                                (2, 4): ((0, 2), (3, 3), (4, 0), (3, 1)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((0, 3),),
                                        (2, 0): ((0, 3),),
                                        (2, 4): ((3, 3), (4, 4)),
                                        (3, 3): ((2, 4), (4, 4)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (2, 4), (4, 4)),
                        (0, 1): ((2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 1), (3, 2), (3, 3), (4, 2)),
                        (0, 3): ((0, 1), (3, 1), (1, 3), (4, 4)),
                        (1, 0): ((2, 4), (4, 4)),
                        (1, 3): ((0, 1), (3, 1), (3, 2), (4, 0), (4, 1)),
                        (2, 4): ((0, 1), (4, 4), (1, 4), (1, 3), (3, 1)),
                        (3, 0): ((1, 0), (2, 4), (4, 4)),
                        (3, 2): ((0, 2), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)),
                        (4, 0): ((0, 1), (2, 4), (3, 1), (1, 3), (0, 3), (4, 2)),
                        (4, 2): ((0, 1), (0, 2), (4, 4), (1, 4), (1, 3), (3, 1)),
                        (4, 4): ((0, 1), (2, 4), (3, 1), (3, 2), (3, 3), (4, 2)),
                    },
                ),
                (2, 1): ((2, 0), (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)),
                (3, 2): ((0, 2), (0, 4), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)),
                (4, 1): ((0, 1), (2, 0), (4, 0), (0, 4), (3, 1), (2, 1)),
                (4, 2): ((0, 1), (0, 2), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1)),
            },
        ),
        (2, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: ((1, 0),),
                        (0, 1): ((1, 0), (4, 0), (0, 4), (1, 3), (0, 3), (3, 3)),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((2, 1), (3, 1)),
                                (1, 0): ((3, 1), (2, 1)),
                                (2, 1): ((0, 1), (3, 1), (4, 0), (0, 4)),
                            },
                        ),
                        (1, 0): ((4, 0), (4, 4), (4, 1), (3, 1), (3, 3)),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((1, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (1, 0): ((3, 0), (2, 1), (4, 0), (4, 4), (4, 1)),
                                (1, 4): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((3, 3),),
                                        (1, 0): ((3, 3),),
                                        (2, 1): ((3, 3),),
                                        (3, 2): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((1, 0), (3, 3), (4, 0), (4, 4)),
                                                (1, 0): ((3, 0), (2, 1)),
                                                (2, 1): ((0, 1), (0, 4), (4, 0)),
                                                (3, 0): ((1, 0),),
                                            },
                                        ),
                                        (3, 4): ((3, 2), (2, 1)),
                                    },
                                ),
                                (2, 1): ((0, 1), (3, 0), (4, 0), (0, 4), (3, 1)),
                                (2, 3): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((1, 0), (3, 3), (4, 0), (4, 4)),
                                        (1, 0): ((4, 0), (4, 4)),
                                        (2, 1): ((0, 1), (4, 0), (4, 4)),
                                        (3, 3): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((1, 0), (4, 0), (4, 4)),
                                                (1, 0): ((4, 0), (4, 4)),
                                                (2, 1): ((0, 1), (0, 4), (4, 0)),
                                            },
                                        ),
                                        (3, 4): ((3, 3), (1, 0)),
                                    },
                                ),
                            },
                        ),
                        (2, 1): ((0, 1), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)),
                    },
                ),
            },
        ),
        (3, 0): (
            "q",
            (0, 4),
            {
                None: ((0, 2),),
                (0, 2): (
                    "q",
                    (3, 2),
                    {
                        None: ((2, 1), (3, 3), (4, 0), (4, 2)),
                        (0, 1): (
                            "q",
                            (1, 1),
                            {
                                None: ((2, 1), (1, 0), (2, 3), (4, 0), (4, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((3, 1),),
                                        (2, 1): ((2, 3), (1, 4), (4, 4)),
                                        (2, 3): ((2, 1), (1, 0), (4, 0)),
                                        (3, 1): ((2, 3), (1, 4), (4, 4)),
                                        (3, 3): ((2, 1), (1, 0), (4, 0)),
                                    },
                                ),
                                (1, 0): ((2, 1), (2, 3), (4, 1), (4, 4)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1), (2, 0), (4, 0)),
                                        (1, 0): ((2, 1), (3, 3), (4, 0), (4, 2)),
                                        (2, 0): ((2, 1), (2, 3), (4, 1), (4, 4)),
                                        (2, 1): ((2, 3), (4, 4), (4, 1), (4, 2)),
                                        (2, 4): ((2, 1), (1, 0), (2, 3), (4, 1), (4, 4)),
                                        (3, 1): ((3, 3), (4, 0), (4, 2)),
                                        (3, 4): ((2, 1), (1, 0), (2, 3), (4, 1)),
                                        (4, 0): ((3, 1), (3, 3), (4, 2)),
                                        (4, 1): ((2, 1), (2, 0)),
                                        (4, 2): ((2, 1), (1, 0), (2, 3), (4, 1), (4, 4)),
                                        (4, 3): ((2, 1), (2, 0)),
                                        (4, 4): ((2, 1), (2, 0), (3, 3), (4, 2)),
                                    },
                                ),
                                (2, 0): ((2, 1), (2, 3), (4, 0), (4, 3), (1, 3), (1, 4)),
                                (2, 1): ((2, 3), (4, 4), (2, 4), (1, 4)),
                                (2, 3): ((2, 1), (2, 0), (4, 0)),
                                (3, 1): ((3, 3), (4, 0), (4, 2)),
                                (3, 3): ((2, 1), (2, 0), (4, 0)),
                                (3, 4): ((2, 1), (1, 0), (2, 3), (4, 0)),
                                (4, 0): ((2, 3), (3, 1), (4, 1), (1, 4), (1, 3)),
                                (4, 1): ((2, 1), (2, 0)),
                                (4, 3): ((2, 1), (2, 0), (4, 0)),
                                (4, 4): ((2, 1), (2, 0), (3, 3), (4, 2)),
                            },
                        ),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 1), (2, 3), (4, 0), (4, 3)),
                                (0, 1): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((3, 1),),
                                        (2, 1): ((2, 3), (1, 4), (4, 4)),
                                        (2, 3): ((2, 1), (1, 0), (4, 0)),
                                        (3, 1): ((2, 3), (1, 4), (4, 4)),
                                        (3, 3): ((2, 1), (1, 0), (4, 0)),
                                    },
                                ),
                                (1, 0): ((2, 1), (2, 3), (1, 4), (4, 1), (4, 4)),
                                (1, 1): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((3, 1),),
                                        (2, 1): ((2, 3), (1, 4), (3, 1), (4, 2), (4, 0)),
                                        (3, 1): ((2, 3), (2, 4), (4, 4)),
                                        (3, 4): ((2, 1), (2, 3), (1, 4), (4, 0)),
                                    },
                                ),
                                (2, 0): ((2, 1), (2, 3), (1, 4), (4, 0), (4, 3)),
                                (2, 1): ((2, 3), (2, 4), (4, 4)),
                                (2, 3): ((2, 1), (4, 0), (1, 0), (1, 1)),
                                (3, 1): ((2, 3), (2, 4), (4, 4)),
                                (3, 3): ((2, 1), (4, 0), (2, 0), (1, 0)),
                                (3, 4): ((2, 1), (2, 3), (1, 4), (4, 0)),
                                (4, 0): ((2, 3), (1, 4), (3, 1), (0, 1), (1, 1), (4, 1)),
                                (4, 1): ((2, 1), (1, 0), (1, 1)),
                                (4, 2): ((2, 1), (2, 3), (1, 4), (4, 0), (4, 3)),
                                (4, 3): ((2, 1), (2, 3), (2, 4), (4, 4)),
                                (4, 4): ((3, 1), (3, 3)),
                            },
                        ),
                        (1, 1): (
                            "q",
                            (0, 1),
                            {
                                None: ((3, 1),),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((3, 1),),
                                        (2, 1): ((2, 3), (1, 4), (3, 1), (4, 2), (4, 0)),
                                        (3, 1): ((2, 3), (2, 4), (4, 4)),
                                        (3, 4): ((2, 1), (2, 3), (1, 4), (4, 0)),
                                    },
                                ),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((2, 3), (4, 2), (4, 0)),
                                        (2, 3): ((3, 1),),
                                        (3, 1): ((3, 3), (4, 0), (4, 2)),
                                        (3, 3): ((3, 1),),
                                    },
                                ),
                                (2, 1): ((2, 3), (3, 1), (4, 2), (4, 0)),
                                (3, 1): ((3, 3), (4, 0), (4, 2)),
                                (3, 4): ((2, 1), (2, 3)),
                            },
                        ),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 1), (2, 3)),
                                (0, 1): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((2, 1), (2, 0), (4, 0)),
                                        (1, 0): ((2, 1), (3, 3), (4, 0), (4, 2)),
                                        (2, 0): ((2, 1), (2, 3), (4, 1), (4, 4)),
                                        (2, 1): ((2, 3), (4, 4), (4, 1), (4, 2)),
                                        (2, 4): ((2, 1), (1, 0), (2, 3), (4, 1), (4, 4)),
                                        (3, 1): ((3, 3), (4, 0), (4, 2)),
                                        (3, 4): ((2, 1), (1, 0), (2, 3), (4, 1)),
                                        (4, 0): ((3, 1), (3, 3), (4, 2)),
                                        (4, 1): ((2, 1), (2, 0)),
                                        (4, 2): ((2, 1), (1, 0), (2, 3), (4, 1), (4, 4)),
                                        (4, 3): ((2, 1), (2, 0)),
                                        (4, 4): ((2, 1), (2, 0), (3, 3), (4, 2)),
                                    },
                                ),
                                (1, 1): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((2, 3), (4, 2), (4, 0)),
                                        (2, 3): ((3, 1),),
                                        (3, 1): ((3, 3), (4, 0), (4, 2)),
                                        (3, 3): ((3, 1),),
                                    },
                                ),
                                (2, 1): ((3, 3), (4, 0), (4, 2)),
                                (2, 3): ((3, 1), (0, 1), (1, 0), (4, 0), (4, 2)),
                                (3, 1): ((3, 3), (4, 0), (4, 2)),
                                (3, 3): ((3, 1), (0, 1), (1, 0), (4, 2), (4, 0)),
                                (4, 0): ((2, 3), (2, 1)),
                            },
                        ),
                        (2, 0): ((2, 1), (2, 3), (4, 0), (4, 3), (1, 3), (0, 3)),
                        (2, 1): ((3, 3), (4, 0), (4, 2)),
                        (2, 3): ((3, 1), (0, 1), (1, 0), (4, 0), (4, 2)),
                        (2, 4): ((2, 1), (2, 3), (4, 0), (2, 0), (4, 3), (1, 0)),
                        (3, 1): ((3, 3), (4, 0), (4, 2)),
                        (3, 3): ((3, 1), (0, 1), (1, 0), (4, 2), (4, 0)),
                        (3, 4): ((2, 1), (2, 3), (4, 0), (1, 3), (0, 3)),
                        (4, 0): ((3, 1), (0, 1), (1, 0), (3, 3), (4, 2)),
                        (4, 1): ((2, 1), (3, 3), (4, 2)),
                        (4, 2): ((2, 1), (2, 3), (4, 0), (4, 3), (1, 3), (0, 3)),
                        (4, 3): ((2, 3), (3, 1), (0, 1), (4, 2)),
                        (4, 4): ((3, 1), (0, 1), (1, 0), (3, 3), (4, 2)),
                    },
                ),
                (1, 0): (
                    "q",
                    (3, 2),
                    {
                        None: ((0, 2),),
                        (0, 2): ((2, 1), (3, 3), (4, 0), (4, 2)),
                        (2, 0): ((0, 2), (2, 1), (3, 3), (4, 3), (4, 4)),
                        (2, 4): ((0, 2), (2, 1), (3, 3), (4, 3), (4, 4)),
                    },
                ),
                (2, 0): ((2, 4), (4, 4)),
                (2, 4): ((2, 0), (4, 0)),
                (3, 2): (
                    "q",
                    (1, 0),
                    {
                        None: ((0, 2),),
                        (0, 2): ((1, 1), (2, 0), (4, 0)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 2),),
                                (1, 1): ((0, 2),),
                                (3, 1): ((0, 2),),
                            },
                        ),
                        (2, 0): ((0, 1), (2, 4), (4, 4)),
                        (2, 4): ((0, 1), (2, 0), (4, 0)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((0, 1), (1, 3), (4, 0)),
                                (2, 0): ((0, 1), (0, 2), (1, 3), (4, 0)),
                                (2, 4): ((0, 1), (0, 2), (1, 3), (4, 0)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 1): (
            "q",
            (3, 3),
            {
                None: ((0, 2), (0, 4), (3, 0), (3, 2), (4, 3), (4, 4)),
                (0, 1): ((0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)),
                (0, 2): ((0, 3), (3, 2), (4, 2), (4, 4), (4, 0)),
                (0, 3): ((0, 2), (0, 4), (3, 2), (4, 3), (4, 4)),
                (0, 4): ((0, 3), (2, 0), (3, 2), (4, 2)),
                (1, 3): ((0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)),
                (1, 4): ((0, 2), (0, 4), (3, 0), (4, 4), (4, 3)),
                (2, 0): ((2, 3), (2, 4), (4, 4), (0, 4)),
                (2, 1): ((0, 2), (0, 4), (4, 4), (4, 3), (3, 2)),
                (2, 3): ((0, 3), (2, 0), (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)),
                (2, 4): ((0, 3), (2, 0), (3, 2), (4, 2)),
                (3, 0): ((2, 0), (3, 2), (4, 2)),
                (3, 2): ((0, 2), (2, 4), (3, 0), (3, 4), (4, 4)),
                (3, 4): ((0, 2), (0, 4), (3, 2), (4, 0), (4, 3), (1, 3), (0, 3)),
                (4, 0): ((0, 2), (2, 3), (2, 4)),
                (4, 2): ((0, 2), (2, 4), (2, 3)),
                (4, 3): ((0, 2), (2, 3), (2, 4)),
                (4, 4): ((0, 2), (2, 3), (2, 4)),
            },
        ),
        (3, 2): (
            "q",
            (4, 4),
            {
                None: ((0, 2), (0, 4)),
                (0, 2): ((4, 0), (4, 2)),
                (0, 4): ((2, 0), (4, 2)),
                (1, 0): (
                    "q",
                    (3, 0),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 3), (4, 0), (4, 2)),
                        (0, 4): ((0, 2), (2, 4), (3, 3), (3, 4)),
                        (1, 1): ((0, 3), (0, 4), (0, 2)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((3, 3),),
                                (0, 3): ((0, 2), (0, 4)),
                                (3, 3): ((0, 2), (0, 4)),
                                (4, 3): ((0, 2), (0, 4)),
                            },
                        ),
                        (2, 0): ((0, 3), (0, 4), (2, 4)),
                        (2, 1): ((0, 3), (0, 4), (0, 2)),
                        (2, 4): ((0, 3), (2, 0), (4, 0)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 3), (0, 4)),
                                (0, 4): ((0, 2), (2, 4), (1, 3), (3, 3), (1, 1)),
                                (1, 1): ((0, 3), (0, 4)),
                                (2, 0): ((0, 3), (0, 4)),
                                (2, 4): ((0, 2), (0, 4), (0, 3)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (1, 4): (
                    "q",
                    (3, 4),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (0, 1), (1, 0), (3, 3), (2, 4)),
                        (0, 4): ((0, 2), (2, 4), (3, 3)),
                        (1, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((3, 3),),
                                (0, 3): ((0, 2), (0, 4)),
                                (3, 3): ((0, 2), (0, 4)),
                                (4, 3): ((0, 2), (0, 4)),
                            },
                        ),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 4), (3, 1), (3, 3), (3, 0), (2, 0)),
                        (3, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 2), (0, 4)),
                                (0, 4): ((0, 1), (0, 2), (2, 4), (3, 3)),
                                (1, 1): ((0, 2), (0, 4)),
                                (3, 1): ((0, 1), (2, 0), (4, 0)),
                                (4, 0): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (2, 0): ((0, 4), (2, 4)),
                (2, 4): ((2, 0), (4, 0)),
                (3, 0): (
                    "q",
                    (1, 0),
                    {
                        None: ((0, 1), (0, 2), (0, 4)),
                        (0, 1): ((0, 2), (0, 4)),
                        (0, 2): ((0, 1), (4, 0), (4, 2)),
                        (0, 4): ((0, 1), (2, 0), (4, 2)),
                        (1, 1): ((0, 2), (0, 4)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 2), (0, 4)),
                                (0, 4): ((0, 1), (0, 2), (2, 4), (3, 3)),
                                (1, 1): ((0, 2), (0, 4)),
                                (3, 1): ((0, 1), (2, 0), (4, 0)),
                                (4, 0): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (2, 0): ((0, 1), (0, 4), (2, 4)),
                        (2, 1): ((0, 1), (0, 4), (0, 2)),
                        (2, 4): ((0, 1), (2, 0), (4, 0)),
                        (3, 1): ((0, 1), (2, 0), (4, 0)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((1, 1),),
                                (0, 1): ((0, 2), (0, 4)),
                                (1, 1): ((0, 2), (0, 4)),
                                (4, 1): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (4, 0): ((0, 1), (0, 2), (2, 4)),
                    },
                ),
                (3, 4): (
                    "q",
                    (1, 4),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 1), (1, 0), (1, 3), (2, 4)),
                        (0, 4): ((1, 1), (2, 0), (1, 0)),
                        (1, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 3), (0, 4)),
                                (0, 4): ((0, 2), (2, 4), (1, 3), (3, 3), (1, 1)),
                                (1, 1): ((0, 3), (0, 4)),
                                (2, 0): ((0, 3), (0, 4)),
                                (2, 4): ((0, 2), (0, 4), (0, 3)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 4), (0, 3), (1, 1), (1, 0), (2, 0)),
                        (3, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((1, 1),),
                                (0, 1): ((0, 2), (0, 4)),
                                (1, 1): ((0, 2), (0, 4)),
                                (4, 1): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (4, 0): ((0, 2), (2, 4)),
            },
        ),
        (3, 3): (
            "q",
            (3, 1),
            {
                None: ((2, 0), (2, 1)),
                (0, 1): ((0, 2), (0, 4), (3, 2), (4, 0), (4, 1)),
                (0, 2): ((3, 2), (4, 2), (4, 0), (4, 4)),
                (0, 3): ((0, 2), (0, 4), (3, 2), (4, 0), (4, 1)),
                (1, 0): ((0, 2), (0, 4), (3, 4), (4, 0), (4, 1)),
                (1, 1): ((0, 2), (0, 4), (3, 4), (4, 0), (4, 1), (3, 2)),
                (1, 3): ((0, 2), (0, 4), (3, 2), (3, 4), (4, 0), (4, 1)),
                (1, 4): ((0, 2), (0, 4), (3, 2), (3, 4), (4, 0), (4, 1)),
                (2, 0): (
                    "q",
                    (4, 4),
                    {
                        None: ((0, 4), (2, 4)),
                        (0, 2): ((0, 4), (0, 1), (1, 0), (3, 2), (4, 2)),
                        (0, 4): ((3, 2), (4, 2)),
                        (2, 4): ((0, 4), (3, 2), (4, 1), (1, 1), (0, 1)),
                        (4, 0): ((2, 4), (0, 4), (0, 1), (1, 1), (1, 4), (1, 3)),
                        (4, 2): ((0, 4), (0, 1), (1, 1), (1, 4), (1, 3), (2, 4)),
                    },
                ),
                (2, 1): (
                    "q",
                    (0, 1),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 1), (4, 4), (1, 4), (1, 3), (2, 4)),
                        (0, 4): ((1, 1), (2, 0), (4, 2), (4, 4), (4, 1)),
                        (1, 0): ((0, 4), (0, 2)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (1, 0), (2, 4), (4, 4)),
                        (2, 4): ((1, 0), (2, 0), (4, 0), (0, 4)),
                        (3, 4): ((1, 1), (2, 0), (4, 0), (4, 4), (4, 1)),
                    },
                ),
                (2, 3): ((0, 2), (0, 4), (4, 0), (4, 1), (3, 2)),
                (3, 0): ((0, 2), (0, 4), (3, 2), (4, 1), (4, 4), (1, 1), (0, 1)),
                (3, 2): ((2, 0), (3, 0), (4, 0)),
                (3, 4): ((0, 2), (2, 4), (3, 2), (4, 2)),
                (4, 0): ((0, 2), (2, 4), (3, 2), (4, 2)),
                (4, 3): ((0, 2), (0, 4), (3, 2), (3, 4), (4, 0), (4, 1)),
            },
        ),
        (3, 4): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (3, 2),
                    {
                        None: ((0, 4), (2, 3), (3, 1), (4, 1), (4, 0)),
                        (0, 1): ((0, 4), (2, 1), (3, 3), (0, 3), (1, 3), (4, 0), (4, 3)),
                        (0, 4): ((3, 1), (3, 3), (4, 2)),
                        (1, 0): ((0, 4), (3, 3), (0, 3), (1, 3), (3, 1)),
                        (1, 1): ((0, 4), (2, 1), (3, 3), (0, 3), (1, 3), (4, 3), (4, 0)),
                        (2, 1): ((2, 4), (3, 3), (4, 2)),
                        (2, 3): ((2, 4), (3, 1), (4, 2)),
                        (2, 4): ((3, 1), (3, 3), (4, 2)),
                        (3, 0): ((0, 4), (2, 1), (2, 3), (0, 1), (1, 1), (4, 1)),
                        (3, 1): ((0, 4), (3, 3), (4, 0), (4, 3), (1, 3), (0, 3)),
                        (3, 3): ((2, 4), (3, 1), (4, 2)),
                        (4, 0): ((0, 4), (3, 1), (3, 3), (4, 2)),
                        (4, 1): ((0, 4), (2, 1), (3, 3), (0, 3), (4, 3), (1, 3)),
                        (4, 2): ((0, 4), (2, 1), (2, 3), (0, 1), (1, 1), (4, 1)),
                        (4, 3): ((0, 4), (3, 1), (3, 3), (3, 0)),
                        (4, 4): ((0, 4), (3, 1), (3, 3), (4, 2)),
                    },
                ),
            },
        ),
        (4, 0): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (4, 2),
                            {
                                None: (),
                                (4, 4): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((3, 1),),
                                        (2, 1): ((3, 3),),
                                        (3, 1): ((3, 3),),
                                        (4, 1): ((3, 3),),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 1): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (1, 3), (3, 1), (3, 2)),
                                (0, 3): ((3, 2), (2, 1), (4, 3), (4, 4)),
                                (1, 0): ((0, 3), (1, 3), (3, 1)),
                                (1, 1): ((0, 3), (1, 4), (3, 2), (4, 3), (4, 4)),
                                (1, 3): ((3, 0), (4, 4), (4, 3), (3, 2)),
                                (1, 4): ((3, 0), (4, 4), (3, 4), (3, 1), (3, 2)),
                                (2, 1): ((3, 0), (4, 4), (4, 3), (3, 2)),
                                (2, 3): ((0, 3), (1, 3), (3, 1), (3, 4)),
                                (3, 0): ((3, 2), (3, 1), (3, 4)),
                                (3, 1): ((3, 0), (3, 2), (4, 3), (4, 4)),
                                (3, 2): ((4, 4), (3, 4), (3, 1), (1, 3), (0, 3)),
                                (3, 4): ((0, 3), (1, 3), (3, 1)),
                                (4, 0): ((3, 0), (3, 2), (4, 3), (3, 1), (1, 1)),
                                (4, 4): ((0, 3), (3, 2), (3, 1), (1, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 2): (
            "q",
            (1, 0),
            {
                None: ((1, 1), (2, 0)),
                (0, 1): ((0, 2), (0, 4), (4, 0), (1, 3), (0, 3), (3, 3), (3, 2), (3, 1)),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (2, 1),
                            {
                                None: (),
                                (2, 0): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((1, 4), (2, 3), (3, 2)),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((3, 1),),
                                                (3, 1): ((4, 3),),
                                                (3, 2): ((4, 3),),
                                                (3, 3): ((4, 3),),
                                            },
                                        ),
                                        (1, 3): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((1, 4), (2, 3), (3, 2)),
                                                (1, 4): ((2, 3), (3, 2)),
                                                (2, 3): ((1, 4), (3, 0), (3, 1)),
                                                (3, 1): ((1, 4), (2, 3), (3, 3)),
                                                (3, 2): ((3, 0), (4, 0), (4, 4)),
                                                (3, 3): ((3, 1), (4, 0), (4, 4)),
                                                (3, 4): ((1, 4), (2, 3)),
                                                (4, 3): ((1, 4), (3, 2), (3, 3)),
                                                (4, 4): ((2, 3), (3, 2)),
                                            },
                                        ),
                                        (1, 4): ((2, 3), (3, 2)),
                                        (2, 3): ((1, 4), (3, 1), (3, 0), (3, 3)),
                                        (3, 1): ((1, 4), (2, 3), (1, 3), (3, 3), (0, 3)),
                                        (3, 2): ((1, 4), (4, 3), (1, 3), (0, 3), (3, 3)),
                                        (3, 3): ((1, 4), (3, 1), (4, 0)),
                                        (3, 4): ((1, 4), (2, 3), (1, 3)),
                                        (4, 3): ((4, 4), (4, 0), (3, 1)),
                                        (4, 4): ((2, 3), (3, 2)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (0, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (4, 0), (4, 1), (4, 3), (2, 1)),
                (1, 1): (
                    "q",
                    (0, 2),
                    {
                        None: (),
                        (2, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (0, 4), (1, 3), (4, 0)),
                                (0, 3): ((0, 4), (3, 2), (4, 4), (3, 4), (3, 1)),
                                (0, 4): ((0, 3), (2, 3), (2, 1), (3, 4), (4, 3)),
                                (1, 3): ((0, 3), (0, 4), (2, 3), (2, 1), (4, 4), (4, 3)),
                                (1, 4): ((0, 3), (0, 4), (4, 4), (2, 3), (0, 1)),
                                (2, 1): ((0, 4), (2, 3), (4, 0), (1, 3), (0, 3)),
                                (2, 4): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((3, 2),),
                                                (2, 1): ((2, 3), (4, 0), (4, 3), (4, 4)),
                                                (2, 3): ((2, 1), (4, 0), (4, 4), (4, 3)),
                                                (3, 2): ((4, 0), (4, 3), (4, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (3, 0): ((0, 4), (3, 2), (3, 1), (4, 4), (3, 4)),
                                (3, 1): ((0, 4), (3, 2), (4, 0), (1, 3), (0, 3)),
                                (3, 2): ((0, 3), (0, 4), (4, 0), (1, 3)),
                                (4, 0): ((0, 3), (2, 3), (2, 4)),
                                (4, 1): ((0, 3), (2, 4), (2, 3)),
                                (4, 3): ((0, 3), (2, 3), (2, 4)),
                                (4, 4): ((0, 3), (2, 3), (2, 4)),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (3, 1), (3, 2), (3, 3), (0, 3), (1, 3), (4, 0)),
                        (0, 1): ((0, 2), (4, 0), (1, 3), (0, 3), (3, 3), (3, 2), (3, 1)),
                        (0, 3): ((0, 1), (0, 2), (3, 1), (4, 0), (4, 1), (4, 3), (2, 1)),
                        (1, 1): ((4, 0), (1, 3), (1, 4), (2, 4)),
                        (1, 3): ((0, 1), (3, 1), (3, 2), (3, 3), (4, 0), (3, 0)),
                        (1, 4): ((0, 1), (2, 4), (3, 4), (3, 3), (4, 4)),
                        (2, 1): ((0, 1), (2, 4), (4, 0), (1, 3), (1, 4)),
                        (2, 3): ((0, 2), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)),
                        (3, 0): ((0, 1), (2, 4), (3, 1), (3, 2), (2, 3), (1, 3), (4, 0)),
                        (3, 1): ((0, 1), (2, 4), (4, 0), (1, 3), (1, 4)),
                        (3, 2): (
                            "q",
                            (4, 4),
                            {
                                None: (),
                                (4, 0): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((1, 1),),
                                        (0, 1): ((0, 3), (3, 3), (3, 4), (2, 4)),
                                        (1, 1): ((0, 3), (3, 3), (3, 4), (2, 4)),
                                        (3, 1): ((4, 1), (1, 3), (2, 4)),
                                        (3, 3): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((1, 3), (2, 4)),
                                                (1, 1): ((1, 3), (2, 4)),
                                                (3, 1): ((4, 1), (1, 3), (2, 3)),
                                                (4, 1): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((1, 3), (2, 4)),
                                                        (1, 1): ((0, 1), (1, 3), (2, 4)),
                                                        (3, 4): ((0, 1), (1, 3), (2, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (4, 1): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((0, 3), (3, 3), (3, 4), (2, 4)),
                                                (1, 1): ((0, 1), (1, 3), (2, 4)),
                                                (3, 3): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((1, 3), (2, 4)),
                                                        (1, 1): ((0, 1), (1, 3), (2, 4)),
                                                        (3, 4): ((0, 1), (1, 3), (2, 4)),
                                                    },
                                                ),
                                                (3, 4): ((0, 1), (1, 3), (2, 4)),
                                                (4, 3): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((0, 3),),
                                                        (1, 1): ((0, 3),),
                                                        (2, 1): (
                                                            "q",
                                                            (2, 3),
                                                            {
                                                                None: ((1, 3),),
                                                                (0, 3): ((2, 4),),
                                                                (1, 1): ((2, 4),),
                                                                (1, 3): ((0, 1),),
                                                                (2, 4): ((0, 1),),
                                                            },
                                                        ),
                                                        (2, 3): (
                                                            "q",
                                                            (2, 1),
                                                            {
                                                                None: ((0, 1),),
                                                                (0, 1): ((0, 3),),
                                                                (1, 1): ((0, 3),),
                                                                (3, 4): ((0, 3),),
                                                            },
                                                        ),
                                                        (3, 4): ((0, 3),),
                                                    },
                                                ),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((1, 1),),
                                                (1, 3): ((1, 1),),
                                                (3, 0): ((1, 1),),
                                                (3, 1): ((4, 1), (0, 3)),
                                                (4, 1): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((0, 3),),
                                                        (1, 1): ((0, 3),),
                                                        (2, 1): (
                                                            "q",
                                                            (2, 3),
                                                            {
                                                                None: ((1, 3),),
                                                                (0, 3): ((2, 4),),
                                                                (1, 1): ((2, 4),),
                                                                (1, 3): ((0, 1),),
                                                                (2, 4): ((0, 1),),
                                                            },
                                                        ),
                                                        (2, 3): (
                                                            "q",
                                                            (2, 1),
                                                            {
                                                                None: ((0, 1),),
                                                                (0, 1): ((0, 3),),
                                                                (1, 1): ((0, 3),),
                                                                (3, 4): ((0, 3),),
                                                            },
                                                        ),
                                                        (3, 4): ((0, 3),),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 3): ((0, 1), (3, 1), (4, 0), (4, 1), (2, 1)),
                        (3, 4): ((0, 2), (1, 1), (4, 0), (1, 3), (0, 3)),
                        (4, 0): (
                            "q",
                            (0, 1),
                            {
                                None: (),
                                (1, 1): (
                                    "q",
                                    (2, 4),
                                    {
                                        None: (),
                                        (0, 2): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((3, 1),),
                                                (0, 3): (
                                                    "q",
                                                    (1, 3),
                                                    {
                                                        None: ((3, 1),),
                                                        (3, 1): ((2, 3), (3, 3)),
                                                        (3, 2): ((2, 3),),
                                                        (3, 4): ((2, 3),),
                                                    },
                                                ),
                                                (1, 3): ((0, 3), (3, 1)),
                                                (3, 1): ((2, 3), (3, 3)),
                                                (3, 2): ((2, 3),),
                                                (3, 4): ((2, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (4, 1): ((0, 2), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)),
                        (4, 3): ((1, 1), (2, 4), (4, 4), (1, 4), (1, 3)),
                        (4, 4): (
                            "q",
                            (1, 1),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (2, 4),
                                    {
                                        None: (),
                                        (0, 2): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((1, 4),),
                                                (0, 3): ((2, 3), (3, 3)),
                                                (1, 4): ((3, 3), (2, 3)),
                                                (2, 3): ((0, 3), (3, 3)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 1): ((0, 2), (0, 4), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)),
                (2, 3): ((0, 2), (0, 4), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)),
                (3, 4): ((0, 2), (0, 4), (1, 1), (4, 0), (1, 3), (0, 3)),
                (4, 1): ((0, 2), (0, 4), (1, 1), (4, 0), (1, 3), (0, 3), (3, 3)),
            },
        ),
        (4, 3): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (3, 1),
                            {
                                (0, 1): ((3, 2), (2, 3), (4, 1), (4, 0)),
                                (0, 3): ((0, 1), (1, 0), (3, 2), (3, 3), (4, 0)),
                                (1, 0): ((3, 4), (4, 0), (3, 0), (3, 3), (3, 2)),
                                (1, 1): ((3, 4), (4, 0), (4, 1), (3, 2)),
                                (1, 3): ((0, 1), (1, 0), (3, 2), (4, 1), (4, 0)),
                                (1, 4): ((0, 1), (1, 0), (4, 1), (4, 0)),
                                (2, 1): ((0, 1), (1, 1), (3, 3), (3, 0)),
                                (2, 3): ((3, 2), (4, 0)),
                                (3, 0): ((0, 1), (1, 1), (3, 3)),
                                (3, 2): ((4, 0), (3, 0), (3, 3), (1, 1), (0, 1)),
                                (3, 3): ((3, 2), (3, 4), (4, 0), (4, 1)),
                                (3, 4): ((3, 2), (3, 3), (3, 0)),
                                (4, 0): ((0, 1), (3, 2), (3, 3), (1, 1)),
                                (4, 1): ((0, 1), (1, 1), (3, 3), (3, 2)),
                                (4, 2): ((0, 1), (1, 1), (3, 2), (3, 3)),
                                (4, 4): ((3, 2), (0, 1), (1, 1)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: ((1, 0),),
                        (0, 1): ((2, 1), (3, 1)),
                        (0, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((2, 1), (3, 1)),
                                (1, 0): ((3, 1), (2, 1)),
                                (2, 1): ((0, 1), (3, 3), (3, 2), (4, 2)),
                            },
                        ),
                        (1, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((2, 1),),
                                (0, 3): ((1, 3), (2, 1)),
                                (1, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((2, 1),),
                                        (2, 1): ((3, 0), (4, 0)),
                                        (3, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((3, 0),),
                                        (4, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((2, 1),),
                                                (2, 1): ((3, 3),),
                                                (3, 0): ((3, 2), (3, 3)),
                                                (3, 2): ((3, 0),),
                                            },
                                        ),
                                        (4, 3): ((4, 0), (3, 0)),
                                    },
                                ),
                                (2, 1): ((3, 3), (4, 2)),
                                (3, 0): ((3, 2), (3, 3)),
                                (3, 2): ((3, 0), (3, 3)),
                            },
                        ),
                        (1, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((1, 0), (3, 3), (3, 2), (4, 2)),
                                (1, 0): ((3, 0), (3, 1), (4, 0)),
                                (2, 1): ((0, 1), (3, 3), (4, 2)),
                            },
                        ),
                        (2, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 1), (3, 3), (0, 3), (4, 2)),
                                (0, 1): ((3, 3), (0, 3), (0, 4), (3, 2), (4, 2)),
                                (0, 3): ((0, 1), (3, 3), (3, 2), (4, 2)),
                                (1, 0): ((3, 3), (0, 3), (4, 2)),
                                (2, 3): ((3, 1), (4, 0), (1, 0)),
                                (3, 0): ((1, 0), (4, 0)),
                                (3, 1): ((1, 0), (4, 0)),
                                (3, 2): ((1, 0), (4, 0)),
                                (3, 3): ((1, 0), (4, 0)),
                                (4, 0): ((0, 1), (3, 3), (2, 3), (2, 4)),
                                (4, 1): ((0, 1), (3, 3), (3, 0), (2, 3), (2, 4)),
                                (4, 2): ((3, 3), (0, 3), (1, 4), (2, 3)),
                                (4, 3): ((0, 1), (3, 3), (2, 3), (2, 4)),
                            },
                        ),
                    },
                ),
            },
        ),
    },
    (1, 3): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (3, 3), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)),
        (0, 2): ((2, 1), (1, 2), (1, 0), (4, 3), (3, 4)),
        (0, 3): ((2, 1), (1, 2), (1, 0), (4, 3), (3, 4)),
        (1, 0): ((2, 1), (1, 2), (4, 3), (3, 4)),
        (1, 1): ((2, 1), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 0): ((2, 1), (1, 2), (1, 0), (4, 3), (3, 4)),
        (2, 1): ((3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (3, 1): ((3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (3, 3): ((2, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
    },
    (1, 4): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (3, 3), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)),
        (0, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (4, 2), (3, 3)),
        (1, 0): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 1): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 0): ((2, 1), (1, 2), (2, 3)),
        (2, 1): ((3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
    },
    (2, 0): {
        None: ((2, 1), (1, 2), (2, 3)),
        (1, 1): ((2, 1), (2, 3), (0, 1), (2, 4), (0, 4), (4, 3), (4, 0)),
        (1, 2): ((3, 1), (3, 3), (4, 2)),
        (1, 3): ((2, 1), (1, 2), (1, 0), (4, 3), (3, 4)),
        (2, 1): (
            "q",
            (2, 3),
            {
                None: (),
                (3, 3): (
                    "q",
                    (1, 2),
                    {
                        None: (),
                        (1, 3): (
                            "q",
                            (1, 1),
                            {
                                None: ((0, 1), (1, 0)),
                                (0, 0): ((0, 2), (1, 4), (3, 0), (4, 4), (2, 4)),
                                (0, 1): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((1, 4),),
                                        (1, 4): ((3, 0), (3, 1)),
                                        (3, 0): ((3, 1), (1, 4)),
                                        (3, 1): ((3, 0), (1, 4)),
                                        (3, 4): ((3, 0), (3, 1)),
                                        (4, 4): ((3, 0), (3, 1)),
                                    },
                                ),
                                (0, 2): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 4), (4, 1)),
                                        (0, 1): ((1, 0), (1, 4), (4, 1)),
                                        (0, 3): ((1, 0), (1, 4), (4, 1)),
                                        (0, 4): ((1, 0), (0, 0), (1, 4), (4, 1)),
                                        (1, 4): ((3, 0), (4, 1)),
                                        (2, 4): ((1, 0), (0, 0), (1, 4), (4, 1)),
                                        (3, 4): ((3, 0), (4, 1)),
                                        (4, 0): ((1, 0), (0, 0), (1, 4), (4, 1)),
                                        (4, 1): ((1, 0), (3, 4), (0, 1)),
                                        (4, 2): ((1, 0), (3, 4), (0, 1)),
                                        (4, 3): ((1, 0), (0, 0), (4, 1), (1, 4)),
                                        (4, 4): ((1, 0), (3, 4), (0, 1)),
                                    },
                                ),
                                (1, 0): ((0, 2), (1, 4), (4, 4), (2, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1), (3, 4)),
                                        (0, 0): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 1), (3, 4)),
                                                (0, 1): ((1, 4), (4, 1)),
                                                (0, 2): ((1, 4), (4, 1)),
                                                (0, 4): ((0, 1), (1, 4), (4, 1)),
                                                (1, 4): ((0, 2), (2, 4), (4, 2)),
                                                (3, 4): ((0, 2), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (0, 1): ((1, 4), (4, 1)),
                                        (0, 2): ((1, 4), (4, 1)),
                                        (0, 3): (
                                            "q",
                                            (0, 0),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((1, 4), (4, 1)),
                                                (0, 2): ((0, 1), (3, 4)),
                                                (0, 4): ((1, 4), (0, 1)),
                                                (1, 0): ((0, 1), (3, 4)),
                                                (1, 4): (
                                                    "q",
                                                    (0, 4),
                                                    {None: ((0, 1),), (0, 1): ((2, 4), (4, 2))},
                                                ),
                                            },
                                        ),
                                        (0, 4): ((0, 1), (0, 0), (1, 4), (4, 1)),
                                        (1, 4): ((0, 1), (0, 0), (0, 4), (4, 2), (4, 4)),
                                        (3, 4): ((0, 2), (2, 4), (4, 2)),
                                    },
                                ),
                                (3, 1): ((3, 0), (1, 4), (4, 4), (2, 4), (0, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 3): (
            "q",
            (3, 1),
            {
                None: (),
                (2, 1): (
                    "q",
                    (4, 1),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (1, 1),
                            {
                                None: ((1, 3), (1, 4), (0, 3), (1, 2)),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((1, 3), (1, 4)),
                                        (0, 4): ((1, 3), (1, 2), (1, 4)),
                                        (1, 3): ((1, 4), (1, 2), (3, 0)),
                                        (1, 4): ((1, 3), (1, 2), (3, 0)),
                                        (2, 4): ((1, 4), (1, 3)),
                                        (3, 3): ((1, 4), (0, 4), (2, 4), (3, 0), (1, 2)),
                                        (3, 4): ((1, 4), (1, 3)),
                                        (4, 4): ((1, 3), (0, 2), (0, 4)),
                                    },
                                ),
                                (0, 2): ((1, 3), (1, 4), (3, 0), (1, 2)),
                                (0, 3): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((0, 0), (0, 2), (0, 4)),
                                        (0, 0): ((0, 2), (0, 4)),
                                        (0, 2): ((0, 0), (0, 4), (4, 0)),
                                        (0, 4): ((0, 0), (1, 2), (1, 4)),
                                        (1, 0): ((0, 2), (0, 4)),
                                        (1, 2): ((0, 0), (0, 4), (4, 0)),
                                        (2, 4): ((0, 0), (0, 2), (4, 0), (0, 4)),
                                        (3, 4): ((0, 0), (0, 2), (3, 3), (4, 0), (0, 4)),
                                    },
                                ),
                                (0, 4): ((1, 3), (3, 0), (1, 2), (0, 2)),
                                (1, 2): ((1, 3), (4, 0), (1, 0), (4, 4), (0, 0)),
                                (1, 3): ((1, 4), (1, 2), (3, 0)),
                                (1, 4): ((1, 3), (3, 0), (1, 2), (0, 2)),
                                (2, 4): ((1, 4), (1, 2), (3, 0)),
                                (3, 3): ((1, 4), (3, 0), (1, 2)),
                                (3, 4): ((1, 4), (3, 0), (1, 0), (3, 3), (0, 0)),
                                (4, 0): ((1, 3), (1, 4), (3, 4), (0, 4)),
                                (4, 3): ((1, 3), (1, 4), (0, 4)),
                                (4, 4): ((1, 3), (3, 0), (1, 2), (0, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 0): ((2, 1), (1, 1), (2, 3), (0, 1), (4, 1), (4, 4), (2, 4), (0, 4)),
        (3, 1): ((2, 3), (1, 2), (1, 4), (4, 4), (2, 4), (0, 2)),
        (3, 3): ((2, 1), (1, 2), (0, 3), (1, 4)),
        (3, 4): ((2, 1), (1, 1), (2, 3), (0, 1), (0, 0), (4, 1), (2, 4), (0, 4)),
    },
    (2, 1): {
        (0, 1): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 3),
                    {
                        None: ((1, 2),),
                        (0, 3): ((2, 3), (2, 4)),
                        (1, 0): (
                            "q",
                            (1, 1),
                            {
                                None: ((1, 2),),
                                (0, 3): ((2, 3), (2, 4)),
                                (1, 2): ((0, 4), (0, 3), (3, 3)),
                                (2, 3): ((0, 3), (0, 4)),
                                (3, 0): ((3, 1), (1, 2)),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (0, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (3, 3): ((1, 2),),
                                            },
                                        ),
                                        (1, 2): ((0, 3), (0, 4)),
                                        (3, 3): ((1, 2),),
                                        (3, 4): ((0, 4), (0, 3)),
                                    },
                                ),
                            },
                        ),
                        (1, 1): (
                            "q",
                            (1, 0),
                            {
                                None: ((1, 2),),
                                (0, 3): ((2, 3), (2, 4)),
                                (1, 2): ((0, 4), (4, 0)),
                                (2, 3): ((0, 3), (0, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 2),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (1, 2): ((0, 4), (4, 0)),
                                        (2, 3): ((0, 3), (0, 4)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((1, 2),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (0, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((1, 2),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (2, 3): ((0, 3),),
                                                (3, 2): ((0, 3),),
                                            },
                                        ),
                                        (1, 2): ((0, 3), (0, 4)),
                                        (2, 3): ((0, 3),),
                                        (3, 2): ((0, 3),),
                                        (3, 4): ((0, 4), (0, 3)),
                                    },
                                ),
                            },
                        ),
                        (1, 2): ((2, 4), (2, 3), (3, 3)),
                        (2, 3): ((0, 3), (0, 4)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((1, 2),),
                                (0, 3): ((2, 3), (2, 4)),
                                (1, 0): ((1, 1), (1, 2)),
                                (1, 1): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((1, 2),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (1, 2): ((0, 4), (4, 0)),
                                        (2, 3): ((0, 3), (0, 4)),
                                    },
                                ),
                                (1, 2): ((0, 4), (1, 1), (4, 4), (1, 4)),
                                (2, 3): ((0, 3), (0, 4)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 3),),
                                (0, 3): ((2, 3), (2, 4)),
                                (0, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (1, 0): (
                                            "q",
                                            (1, 1),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (3, 3): ((1, 2),),
                                            },
                                        ),
                                        (1, 1): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((1, 2),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (2, 3): ((0, 3),),
                                                (3, 2): ((0, 3),),
                                            },
                                        ),
                                        (1, 2): ((3, 3),),
                                        (3, 3): ((1, 2),),
                                    },
                                ),
                                (1, 0): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (0, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (3, 3): ((1, 2),),
                                            },
                                        ),
                                        (1, 2): ((0, 3), (0, 4)),
                                        (3, 3): ((1, 2),),
                                        (3, 4): ((0, 4), (0, 3)),
                                    },
                                ),
                                (1, 1): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((1, 2),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (0, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((1, 2),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (2, 3): ((0, 3),),
                                                (3, 2): ((0, 3),),
                                            },
                                        ),
                                        (1, 2): ((0, 3), (0, 4)),
                                        (2, 3): ((0, 3),),
                                        (3, 2): ((0, 3),),
                                        (3, 4): ((0, 4), (0, 3)),
                                    },
                                ),
                                (1, 2): ((0, 3), (0, 4)),
                                (3, 3): ((1, 2),),
                                (3, 4): ((0, 4), (0, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (0, 2): (
            "q",
            (4, 4),
            {
                None: ((4, 0), (4, 2)),
                (0, 4): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (2, 3),
                            {
                                None: ((1, 3),),
                                (1, 2): ((3, 3),),
                                (1, 3): ((3, 3),),
                                (1, 4): ((3, 3),),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (1, 0),
                    {
                        None: ((0, 1), (0, 4), (3, 1), (4, 2), (3, 2), (3, 3)),
                        (0, 1): ((2, 4), (4, 0), (1, 3), (2, 3)),
                        (0, 4): ((1, 1), (1, 4), (2, 4), (2, 3), (3, 3)),
                        (1, 1): ((2, 4), (4, 0), (1, 3), (2, 3)),
                        (2, 3): ((0, 1), (4, 0), (4, 3), (3, 3), (4, 2)),
                        (2, 4): ((0, 1), (4, 0), (4, 3), (3, 3), (3, 2)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 4), (4, 2), (3, 2), (3, 3)),
                                (0, 4): ((0, 1), (4, 2), (3, 2), (3, 3)),
                                (1, 1): ((0, 4), (0, 1), (4, 2), (3, 2), (3, 3)),
                                (3, 4): ((0, 1), (0, 4), (4, 2), (3, 2), (3, 3)),
                                (4, 0): ((0, 1), (0, 4), (4, 2), (3, 2), (3, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1), (0, 4), (0, 3), (1, 2)),
                                (0, 1): ((0, 3), (0, 4), (1, 2), (1, 3)),
                                (0, 3): ((0, 1), (1, 2), (1, 3), (4, 0)),
                                (0, 4): ((0, 1), (1, 2), (1, 3), (3, 3), (4, 3)),
                                (1, 1): ((0, 4), (0, 3), (1, 2)),
                                (1, 2): ((0, 1), (2, 4), (4, 0), (1, 3), (2, 3), (3, 3)),
                                (1, 3): ((0, 1), (0, 4), (3, 4), (2, 4)),
                                (1, 4): ((0, 1), (0, 4), (1, 2), (2, 3), (2, 4)),
                                (2, 3): ((0, 1), (0, 4), (3, 2), (4, 2), (3, 3)),
                                (3, 2): ((0, 1), (0, 4), (3, 3), (3, 4), (2, 4)),
                                (3, 3): ((0, 4), (1, 1), (1, 2), (1, 4), (1, 3)),
                                (4, 0): ((0, 1), (1, 2), (2, 3), (2, 4)),
                            },
                        ),
                        (3, 2): ((0, 1), (4, 0), (1, 3), (2, 3), (2, 4)),
                        (3, 3): ((0, 1), (4, 0), (1, 3), (2, 3), (2, 4)),
                        (3, 4): ((0, 1), (2, 4), (4, 0), (1, 3), (2, 3)),
                        (4, 0): ((1, 1), (1, 4), (2, 4), (2, 3), (3, 3)),
                        (4, 1): ((0, 1), (2, 4), (4, 0), (1, 3)),
                        (4, 2): ((0, 1), (4, 0), (1, 3), (2, 3), (2, 4), (3, 3)),
                        (4, 3): ((0, 1), (0, 4), (3, 1), (4, 2), (3, 2), (1, 2)),
                    },
                ),
                (2, 4): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (1, 3), (2, 3)),
                                (0, 3): ((2, 3), (1, 3), (3, 4), (3, 1)),
                                (1, 2): ((0, 3), (1, 3), (3, 1), (4, 2)),
                                (1, 3): ((0, 3), (4, 3), (3, 2)),
                                (1, 4): ((0, 3), (2, 3), (3, 4), (3, 1), (1, 3)),
                                (2, 0): ((2, 3), (1, 3), (0, 3)),
                                (2, 3): ((0, 3), (1, 3), (3, 1), (3, 4)),
                                (3, 0): ((2, 3), (3, 4), (3, 1), (1, 3)),
                                (3, 1): ((2, 3), (1, 3), (0, 3)),
                                (3, 2): ((0, 3), (1, 3), (1, 2), (3, 1), (3, 4)),
                                (4, 1): ((2, 3), (1, 3), (0, 3)),
                            },
                        ),
                    },
                ),
                (4, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (2, 3),
                            {
                                None: ((1, 3),),
                                (1, 2): ((3, 3),),
                                (1, 3): ((3, 3),),
                                (1, 4): ((3, 3),),
                            },
                        ),
                    },
                ),
                (4, 2): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 3), (2, 3), (3, 3)),
                                (0, 1): ((0, 3), (3, 3), (2, 3)),
                                (0, 3): ((2, 3), (1, 4), (1, 1), (3, 3)),
                                (1, 1): ((0, 3), (3, 3), (2, 3)),
                                (1, 2): ((0, 3), (3, 3), (3, 4), (2, 3)),
                                (1, 4): ((2, 3), (3, 3)),
                                (2, 3): ((0, 3), (3, 3), (3, 1), (3, 4)),
                                (2, 4): ((0, 3), (1, 2), (3, 3), (3, 1), (3, 4)),
                                (3, 0): ((1, 4), (2, 3)),
                                (3, 2): ((0, 3), (1, 2), (3, 3), (3, 1), (3, 4)),
                                (3, 3): ((1, 4), (2, 3)),
                                (3, 4): ((0, 3), (3, 3), (2, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (0, 3): (
            "q",
            (0, 1),
            {
                None: ((0, 2), (1, 1)),
                (0, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 3), (2, 4), (3, 3)),
                                (0, 4): ((1, 2), (3, 2), (3, 4), (4, 3), (3, 3)),
                                (1, 2): ((4, 0), (4, 2), (4, 4)),
                                (1, 4): ((1, 2), (3, 0), (4, 0), (4, 2), (4, 4)),
                                (2, 3): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: (),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((0, 4), (3, 1)),
                                                (0, 4): ((3, 1), (4, 2)),
                                                (3, 0): ((0, 4), (4, 2)),
                                                (3, 1): ((4, 4), (4, 2)),
                                                (3, 3): ((3, 0), (1, 2), (4, 4)),
                                                (3, 4): ((3, 0), (1, 2), (4, 2), (4, 4)),
                                                (4, 4): ((3, 1), (4, 2)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 4): ((1, 2), (3, 2), (3, 4), (3, 1), (4, 3), (3, 3)),
                                (3, 0): ((2, 3), (1, 4), (3, 2), (4, 0), (4, 2), (0, 4)),
                                (3, 2): ((2, 3), (2, 4), (0, 4), (4, 0)),
                                (3, 3): ((2, 3), (2, 4), (4, 0), (4, 2)),
                                (3, 4): ((1, 2), (3, 0), (4, 0), (4, 2), (4, 4)),
                                (4, 4): ((2, 3), (3, 3), (2, 4)),
                            },
                        ),
                    },
                ),
                (1, 0): ((0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)),
                (1, 1): (
                    "q",
                    (4, 4),
                    {
                        None: ((0, 4), (0, 2)),
                        (0, 2): ((0, 4), (2, 4), (3, 4), (3, 3)),
                        (0, 4): ((2, 0), (4, 2)),
                        (1, 0): ((2, 0), (4, 0)),
                        (2, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((0, 4), (2, 4)),
                                (0, 2): ((0, 4), (3, 1), (4, 2), (3, 2), (3, 3)),
                                (0, 4): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 3), (2, 4)),
                                        (0, 2): ((1, 2), (2, 4), (4, 3), (3, 4), (3, 2)),
                                        (1, 2): ((2, 4), (2, 3), (3, 3)),
                                        (1, 4): ((1, 2), (4, 2), (3, 2)),
                                        (2, 3): ((4, 2), (4, 3), (3, 3)),
                                        (2, 4): ((1, 2), (4, 3), (3, 3), (3, 2)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((2, 3), (2, 4)),
                                                (0, 2): ((1, 2), (4, 2), (3, 2)),
                                                (1, 2): ((2, 4), (2, 3), (3, 3)),
                                                (1, 4): ((1, 2), (4, 2), (3, 2)),
                                                (2, 3): ((4, 2), (3, 2)),
                                                (2, 4): ((2, 3), (3, 3), (4, 3)),
                                                (4, 1): ((1, 2), (3, 3), (4, 2)),
                                                (4, 2): ((2, 3), (1, 4), (3, 3), (4, 3)),
                                            },
                                        ),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((2, 4), (2, 3), (3, 3)),
                                                (2, 3): ((3, 2), (4, 2), (4, 3)),
                                                (3, 2): ((2, 3), (2, 4)),
                                            },
                                        ),
                                        (4, 1): ((1, 2), (2, 4), (3, 4), (3, 2)),
                                        (4, 2): ((1, 2), (4, 3), (3, 4), (3, 2)),
                                    },
                                ),
                                (2, 4): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((4, 0),),
                                        (0, 4): ((1, 3), (1, 2), (3, 3), (3, 2)),
                                        (1, 3): ((0, 4), (3, 4)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((1, 3), (2, 3), (3, 3)),
                                                (3, 4): ((4, 0),),
                                                (4, 0): ((3, 4),),
                                            },
                                        ),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((4, 0),),
                                                (0, 4): ((1, 2), (1, 3)),
                                                (1, 3): ((3, 3), (3, 2)),
                                                (3, 3): ((1, 3), (1, 2)),
                                                (4, 0): ((3, 2), (3, 3)),
                                            },
                                        ),
                                        (4, 0): ((3, 3), (3, 2)),
                                    },
                                ),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((4, 2), (3, 2), (3, 3)),
                                        (3, 4): ((0, 4), (2, 4)),
                                        (4, 0): ((0, 4), (2, 4)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 4), (2, 4)),
                                        (0, 2): ((1, 2), (1, 3), (4, 0)),
                                        (0, 4): ((3, 2), (3, 3), (4, 2)),
                                        (1, 3): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((3, 2),),
                                                (0, 2): ((1, 2), (0, 4), (3, 4), (2, 4)),
                                                (0, 4): (
                                                    "q",
                                                    (1, 4),
                                                    {
                                                        None: ((3, 2),),
                                                        (0, 2): ((1, 2), (3, 4), (2, 4)),
                                                        (1, 2): (
                                                            "q",
                                                            (0, 2),
                                                            {
                                                                None: ((2, 3), (2, 4)),
                                                                (2, 3): ((4, 2), (4, 3)),
                                                                (2, 4): ((3, 2), (4, 3)),
                                                                (3, 2): ((3, 4), (2, 4)),
                                                                (3, 4): ((3, 2), (4, 2)),
                                                                (4, 1): ((3, 2),),
                                                                (4, 2): ((3, 4), (2, 3)),
                                                            },
                                                        ),
                                                        (2, 3): ((4, 2), (3, 2)),
                                                        (3, 2): ((3, 4), (2, 4)),
                                                    },
                                                ),
                                                (1, 2): (
                                                    "q",
                                                    (0, 2),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 4): (
                                                            "q",
                                                            (1, 4),
                                                            {
                                                                None: ((2, 3), (2, 4)),
                                                                (2, 3): ((4, 2), (4, 3)),
                                                                (2, 4): ((3, 2), (4, 3)),
                                                                (3, 2): ((3, 4), (2, 4)),
                                                                (3, 4): ((3, 2), (4, 2)),
                                                                (4, 1): ((3, 2),),
                                                                (4, 2): ((3, 4), (2, 3)),
                                                            },
                                                        ),
                                                        (2, 4): ((0, 4), (4, 3), (3, 2)),
                                                        (4, 0): ((2, 4),),
                                                    },
                                                ),
                                                (1, 4): ((0, 4), (2, 4)),
                                                (2, 3): ((0, 4), (2, 4)),
                                                (3, 2): ((0, 4), (2, 4)),
                                            },
                                        ),
                                        (2, 4): ((0, 4), (3, 2), (3, 3), (4, 3)),
                                        (3, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((4, 0),),
                                                (2, 3): ((4, 0),),
                                                (3, 2): ((4, 0),),
                                            },
                                        ),
                                        (4, 0): ((3, 2), (3, 3), (4, 2)),
                                        (4, 2): ((3, 2), (3, 3), (4, 0), (4, 3)),
                                    },
                                ),
                                (4, 0): (
                                    "q",
                                    (4, 2),
                                    {
                                        None: (),
                                        (2, 4): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((3, 3),),
                                                (2, 3): ((1, 2),),
                                                (3, 0): ((3, 1), (3, 3)),
                                                (3, 1): ((3, 0), (3, 3)),
                                                (3, 3): ((1, 2), (3, 4)),
                                                (4, 3): ((1, 2),),
                                            },
                                        ),
                                    },
                                ),
                                (4, 2): ((4, 0), (1, 3), (2, 3), (2, 4), (3, 3)),
                            },
                        ),
                        (2, 4): ((2, 0), (4, 0)),
                        (4, 0): ((2, 4), (0, 2)),
                    },
                ),
                (1, 2): ((0, 2), (0, 4), (1, 1), (3, 1), (3, 3), (4, 0), (4, 1)),
                (2, 0): ((1, 1), (0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)),
                (3, 0): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (2, 3), (3, 3), (2, 4)),
                (3, 1): ((1, 0), (2, 0), (4, 0), (1, 3), (2, 3), (2, 4), (3, 3)),
            },
        ),
        (0, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (2, 4),
                            {
                                None: (),
                                (4, 4): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((1, 3),),
                                        (1, 2): ((3, 3),),
                                        (1, 3): ((3, 3),),
                                        (1, 4): ((3, 3),),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 0): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (2, 3),
                    {
                        None: ((1, 2), (3, 3), (0, 3), (2, 4), (4, 2)),
                        (0, 3): ((1, 2), (3, 3), (2, 4), (4, 2)),
                        (1, 2): ((4, 2), (2, 4), (3, 3)),
                        (1, 3): ((3, 3), (2, 4), (4, 2)),
                        (2, 4): ((1, 3), (3, 3), (4, 0), (3, 1)),
                        (3, 0): ((1, 2), (3, 3), (2, 4), (4, 2)),
                        (3, 2): ((4, 2), (2, 4), (1, 3)),
                        (3, 3): ((1, 3), (1, 4), (0, 4), (4, 0)),
                        (3, 4): ((1, 3), (1, 4), (0, 3), (3, 3)),
                        (4, 0): ((1, 3), (1, 4), (0, 3), (3, 3)),
                        (4, 2): ((1, 3), (1, 4), (0, 3), (3, 3)),
                        (4, 3): ((1, 2), (0, 4), (3, 3), (3, 0), (3, 1), (3, 4)),
                        (4, 4): ((1, 3), (1, 4), (0, 3), (3, 3)),
                    },
                ),
            },
        ),
        (1, 1): (
            "q",
            (2, 3),
            {
                None: ((1, 2), (2, 0), (3, 3), (0, 3), (2, 4), (4, 2)),
                (0, 2): ((3, 3), (0, 3), (2, 4), (1, 3)),
                (0, 3): ((1, 2), (2, 0), (3, 3), (2, 4), (4, 2)),
                (1, 0): ((2, 0), (1, 2), (3, 3), (0, 3), (2, 4), (4, 2)),
                (1, 2): ((3, 3), (2, 4), (0, 2)),
                (1, 3): ((2, 0), (3, 3), (0, 3), (2, 4), (4, 2)),
                (2, 0): (
                    "q",
                    (1, 0),
                    {
                        None: ((1, 2), (3, 2)),
                        (1, 2): ((3, 3), (2, 4), (4, 4), (0, 4)),
                        (1, 3): ((3, 3), (2, 4), (0, 4), (4, 4)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((1, 2), (3, 3), (2, 4), (0, 4), (4, 4)),
                                (0, 2): ((1, 2), (3, 2), (3, 4), (0, 4), (4, 2)),
                                (0, 3): ((1, 2), (3, 2), (3, 4), (2, 4), (4, 2)),
                                (0, 4): ((1, 3), (2, 4), (3, 3)),
                                (1, 2): ((3, 3), (2, 4), (4, 4), (0, 4)),
                                (1, 3): ((3, 3), (2, 4), (0, 4), (4, 4)),
                                (2, 4): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: ((0, 1), (1, 3), (4, 0)),
                                        (0, 1): ((3, 2), (4, 0), (1, 3)),
                                        (1, 2): ((3, 3), (4, 4), (3, 4)),
                                        (1, 3): ((3, 3), (3, 4), (4, 4)),
                                        (3, 4): ((1, 3), (4, 0)),
                                        (4, 0): ((1, 2), (3, 2), (3, 4)),
                                        (4, 3): ((1, 2), (3, 2), (3, 4)),
                                        (4, 4): ((1, 2), (3, 2), (3, 4)),
                                    },
                                ),
                                (3, 2): ((1, 3), (1, 4), (0, 4), (4, 0)),
                                (3, 3): ((1, 3), (1, 4), (0, 4), (4, 0)),
                                (3, 4): ((1, 3), (1, 4), (0, 4), (4, 0)),
                                (4, 0): ((1, 2), (3, 2), (3, 4), (0, 4), (2, 4), (4, 2)),
                                (4, 2): ((1, 2), (3, 3), (3, 4), (0, 4), (4, 4)),
                                (4, 3): ((1, 2), (3, 2), (3, 4), (0, 4), (2, 4), (4, 2)),
                                (4, 4): ((1, 3), (3, 3), (2, 4)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((1, 2),),
                                (1, 2): ((3, 3),),
                                (1, 3): ((3, 3),),
                                (3, 2): ((0, 3), (1, 4)),
                                (3, 3): ((1, 3), (1, 4), (0, 4), (4, 0)),
                            },
                        ),
                        (3, 2): ((1, 3), (1, 4), (0, 4), (4, 0)),
                        (3, 3): ((1, 3), (1, 4), (0, 4), (4, 0)),
                    },
                ),
                (2, 4): ((2, 0), (3, 3), (0, 3), (4, 0), (0, 4), (1, 3)),
                (3, 0): ((1, 2), (2, 0), (3, 3), (2, 4), (4, 2)),
                (3, 1): ((1, 2), (0, 3), (2, 4), (4, 2)),
                (3, 2): ((1, 3), (1, 4), (0, 4), (4, 0), (2, 0)),
                (3, 3): ((1, 3), (1, 4), (0, 4), (4, 0), (2, 0)),
                (3, 4): ((1, 3), (1, 4), (0, 3), (3, 3)),
                (4, 0): ((1, 2), (3, 3), (0, 3), (2, 4), (0, 2)),
                (4, 2): ((1, 2), (3, 3), (0, 3), (2, 4), (0, 2)),
                (4, 4): ((1, 2), (3, 3), (0, 3), (2, 4), (0, 2)),
            },
        ),
        (1, 2): (
            "q",
            (1, 1),
            {
                None: ((0, 2), (2, 4), (4, 4), (1, 4), (2, 3), (3, 3)),
                (0, 2): (
                    "q",
                    (1, 3),
                    {
                        None: ((3, 3), (2, 3), (2, 4)),
                        (0, 3): ((0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 4)),
                        (0, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                        (1, 4): ((1, 0), (3, 1), (4, 0), (4, 1), (4, 2)),
                        (2, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (2, 3): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((3, 3),),
                                        (3, 0): ((0, 4), (4, 0)),
                                        (3, 1): ((0, 4), (4, 0)),
                                        (3, 3): ((0, 4), (4, 0)),
                                        (4, 1): ((4, 3), (3, 3)),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 4),),
                                                (0, 4): ((3, 3),),
                                                (1, 4): ((3, 3),),
                                                (4, 4): ((3, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((0, 1), (3, 3), (3, 2), (4, 3), (4, 4), (0, 4), (0, 3)),
                        (3, 0): ((1, 0), (3, 1), (4, 0), (4, 2), (4, 4)),
                        (3, 1): (
                            "q",
                            (4, 0),
                            {
                                None: ((1, 0),),
                                (0, 1): ((4, 3), (4, 4), (4, 2)),
                                (1, 0): ((4, 4), (4, 2)),
                                (2, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((0, 3), (0, 4)),
                                        (1, 0): ((0, 3), (0, 4)),
                                        (4, 3): ((0, 1), (0, 3), (0, 4)),
                                    },
                                ),
                                (3, 0): ((2, 0), (1, 0)),
                                (4, 3): ((0, 1), (4, 4), (4, 2)),
                            },
                        ),
                        (3, 2): ((1, 0), (3, 1), (4, 0), (4, 4)),
                        (3, 3): ((1, 0), (4, 0), (4, 2), (4, 4)),
                        (3, 4): ((1, 0), (3, 1), (4, 0), (4, 1)),
                        (4, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 4), (4, 4)),
                        (4, 1): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4), (2, 4)),
                        (4, 2): ((0, 1), (3, 1), (0, 4), (1, 4), (4, 4)),
                        (4, 3): ((0, 1), (3, 1), (0, 4), (1, 4)),
                        (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                    },
                ),
                (0, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)),
                (0, 4): ((0, 1), (2, 0), (4, 2), (4, 4), (4, 1), (3, 2), (3, 3)),
                (1, 3): (
                    "q",
                    (3, 3),
                    {
                        (0, 1): ((0, 2), (0, 4), (4, 4), (1, 4), (4, 3), (3, 2)),
                        (0, 2): ((0, 3), (1, 0), (3, 2), (4, 2), (4, 4)),
                        (0, 3): ((0, 2), (0, 1), (0, 4), (3, 1), (4, 0), (4, 1)),
                        (0, 4): ((0, 1), (0, 3), (2, 0), (4, 2)),
                        (1, 0): ((0, 2), (0, 4), (3, 0), (4, 4), (3, 2)),
                        (1, 4): ((0, 1), (0, 2), (3, 0), (4, 4)),
                        (2, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 1), (3, 1), (4, 0), (3, 0)),
                                (0, 1): ((0, 2), (4, 4), (1, 4), (4, 3), (3, 2)),
                                (0, 2): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((3, 2), (4, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (3, 2): (
                                                    (1, 0),
                                                    (4, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (3, 4): ((0, 1), (4, 2)),
                                            },
                                        ),
                                    },
                                ),
                                (0, 3): ((0, 2), (0, 1), (3, 1), (4, 0), (4, 1)),
                                (1, 0): ((0, 2), (3, 0), (4, 4), (3, 2)),
                                (1, 4): ((0, 1), (3, 0), (4, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((0, 2), (4, 4), (1, 4), (4, 3), (3, 2)),
                                        (0, 2): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((3, 2), (4, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (3, 2): (
                                                    (1, 0),
                                                    (4, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (3, 4): ((0, 1), (4, 2)),
                                            },
                                        ),
                                        (0, 3): ((0, 2), (0, 1)),
                                        (1, 0): ((3, 2), (4, 2)),
                                        (3, 2): ((1, 0), (4, 4), (2, 4)),
                                        (3, 4): ((0, 1), (4, 2)),
                                    },
                                ),
                                (3, 1): ((3, 0), (0, 2), (0, 1), (4, 4), (3, 2)),
                                (3, 2): ((0, 1), (3, 4), (4, 4)),
                                (3, 4): ((1, 0), (4, 4), (2, 4)),
                                (4, 0): ((1, 0), (2, 3), (2, 4)),
                                (4, 1): ((0, 1), (0, 2), (3, 0), (3, 4), (4, 4)),
                                (4, 2): ((0, 1), (0, 2), (2, 3), (4, 0), (3, 1)),
                                (4, 3): ((0, 1), (0, 2), (2, 3), (3, 1)),
                                (4, 4): ((0, 1), (3, 1), (0, 3), (4, 2)),
                            },
                        ),
                        (2, 3): ((0, 3), (1, 0), (2, 0), (4, 2), (3, 2), (4, 4)),
                        (2, 4): ((0, 3), (1, 0), (2, 0), (4, 2), (3, 2)),
                        (3, 0): ((0, 1), (4, 3), (4, 4), (0, 4), (0, 2)),
                        (3, 1): ((0, 1), (0, 2), (0, 4), (4, 4), (3, 2)),
                        (3, 2): ((0, 1), (0, 4), (3, 4), (4, 4)),
                        (3, 4): ((0, 1), (0, 2), (2, 4), (3, 2), (4, 2)),
                        (4, 0): ((0, 2), (1, 0), (2, 3), (2, 4)),
                        (4, 1): ((0, 1), (0, 2), (0, 4), (3, 0), (3, 4), (4, 4)),
                        (4, 2): ((0, 1), (0, 2), (0, 4), (2, 3), (4, 0), (3, 1)),
                        (4, 3): ((0, 2), (0, 4), (0, 1), (2, 3), (3, 1)),
                        (4, 4): ((0, 1), (0, 2), (2, 3), (2, 4)),
                    },
                ),
                (1, 4): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 3), (2, 4), (2, 3)),
                                (0, 2): ((0, 3), (2, 3), (4, 3), (1, 3)),
                                (0, 3): ((2, 3), (3, 4), (0, 2), (4, 3), (1, 3)),
                                (0, 4): ((0, 2), (2, 3), (1, 3), (4, 3)),
                                (1, 3): ((0, 3), (2, 0), (2, 3), (4, 0), (4, 4)),
                                (2, 0): ((1, 3), (4, 3)),
                                (2, 3): ((0, 3), (0, 2), (4, 2), (3, 2)),
                                (2, 4): ((0, 3), (1, 3), (4, 0)),
                                (3, 0): ((1, 3), (4, 0)),
                                (3, 1): ((0, 3), (2, 3), (4, 3), (4, 0)),
                                (3, 2): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 2), (2, 4)),
                                        (0, 2): ((0, 3), (2, 3), (4, 3), (1, 3)),
                                        (0, 3): ((2, 3), (0, 2), (4, 3), (1, 3)),
                                        (0, 4): ((0, 2), (0, 3), (2, 4), (4, 4)),
                                        (2, 0): ((0, 3), (2, 4), (4, 4)),
                                        (2, 3): ((0, 3), (0, 2), (4, 4)),
                                        (2, 4): ((0, 2), (4, 3), (1, 3)),
                                        (3, 1): ((0, 3), (2, 3), (4, 3), (4, 0)),
                                    },
                                ),
                                (3, 4): ((3, 2), (0, 3), (0, 2), (4, 2)),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (2, 4), (4, 4)),
                        (0, 1): ((2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (0, 3): ((0, 1), (0, 2), (3, 1), (3, 3), (4, 0), (4, 1)),
                        (1, 0): ((2, 4), (4, 4)),
                        (1, 3): ((1, 0), (4, 4), (2, 4)),
                        (2, 4): ((0, 1), (3, 1), (3, 3), (4, 0), (3, 0)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 2), (1, 3), (4, 4), (1, 4)),
                                (1, 0): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((3, 3),),
                                        (1, 3): ((0, 1), (0, 2), (2, 3), (4, 1), (4, 4)),
                                        (2, 3): ((0, 1), (1, 3), (4, 2)),
                                        (3, 3): ((0, 1), (2, 4), (4, 2)),
                                    },
                                ),
                                (3, 2): ((1, 0), (0, 2), (1, 3), (4, 0)),
                                (3, 4): ((0, 2), (1, 0), (4, 0), (1, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 3), (1, 4), (4, 4)),
                                (0, 2): ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (0, 3): ((0, 1), (4, 4), (2, 4)),
                                (1, 3): ((0, 1), (0, 2), (3, 3), (4, 4), (3, 2)),
                                (1, 4): ((0, 1), (0, 2), (3, 3), (4, 4), (4, 3)),
                                (2, 3): ((0, 1), (0, 3), (1, 3), (2, 4), (4, 4)),
                                (2, 4): ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (3, 2): ((0, 1), (0, 2), (0, 3), (1, 4), (4, 4)),
                                (3, 3): ((0, 1), (2, 4), (4, 4)),
                                (3, 4): ((0, 1), (0, 2), (4, 4), (1, 4), (0, 3)),
                                (4, 0): ((0, 1), (0, 3), (2, 4), (4, 4), (1, 4)),
                                (4, 1): ((0, 1), (0, 2), (3, 3), (3, 2), (4, 4)),
                                (4, 2): ((0, 1), (0, 2), (0, 3), (1, 4), (4, 4)),
                                (4, 3): ((0, 1), (0, 3), (1, 3), (2, 4), (4, 4)),
                                (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                            },
                        ),
                        (3, 2): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)),
                        (4, 0): ((0, 1), (2, 4), (3, 1), (1, 3), (1, 4)),
                        (4, 2): ((0, 1), (0, 2), (3, 1), (3, 3), (3, 0), (4, 0)),
                        (4, 3): ((0, 1), (0, 2), (3, 1), (3, 3), (3, 0)),
                        (4, 4): ((0, 1), (2, 4), (3, 1), (3, 3), (4, 2)),
                    },
                ),
                (2, 3): ((2, 0), (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)),
                (2, 4): ((0, 1), (2, 0), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)),
                (3, 0): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (1, 4), (3, 3)),
                (3, 1): (
                    "q",
                    (3, 3),
                    {
                        None: ((0, 1), (0, 2), (2, 3), (2, 4)),
                        (0, 1): ((0, 2), (2, 4)),
                        (0, 2): (
                            "q",
                            (4, 0),
                            {
                                None: ((0, 1), (0, 4), (3, 2), (4, 2)),
                                (0, 1): ((0, 3), (4, 4), (2, 3)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 0),),
                                        (0, 1): ((2, 3), (2, 4)),
                                        (1, 0): ((2, 0), (4, 4), (3, 4), (2, 3)),
                                        (2, 0): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((0, 4), (2, 3), (2, 4)),
                                                (2, 3): ((0, 1), (4, 4), (1, 4), (4, 2)),
                                                (4, 3): ((0, 1), (0, 4), (2, 3), (2, 4)),
                                            },
                                        ),
                                        (2, 3): ((0, 1), (4, 4), (4, 2)),
                                        (3, 0): ((2, 0), (1, 0)),
                                        (4, 3): ((0, 1), (4, 4), (4, 2)),
                                    },
                                ),
                                (0, 4): ((0, 1), (3, 2), (4, 2)),
                                (1, 0): ((0, 4), (3, 2), (4, 2)),
                                (1, 3): ((0, 3), (2, 0), (1, 0), (4, 4), (2, 3)),
                                (2, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((0, 4), (2, 3), (2, 4)),
                                                (2, 3): ((0, 1), (4, 4), (1, 4), (4, 2)),
                                                (4, 3): ((0, 1), (0, 4), (2, 3), (2, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 3): ((0, 1), (4, 4), (4, 2)),
                                (3, 0): ((2, 0), (0, 4), (1, 0), (1, 3), (1, 4)),
                                (3, 2): ((0, 4), (1, 0), (1, 3), (0, 3)),
                                (4, 1): ((0, 1), (3, 2), (4, 4)),
                                (4, 2): ((0, 1), (4, 4), (3, 4), (2, 3)),
                                (4, 3): ((0, 1), (4, 4), (4, 2)),
                                (4, 4): ((0, 1), (3, 2), (4, 2)),
                            },
                        ),
                        (0, 3): ((0, 1), (3, 2), (4, 3), (4, 4), (0, 4), (0, 2)),
                        (0, 4): ((0, 1), (0, 2), (2, 3), (2, 4), (4, 4)),
                        (1, 0): ((0, 2), (0, 4), (4, 4), (1, 4), (4, 3), (3, 2)),
                        (1, 3): ((0, 1), (0, 2), (0, 4), (4, 4), (3, 2)),
                        (1, 4): ((0, 1), (0, 2), (0, 4), (4, 4), (4, 3)),
                        (2, 0): ((3, 0), (0, 1), (2, 3), (2, 4), (4, 4)),
                        (2, 3): ((0, 1), (2, 0), (4, 2), (4, 4), (4, 3)),
                        (2, 4): ((0, 1), (2, 0), (0, 3), (4, 2)),
                        (3, 0): ((2, 0), (0, 1), (4, 2)),
                        (3, 2): ((0, 1), (0, 2), (2, 4), (2, 3), (4, 4)),
                        (3, 4): ((0, 1), (0, 2), (2, 4), (2, 3), (4, 4)),
                        (4, 1): ((0, 1), (0, 2), (0, 4), (3, 2), (4, 4)),
                        (4, 2): ((0, 1), (0, 2), (2, 4), (2, 3)),
                    },
                ),
                (3, 2): ((0, 2), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)),
                (3, 3): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): ((0, 1), (3, 1), (4, 4), (1, 4), (1, 3), (2, 4)),
                        (2, 0): ((0, 1), (2, 4), (4, 4)),
                        (2, 4): ((0, 1), (2, 0), (4, 0)),
                    },
                ),
                (3, 4): ((0, 1), (2, 0), (4, 2), (4, 4), (4, 1), (3, 3)),
                (4, 0): ((0, 2), (1, 0), (2, 4), (4, 4), (1, 4), (2, 3), (3, 3)),
                (4, 1): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 4), (3, 1)),
                                (0, 2): ((0, 3), (3, 1), (3, 4)),
                                (0, 4): ((1, 3), (2, 0), (3, 0), (2, 3), (2, 4)),
                                (1, 3): ((0, 2), (0, 4), (3, 0), (3, 4), (4, 4)),
                                (2, 0): ((2, 3), (3, 4), (3, 1)),
                                (2, 3): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2), (0, 4), (3, 1)),
                                        (0, 2): ((0, 3), (3, 1), (3, 4)),
                                        (0, 4): ((0, 2), (1, 3), (4, 2), (4, 4)),
                                        (1, 3): ((0, 2), (2, 4), (4, 2)),
                                        (1, 4): ((0, 2), (0, 4), (4, 4)),
                                        (2, 0): ((1, 3), (4, 2), (4, 4)),
                                        (2, 4): ((0, 2), (3, 0), (3, 2), (3, 4), (3, 1)),
                                        (3, 0): ((3, 2), (0, 2), (0, 4)),
                                        (3, 1): ((0, 2), (0, 4), (4, 4)),
                                        (3, 2): ((3, 0), (0, 2), (0, 4), (3, 1)),
                                        (3, 4): ((0, 2), (1, 3), (2, 4), (4, 2)),
                                    },
                                ),
                                (2, 4): ((0, 2), (3, 0), (3, 2), (3, 4), (3, 1)),
                                (3, 0): ((3, 2), (4, 3), (0, 2), (0, 4)),
                                (3, 1): ((0, 2), (0, 4), (3, 2), (4, 4)),
                                (3, 2): ((3, 0), (0, 2), (0, 4), (3, 1)),
                                (3, 4): ((0, 2), (1, 3), (2, 4), (2, 3)),
                                (4, 3): ((2, 3), (3, 0), (0, 2), (2, 4)),
                            },
                        ),
                    },
                ),
                (4, 2): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)),
                (4, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0)),
                (4, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 4), (3, 1)),
                                (0, 2): ((0, 3), (3, 1), (4, 2)),
                                (0, 4): ((0, 2), (1, 3), (2, 3), (2, 4)),
                                (1, 3): ((0, 2), (2, 3), (2, 4)),
                                (2, 0): ((1, 3), (2, 3), (2, 4)),
                                (2, 4): ((0, 3), (1, 3), (4, 2)),
                                (3, 0): ((3, 2), (0, 2), (0, 4)),
                                (3, 1): ((0, 2), (2, 3), (2, 4)),
                                (3, 2): ((3, 0), (0, 2), (0, 4), (3, 1)),
                                (3, 4): ((0, 2), (1, 3), (2, 4), (2, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 3): (
            "q",
            (3, 3),
            {
                None: ((0, 2), (0, 4), (4, 4), (4, 3), (3, 2)),
                (0, 2): ((3, 2), (4, 2), (4, 4), (4, 0)),
                (0, 4): ((0, 3), (2, 0), (2, 3), (2, 4), (4, 2)),
                (1, 0): ((0, 3), (2, 0), (3, 2), (4, 2)),
                (1, 1): ((0, 3), (2, 0), (2, 3), (2, 4), (4, 2)),
                (1, 2): ((0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)),
                (1, 4): ((0, 2), (2, 3), (2, 4)),
                (2, 0): ((2, 3), (2, 4), (0, 4), (4, 4)),
                (2, 3): ((0, 3), (2, 0), (4, 2), (4, 3), (4, 4)),
                (2, 4): ((0, 3), (2, 0), (4, 2), (3, 2)),
                (3, 0): ((2, 0), (2, 3), (2, 4), (4, 2)),
                (3, 2): ((0, 2), (0, 4), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)),
                (3, 4): ((0, 2), (2, 4), (3, 2), (4, 2)),
                (4, 0): ((0, 2), (2, 3), (2, 4)),
                (4, 1): ((0, 2), (0, 4), (3, 0), (4, 4), (4, 3), (3, 2)),
                (4, 2): ((0, 2), (0, 4), (2, 3), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)),
                (4, 3): ((0, 2), (0, 4), (2, 3), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)),
                (4, 4): ((0, 2), (2, 3), (2, 4)),
            },
        ),
        (1, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (2, 3), (1, 2), (3, 4), (4, 4)),
                                (0, 3): ((0, 4), (2, 3), (1, 3), (3, 1)),
                                (0, 4): ((0, 3), (2, 3), (3, 4), (1, 3), (1, 1)),
                                (1, 0): ((0, 3), (2, 3), (3, 4), (4, 4)),
                                (1, 2): ((0, 3), (4, 4), (3, 4), (2, 3)),
                                (1, 3): ((0, 3), (2, 3), (3, 4), (4, 4)),
                                (2, 3): ((4, 4), (4, 3), (1, 3), (3, 1), (3, 0)),
                                (2, 4): ((0, 3), (4, 4), (4, 3), (1, 3), (2, 3)),
                                (3, 0): ((0, 4), (2, 3), (3, 4), (1, 3), (0, 1)),
                                (3, 1): ((0, 3), (4, 4), (3, 4), (2, 3)),
                                (3, 2): ((3, 0), (3, 1), (1, 3), (4, 3)),
                                (3, 4): ((3, 0), (3, 1), (1, 3), (2, 3)),
                                (4, 1): ((0, 3), (4, 4), (3, 4)),
                                (4, 3): ((0, 3), (0, 4), (2, 3), (3, 4), (3, 1), (1, 3)),
                                (4, 4): ((0, 3), (2, 3), (3, 4), (1, 3), (1, 1)),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 0): (
            "q",
            (1, 1),
            {
                (0, 1): (
                    "q",
                    (0, 4),
                    {
                        None: ((2, 4), (4, 4)),
                        (0, 2): ((4, 4), (1, 4), (1, 3)),
                        (0, 3): (
                            "q",
                            (2, 3),
                            {
                                None: ((0, 2), (1, 3), (3, 3)),
                                (0, 2): ((1, 2), (3, 2), (1, 4), (4, 4)),
                                (1, 0): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                (1, 2): ((2, 4), (3, 3)),
                                (1, 3): ((3, 2), (4, 4), (2, 4)),
                                (2, 4): ((1, 2), (3, 2), (1, 4), (4, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 3),),
                                        (1, 2): ((3, 3),),
                                        (1, 3): ((0, 2), (3, 2), (4, 1), (4, 4)),
                                        (3, 3): ((1, 2), (2, 4), (4, 4)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 2), (1, 2), (3, 2)),
                                        (0, 2): ((1, 2), (3, 2)),
                                        (1, 0): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                        (1, 2): ((2, 4), (3, 3)),
                                        (1, 3): ((0, 2), (3, 2), (1, 2), (1, 4), (4, 4)),
                                        (2, 4): ((1, 2), (3, 2)),
                                        (3, 2): ((1, 2), (2, 4), (4, 4)),
                                        (3, 3): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                    },
                                ),
                                (3, 2): ((1, 2), (2, 4), (4, 4)),
                                (3, 3): ((1, 2), (2, 4), (4, 4)),
                                (4, 2): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                (4, 3): ((0, 2), (1, 2), (3, 2), (1, 4)),
                            },
                        ),
                        (1, 0): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 3)),
                        (2, 3): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 2), (1, 3)),
                                (0, 2): ((1, 3), (3, 3)),
                                (1, 2): ((0, 2), (1, 3), (3, 3)),
                                (1, 3): ((2, 4), (4, 4)),
                                (1, 4): ((0, 2), (3, 3)),
                                (2, 4): ((1, 3), (3, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 3),),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 2),),
                                        (3, 3): ((1, 3), (0, 2)),
                                        (4, 1): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((2, 4), (4, 4)),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 3), (0, 2)),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((4, 4),),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 4),),
                                            },
                                        ),
                                    },
                                ),
                                (3, 1): ((3, 0), (1, 3), (0, 2)),
                                (3, 3): ((1, 3), (0, 2)),
                                (3, 4): ((1, 3), (0, 2)),
                                (4, 1): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2), (1, 3)),
                                        (0, 2): ((1, 3), (3, 3)),
                                        (1, 2): ((0, 2), (1, 3), (3, 3)),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 2), (3, 3)),
                                        (2, 4): ((1, 3), (3, 3)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((2, 4), (4, 4)),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 3), (0, 2)),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 3), (0, 2)),
                                        (3, 3): ((1, 3), (0, 2)),
                                        (3, 4): ((1, 3), (0, 2)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((1, 4),),
                                        (1, 3): ((4, 4),),
                                        (1, 4): ((0, 2), (3, 3)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((4, 4),),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 4),),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 4)),
                                        (4, 4): ((0, 2), (1, 3)),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((4, 4), (1, 4), (1, 3), (3, 3)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 2), (1, 3), (0, 3)),
                                (0, 2): ((1, 3), (1, 4)),
                                (0, 3): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((1, 3),),
                                        (1, 2): ((3, 3),),
                                        (1, 3): ((0, 2), (3, 2), (4, 1), (4, 4)),
                                        (3, 3): ((1, 2), (2, 4), (4, 4)),
                                    },
                                ),
                                (1, 2): ((0, 2), (1, 3), (4, 4), (1, 4)),
                                (1, 3): ((2, 4), (4, 4)),
                                (1, 4): ((0, 2), (1, 3), (1, 2)),
                                (2, 3): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((1, 3),),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 2),),
                                        (3, 3): ((1, 3), (0, 2)),
                                        (4, 1): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((2, 4), (4, 4)),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 3), (0, 2)),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((4, 4),),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 4),),
                                            },
                                        ),
                                    },
                                ),
                                (2, 4): ((1, 3), (0, 3), (1, 2)),
                                (3, 3): ((2, 4), (4, 4)),
                                (3, 4): ((0, 2), (1, 3), (1, 4), (4, 4)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 3), (1, 3)),
                                (0, 2): ((0, 3), (1, 3), (1, 2), (1, 0), (4, 0)),
                                (0, 3): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((0, 2), (1, 2), (3, 2)),
                                        (0, 2): ((1, 2), (3, 2)),
                                        (1, 0): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                        (1, 2): ((2, 4), (3, 3)),
                                        (1, 3): ((0, 2), (3, 2), (1, 2), (1, 4), (4, 4)),
                                        (2, 4): ((1, 2), (3, 2)),
                                        (3, 2): ((1, 2), (2, 4), (4, 4)),
                                        (3, 3): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                    },
                                ),
                                (1, 2): ((0, 2), (0, 3), (1, 4), (4, 4)),
                                (1, 3): ((0, 3), (2, 4), (4, 4)),
                                (1, 4): ((0, 3), (2, 4), (4, 4)),
                                (2, 3): ((0, 3), (1, 3), (0, 2)),
                                (2, 4): ((0, 3), (1, 3), (1, 2)),
                                (3, 3): ((2, 4), (4, 4)),
                                (3, 4): ((0, 2), (4, 4), (1, 4), (0, 3)),
                            },
                        ),
                        (3, 4): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 3)),
                        (4, 0): ((2, 4), (4, 4), (1, 4), (1, 3)),
                        (4, 2): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 3)),
                        (4, 4): (
                            "q",
                            (2, 4),
                            {
                                None: (),
                                (0, 2): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 4),),
                                        (0, 3): ((2, 3),),
                                        (1, 4): ((2, 3), (3, 3)),
                                        (2, 3): ((0, 3), (3, 3)),
                                        (3, 0): ((3, 1), (1, 4)),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((2, 3),),
                                                (1, 4): ((2, 3), (3, 3)),
                                                (3, 3): ((1, 4),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (0, 2): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (3, 1), (1, 3), (1, 4), (2, 3)),
                        (0, 1): ((4, 4), (1, 4), (1, 3)),
                        (0, 3): ((0, 1), (3, 1), (1, 3), (2, 3), (1, 4), (4, 4)),
                        (1, 0): ((4, 4), (1, 4), (1, 3), (2, 3)),
                        (1, 2): ((0, 1), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (1, 3): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 1), (2, 3), (3, 4)),
                                (0, 1): ((2, 3), (2, 4), (4, 4)),
                                (0, 3): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((0, 1), (2, 3), (3, 4)),
                                        (0, 1): ((2, 3), (2, 4), (4, 4)),
                                        (1, 0): ((2, 3), (2, 4), (4, 4)),
                                        (2, 3): ((0, 1), (4, 4), (4, 2)),
                                        (2, 4): ((0, 1), (3, 1), (4, 0), (4, 1), (3, 2)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((2, 3), (2, 4), (4, 4)),
                                                (1, 0): ((0, 1), (3, 2), (4, 2)),
                                                (3, 4): ((0, 1), (3, 2), (4, 2)),
                                            },
                                        ),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4), (4, 4)),
                                                (1, 0): ((2, 3), (2, 4), (4, 4)),
                                                (2, 3): ((0, 1), (4, 4), (4, 2)),
                                                (3, 2): ((4, 4), (2, 4), (3, 4)),
                                            },
                                        ),
                                        (3, 2): ((4, 4), (2, 4), (3, 4)),
                                        (3, 4): ((4, 4), (1, 4), (4, 2), (3, 2)),
                                        (4, 0): ((2, 3), (3, 4), (0, 1)),
                                    },
                                ),
                                (1, 0): ((2, 3), (2, 4), (4, 4)),
                                (1, 2): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((3, 2), (4, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (3, 2): (
                                                    (1, 0),
                                                    (4, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (3, 4): ((0, 1), (4, 2)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 3): ((0, 1), (3, 1), (4, 0), (3, 0)),
                                (2, 4): ((0, 1), (2, 3), (3, 1), (4, 0), (3, 0)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((2, 3), (2, 4), (4, 4)),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((2, 3), (2, 4), (4, 4)),
                                                (1, 0): ((0, 1), (3, 2), (4, 2)),
                                                (3, 4): ((0, 1), (3, 2), (4, 2)),
                                            },
                                        ),
                                        (1, 0): ((0, 1), (3, 2), (4, 2)),
                                        (1, 2): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((3, 2), (4, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (3, 2): (
                                                    (1, 0),
                                                    (4, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (3, 4): ((0, 1), (4, 2)),
                                            },
                                        ),
                                        (3, 4): ((0, 1), (3, 2), (4, 2)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4), (4, 4)),
                                                (1, 0): ((2, 3), (2, 4), (4, 4)),
                                                (2, 3): ((0, 1), (4, 4), (4, 2)),
                                                (3, 2): ((4, 4), (2, 4), (3, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (3, 2): ((0, 1), (3, 1), (4, 0), (3, 0)),
                                (3, 4): ((1, 0), (4, 4), (1, 4), (4, 2), (3, 2)),
                                (4, 0): ((2, 3), (3, 4), (0, 1)),
                                (4, 4): ((0, 1), (0, 3), (3, 2), (4, 2)),
                            },
                        ),
                        (1, 4): ((0, 1), (3, 1), (3, 3), (4, 0), (3, 0)),
                        (2, 3): ((0, 1), (3, 1), (3, 3), (4, 0), (3, 0)),
                        (2, 4): ((0, 1), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((1, 3), (1, 4)),
                                (1, 0): ((0, 1), (1, 3), (1, 4), (2, 3)),
                                (3, 4): ((0, 1), (1, 3), (1, 4), (2, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (0, 1): ((0, 3), (1, 3), (1, 2), (1, 0), (4, 0)),
                                (0, 3): (
                                    "q",
                                    (4, 4),
                                    {
                                        None: (),
                                        (4, 0): (
                                            "q",
                                            (3, 3),
                                            {
                                                (0, 1): ((2, 3), (2, 4)),
                                                (1, 0): ((1, 4), (4, 2), (3, 2)),
                                                (1, 2): (
                                                    "q",
                                                    (1, 3),
                                                    {
                                                        None: ((0, 1), (2, 3)),
                                                        (0, 1): ((2, 3), (2, 4)),
                                                        (1, 0): ((1, 4), (2, 3)),
                                                        (2, 3): ((0, 1), (1, 4), (4, 2)),
                                                        (2, 4): ((0, 1), (1, 4), (3, 2)),
                                                        (3, 2): ((0, 1), (2, 4)),
                                                        (3, 4): ((0, 1), (1, 4), (2, 3)),
                                                        (4, 1): ((0, 1), (3, 2)),
                                                        (4, 3): ((0, 1), (1, 4)),
                                                    },
                                                ),
                                                (1, 3): (
                                                    "q",
                                                    (1, 2),
                                                    {
                                                        None: ((1, 0),),
                                                        (0, 1): ((2, 3), (2, 4)),
                                                        (1, 0): ((4, 3), (3, 2)),
                                                        (2, 3): ((0, 1), (4, 3), (4, 2)),
                                                        (3, 2): ((2, 4), (3, 4)),
                                                    },
                                                ),
                                                (1, 4): ((0, 1), (2, 3), (2, 4)),
                                                (2, 3): ((0, 1), (1, 4), (4, 2)),
                                                (2, 4): ((0, 1), (1, 4), (3, 2)),
                                                (3, 2): ((0, 1), (2, 4), (3, 4)),
                                                (3, 4): ((0, 1), (1, 4), (4, 2), (3, 2)),
                                                (4, 1): ((0, 1), (3, 2)),
                                                (4, 2): ((0, 1), (2, 3), (3, 4)),
                                                (4, 3): ((1, 0), (2, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (1, 0): ((0, 3), (1, 4), (4, 4)),
                                (1, 3): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4), (4, 4)),
                                                (1, 0): ((2, 3), (2, 4), (4, 4)),
                                                (2, 3): ((0, 1), (4, 4), (4, 2)),
                                                (3, 2): ((4, 4), (2, 4), (3, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (1, 4): ((0, 1), (3, 3), (2, 3), (1, 2), (2, 4), (4, 4)),
                                (3, 3): ((0, 1), (4, 4), (1, 4), (1, 3), (2, 3)),
                                (4, 0): ((0, 1), (3, 3), (2, 3), (1, 3), (2, 4)),
                                (4, 1): ((0, 1), (3, 3), (3, 2), (4, 4)),
                                (4, 3): ((0, 1), (3, 3), (2, 3), (1, 3), (2, 4)),
                                (4, 4): ((0, 1), (3, 3), (2, 3), (1, 3), (2, 4)),
                            },
                        ),
                        (3, 3): ((0, 1), (3, 1), (4, 4), (1, 4), (1, 3), (2, 3)),
                        (3, 4): ((0, 1), (4, 4), (1, 4), (1, 3), (2, 3)),
                        (4, 3): ((0, 1), (3, 1), (1, 3), (1, 4)),
                        (4, 4): ((0, 1), (3, 1), (3, 3), (0, 3), (3, 2), (4, 2)),
                    },
                ),
                (0, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (4, 0), (4, 1)),
                (0, 4): (
                    "q",
                    (1, 2),
                    {
                        None: ((0, 1),),
                        (0, 1): ((1, 3), (3, 3)),
                        (0, 2): ((1, 0), (2, 3), (3, 2)),
                        (1, 0): ((0, 2), (1, 3)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((1, 3),),
                                (0, 2): ((1, 3),),
                                (1, 0): ((1, 3),),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1),),
                                (0, 1): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((3, 2),),
                                        (0, 3): ((2, 3), (1, 4), (2, 4), (4, 4)),
                                        (1, 0): ((0, 3), (1, 3)),
                                        (1, 4): ((0, 3), (1, 3)),
                                        (2, 3): ((0, 3), (3, 2)),
                                        (3, 2): ((0, 3), (1, 3)),
                                    },
                                ),
                                (0, 2): ((1, 0),),
                                (1, 0): ((0, 1), (2, 3), (3, 3)),
                            },
                        ),
                    },
                ),
                (1, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2), (1, 2), (1, 3)),
                        (0, 1): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 3)),
                        (0, 2): ((4, 4), (1, 4), (1, 3), (2, 3)),
                        (0, 3): ((0, 2), (0, 1), (3, 1), (3, 3), (4, 0), (4, 1)),
                        (1, 2): ((2, 4), (4, 4)),
                        (1, 3): ((2, 4), (4, 4)),
                        (2, 3): ((2, 4), (4, 4)),
                        (2, 4): ((4, 4), (1, 4), (1, 3), (2, 3), (3, 3)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (1, 3), (0, 3)),
                                (0, 2): ((0, 1), (1, 3), (1, 4), (2, 3)),
                                (1, 2): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((3, 3),),
                                        (1, 3): ((0, 1), (0, 2), (2, 3), (4, 1), (4, 4)),
                                        (2, 3): ((0, 1), (1, 3), (4, 2)),
                                        (3, 3): ((0, 1), (2, 4), (4, 2)),
                                    },
                                ),
                                (2, 4): ((0, 1), (1, 2), (1, 3)),
                                (3, 2): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((1, 3),),
                                        (0, 2): ((1, 3),),
                                        (3, 4): ((0, 2),),
                                    },
                                ),
                                (3, 4): ((0, 2), (1, 2), (1, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 3), (1, 2)),
                                (0, 1): ((0, 2), (0, 3), (1, 3)),
                                (0, 2): ((0, 3), (1, 4), (4, 4)),
                                (0, 3): ((0, 2), (1, 2), (3, 2), (1, 4), (4, 4)),
                                (1, 2): ((0, 2), (0, 3), (1, 4), (4, 4)),
                                (1, 3): ((0, 2), (0, 1), (3, 3), (4, 4), (3, 2)),
                                (1, 4): ((0, 2), (0, 1), (3, 3), (4, 4), (4, 3)),
                                (2, 3): ((0, 2), (1, 2)),
                                (2, 4): ((0, 3), (1, 3), (1, 2)),
                                (3, 2): ((0, 2), (0, 1), (0, 3), (1, 4), (4, 4)),
                                (3, 3): ((0, 2), (1, 2), (1, 3)),
                                (3, 4): ((0, 2), (0, 1), (4, 4), (1, 4), (0, 3)),
                                (4, 1): ((0, 2), (0, 1), (3, 3), (3, 2), (4, 4)),
                                (4, 2): ((0, 2), (0, 1), (0, 3), (1, 4), (4, 4)),
                            },
                        ),
                        (4, 2): ((0, 2), (0, 1), (3, 1), (3, 3), (3, 0), (4, 0)),
                        (4, 3): ((0, 2), (0, 1), (3, 1), (3, 3), (3, 0)),
                    },
                ),
                (1, 2): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (2, 4), (4, 4)),
                        (0, 1): ((2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (0, 3): ((0, 1), (0, 2), (3, 1), (3, 3), (4, 0), (4, 1)),
                        (1, 0): ((2, 4), (4, 4)),
                        (1, 3): ((1, 0), (4, 4), (2, 4)),
                        (2, 4): ((0, 1), (3, 1), (3, 3), (4, 0), (3, 0)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 2), (1, 3), (4, 4), (1, 4)),
                                (1, 0): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((3, 3),),
                                        (1, 3): ((0, 1), (0, 2), (2, 3), (4, 1), (4, 4)),
                                        (2, 3): ((0, 1), (1, 3), (4, 2)),
                                        (3, 3): ((0, 1), (2, 4), (4, 2)),
                                    },
                                ),
                                (3, 2): ((1, 0), (0, 2), (1, 3), (4, 0)),
                                (3, 4): ((0, 2), (1, 0), (4, 0), (1, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 3), (1, 4), (4, 4)),
                                (0, 2): ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (0, 3): ((0, 1), (4, 4), (2, 4)),
                                (1, 3): ((0, 1), (0, 2), (3, 3), (4, 4), (3, 2)),
                                (1, 4): ((0, 1), (0, 2), (3, 3), (4, 4), (4, 3)),
                                (2, 3): ((0, 1), (0, 3), (1, 3), (2, 4), (4, 4)),
                                (2, 4): ((0, 1), (0, 3), (1, 4), (4, 4)),
                                (3, 2): ((0, 1), (0, 2), (0, 3), (1, 4), (4, 4)),
                                (3, 3): ((0, 1), (2, 4), (4, 4)),
                                (3, 4): ((0, 1), (0, 2), (4, 4), (1, 4), (0, 3)),
                                (4, 0): ((0, 1), (0, 3), (2, 4), (4, 4), (1, 4)),
                                (4, 1): ((0, 1), (0, 2), (3, 3), (3, 2), (4, 4)),
                                (4, 2): ((0, 1), (0, 2), (0, 3), (1, 4), (4, 4)),
                                (4, 3): ((0, 1), (0, 3), (1, 3), (2, 4), (4, 4)),
                                (4, 4): ((0, 1), (3, 3), (2, 3), (2, 4)),
                            },
                        ),
                        (3, 2): ((0, 2), (4, 4), (1, 4), (1, 3), (3, 1), (0, 1)),
                        (4, 0): ((0, 1), (2, 4), (3, 1), (1, 3), (1, 4)),
                        (4, 2): ((0, 1), (0, 2), (3, 1), (3, 3), (3, 0), (4, 0)),
                        (4, 3): ((0, 1), (0, 2), (3, 1), (3, 3), (3, 0)),
                        (4, 4): ((0, 1), (2, 4), (3, 1), (3, 3), (4, 2)),
                    },
                ),
                (1, 3): (
                    "q",
                    (4, 4),
                    {
                        None: ((0, 1), (0, 2), (0, 4)),
                        (0, 1): ((0, 4), (2, 4)),
                        (0, 2): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 1), (0, 4), (3, 2)),
                                (0, 1): ((0, 4), (1, 4), (2, 3), (2, 4)),
                                (0, 3): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((0, 1), (0, 4), (3, 2)),
                                        (0, 1): ((2, 3), (2, 4)),
                                        (0, 4): ((1, 4), (3, 2)),
                                        (1, 0): ((0, 4), (3, 2)),
                                        (1, 4): ((0, 4), (0, 1), (3, 2)),
                                        (2, 3): ((0, 1), (0, 4), (4, 2)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1), (0, 4)),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (0, 4): ((1, 4), (3, 2)),
                                                (1, 0): ((0, 4), (3, 2)),
                                                (1, 4): ((0, 4), (0, 1)),
                                                (3, 4): (
                                                    (0, 1),
                                                    (1, 4),
                                                    (4, 0),
                                                    (4, 2),
                                                    (3, 2),
                                                ),
                                                (4, 0): ((0, 1), (3, 2)),
                                                (4, 3): ((0, 1), (2, 4)),
                                            },
                                        ),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (0, 4): ((1, 4), (3, 2)),
                                                (1, 0): ((0, 4), (3, 2)),
                                                (1, 4): ((0, 4), (1, 0)),
                                                (2, 3): ((0, 1), (0, 4), (4, 2)),
                                                (3, 2): ((0, 4), (2, 4), (3, 4)),
                                            },
                                        ),
                                        (3, 2): ((0, 1), (2, 4), (3, 4)),
                                        (3, 4): ((0, 1), (1, 4), (4, 0), (4, 2), (3, 2)),
                                        (4, 0): ((0, 1), (3, 2)),
                                        (4, 2): ((0, 1), (1, 4), (3, 2)),
                                        (4, 3): ((0, 1), (2, 4)),
                                    },
                                ),
                                (0, 4): ((0, 1), (1, 4), (2, 3), (2, 4)),
                                (1, 0): ((0, 4), (3, 2)),
                                (1, 2): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1), (4, 2)),
                                                (0, 1): ((0, 4), (1, 4), (2, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (1, 4): ((0, 1), (0, 4)),
                                                (2, 3): ((0, 4), (0, 1)),
                                                (2, 4): ((0, 1),),
                                                (3, 2): (
                                                    (1, 0),
                                                    (0, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (4, 0): ((1, 0), (1, 4), (2, 3), (2, 4)),
                                                (4, 1): ((0, 1),),
                                                (4, 2): ((0, 1), (0, 4)),
                                                (4, 3): ((0, 4), (1, 4), (2, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 3): ((0, 1), (0, 4), (4, 2)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1), (0, 4)),
                                        (0, 1): ((0, 4), (1, 4), (2, 3), (2, 4)),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((0, 1), (0, 4)),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (0, 4): ((1, 4), (3, 2)),
                                                (1, 0): ((0, 4), (3, 2)),
                                                (1, 4): ((0, 4), (0, 1)),
                                                (3, 4): (
                                                    (0, 1),
                                                    (1, 4),
                                                    (4, 0),
                                                    (4, 2),
                                                    (3, 2),
                                                ),
                                                (4, 0): ((0, 1), (3, 2)),
                                                (4, 3): ((0, 1), (2, 4)),
                                            },
                                        ),
                                        (0, 4): ((0, 1), (1, 4), (2, 4), (2, 3)),
                                        (1, 0): ((0, 4), (3, 2)),
                                        (1, 2): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 1), (4, 2)),
                                                (0, 1): ((0, 4), (1, 4), (2, 4), (2, 3)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (1, 4): ((0, 1), (0, 4)),
                                                (2, 3): ((0, 4), (0, 1)),
                                                (2, 4): ((0, 1),),
                                                (3, 2): (
                                                    (1, 0),
                                                    (0, 4),
                                                    (1, 4),
                                                    (2, 4),
                                                    (3, 4),
                                                ),
                                                (4, 0): ((1, 0), (1, 4), (2, 3), (2, 4)),
                                                (4, 1): ((0, 1),),
                                                (4, 2): ((0, 1), (0, 4)),
                                                (4, 3): ((0, 4), (1, 4), (2, 4)),
                                            },
                                        ),
                                        (3, 2): ((0, 4), (0, 1)),
                                        (3, 4): ((0, 1), (1, 4), (4, 0), (4, 2), (3, 2)),
                                        (4, 0): ((0, 1), (3, 2)),
                                        (4, 3): ((0, 1), (2, 4), (2, 3)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((1, 0),),
                                                (0, 1): ((2, 3), (2, 4)),
                                                (0, 4): ((1, 4), (3, 2)),
                                                (1, 0): ((0, 4), (3, 2)),
                                                (1, 4): ((0, 4), (1, 0)),
                                                (2, 3): ((0, 1), (0, 4), (4, 2)),
                                                (3, 2): ((0, 4), (2, 4), (3, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (3, 2): ((0, 1), (2, 4), (3, 4)),
                                (3, 4): ((0, 1), (1, 4), (4, 0), (4, 2), (3, 2)),
                                (4, 0): ((0, 1), (3, 2)),
                                (4, 2): ((0, 1), (1, 4), (4, 0), (3, 4)),
                                (4, 3): ((0, 1), (1, 4), (2, 4)),
                            },
                        ),
                        (0, 4): ((0, 1), (1, 2), (1, 4), (3, 2), (4, 2), (3, 3)),
                        (1, 0): ((1, 4), (2, 4), (0, 4)),
                        (1, 2): ((0, 1), (1, 4), (2, 4), (0, 4)),
                        (2, 4): ((0, 1), (1, 2), (1, 4), (3, 4), (0, 4)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 4), (2, 4)),
                                (0, 4): ((0, 1), (1, 2), (1, 4), (2, 4), (3, 4), (3, 3)),
                                (1, 0): ((1, 4), (2, 4), (0, 4)),
                                (1, 2): ((0, 4), (0, 1)),
                                (3, 4): ((0, 1), (1, 2), (4, 0), (4, 2), (4, 1)),
                                (4, 0): ((1, 0), (4, 1), (4, 2)),
                                (4, 3): ((0, 1), (1, 2), (4, 2), (4, 1)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1), (0, 2), (0, 4)),
                                (0, 1): ((0, 3), (0, 4), (2, 4)),
                                (0, 2): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: (),
                                        (4, 0): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: (),
                                                (0, 3): (
                                                    "q",
                                                    (1, 2),
                                                    {
                                                        None: ((1, 0),),
                                                        (0, 1): ((2, 3), (2, 4)),
                                                        (1, 0): ((4, 3), (3, 2)),
                                                        (2, 3): ((0, 1), (4, 3), (4, 2)),
                                                        (3, 2): ((2, 4), (3, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (0, 4): ((0, 1), (0, 2), (1, 4), (3, 3), (3, 2)),
                                (1, 0): ((0, 3), (2, 4), (0, 4)),
                                (1, 2): ((0, 1), (0, 3), (2, 4), (0, 4)),
                                (2, 4): ((0, 1), (0, 2), (1, 4), (3, 3), (0, 4), (3, 2)),
                                (4, 0): ((0, 3), (2, 4), (0, 2), (0, 1)),
                                (4, 3): ((0, 3), (0, 4), (2, 4)),
                            },
                        ),
                        (3, 2): ((0, 1), (2, 4), (0, 2)),
                        (4, 0): ((1, 4), (2, 4), (0, 2), (0, 1)),
                        (4, 3): ((0, 4), (2, 4)),
                    },
                ),
                (1, 4): ((0, 1), (1, 2), (2, 3), (3, 3), (3, 4), (0, 4), (4, 4)),
                (2, 3): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 3), (4, 0), (3, 0)),
                                (0, 4): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: (),
                                        (0, 2): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 3), (1, 4), (3, 2)),
                                                (1, 3): ((1, 4), (3, 2)),
                                                (1, 4): ((3, 0), (3, 3)),
                                                (2, 4): ((1, 4), (3, 2)),
                                                (3, 2): ((1, 4), (3, 0), (3, 3)),
                                                (3, 3): ((1, 4), (3, 2)),
                                                (3, 4): ((1, 4), (3, 0), (3, 3)),
                                                (4, 2): ((1, 4), (3, 0), (3, 3)),
                                                (4, 3): ((1, 3), (3, 0), (3, 2), (1, 4)),
                                                (4, 4): ((3, 0), (3, 3)),
                                            },
                                        ),
                                    },
                                ),
                                (1, 2): ((0, 4), (1, 3), (4, 4)),
                                (2, 4): ((1, 2), (3, 4), (1, 4), (3, 3), (4, 4)),
                                (3, 0): ((0, 4), (0, 2)),
                                (3, 2): ((0, 4), (0, 2)),
                                (3, 4): ((0, 2), (2, 4), (3, 3), (4, 2), (3, 2)),
                                (4, 1): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2), (0, 4)),
                                        (0, 2): ((0, 4), (3, 3), (0, 3), (4, 4), (4, 2)),
                                        (0, 4): ((0, 2), (3, 3), (4, 4), (4, 2)),
                                        (1, 2): ((0, 4), (1, 3), (4, 4)),
                                        (2, 4): ((0, 2), (3, 4), (3, 3)),
                                        (3, 0): ((0, 4), (0, 2)),
                                        (3, 2): ((0, 4), (0, 2)),
                                        (3, 4): ((0, 2), (2, 4), (3, 3), (4, 2)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 2), (0, 4)),
                                        (0, 2): ((0, 4), (4, 0)),
                                        (0, 4): ((0, 2), (1, 3), (3, 0), (4, 2), (4, 4)),
                                        (1, 2): ((0, 4), (4, 0)),
                                        (1, 3): ((4, 0), (0, 4)),
                                        (2, 4): ((0, 2), (3, 2), (4, 0), (0, 4)),
                                        (3, 2): ((0, 4), (0, 2)),
                                        (3, 4): ((0, 2), (2, 4), (4, 2)),
                                        (4, 0): ((1, 3), (0, 2), (0, 4)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (1, 2),
                            {
                                None: (),
                                (0, 2): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((1, 3), (0, 3), (3, 3)),
                                        (0, 3): ((1, 3), (3, 1)),
                                        (0, 4): ((1, 3), (3, 3), (3, 4), (4, 4)),
                                        (1, 3): ((3, 2), (3, 3), (3, 0), (4, 1), (3, 1)),
                                        (2, 3): ((3, 4), (3, 1), (3, 3), (4, 4)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((3, 4),),
                                                (2, 3): ((3, 4),),
                                                (3, 3): ((3, 4),),
                                            },
                                        ),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((0, 3), (1, 3)),
                                                (0, 3): ((2, 3), (3, 2)),
                                                (0, 4): ((1, 3), (3, 3), (3, 4), (4, 4)),
                                                (1, 3): ((3, 2), (3, 3)),
                                                (2, 3): ((0, 3), (0, 4), (4, 4)),
                                                (3, 3): ((1, 3), (0, 4), (4, 4)),
                                                (3, 4): ((2, 3), (3, 3)),
                                            },
                                        ),
                                        (3, 3): ((1, 3), (0, 4)),
                                        (3, 4): ((4, 4), (0, 4), (1, 3)),
                                        (4, 1): ((2, 3), (3, 2)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 0): (
                    "q",
                    (3, 1),
                    {
                        None: ((0, 1), (0, 4), (0, 2)),
                        (0, 1): ((1, 3), (1, 2), (1, 4), (4, 1), (3, 2)),
                        (0, 2): ((0, 1), (0, 4), (1, 3), (1, 4), (2, 3)),
                        (0, 4): ((0, 1), (1, 2), (1, 3)),
                        (1, 0): ((1, 3), (1, 2), (0, 2)),
                        (1, 2): ((1, 0), (1, 3), (4, 0), (4, 4), (4, 1), (4, 2)),
                        (2, 4): ((0, 1), (0, 4), (1, 2), (1, 3)),
                        (3, 2): ((0, 1), (1, 3)),
                        (3, 4): ((0, 1), (1, 2), (1, 3)),
                    },
                ),
                (3, 1): (
                    "q",
                    (3, 0),
                    {
                        None: ((0, 1), (0, 2), (2, 4), (3, 3), (2, 3)),
                        (0, 1): ((3, 3), (1, 2), (2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 3), (2, 3), (1, 3), (2, 4)),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: (),
                                (1, 0): (
                                    "q",
                                    (0, 2),
                                    {
                                        None: (),
                                        (1, 2): (
                                            "q",
                                            (2, 4),
                                            {
                                                None: (),
                                                (0, 4): (
                                                    "q",
                                                    (1, 4),
                                                    {
                                                        None: ((4, 4),),
                                                        (4, 1): ((2, 3), (3, 3)),
                                                        (4, 2): ((2, 3), (3, 3)),
                                                        (4, 4): ((2, 3), (3, 3)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (0, 4): ((0, 1), (0, 2), (3, 3), (2, 3), (2, 4), (4, 4)),
                        (1, 0): ((3, 3), (2, 3), (1, 2), (0, 2), (2, 4)),
                        (1, 2): ((0, 1), (3, 3), (2, 3), (2, 4), (4, 4)),
                        (1, 3): ((0, 1), (0, 2), (0, 4), (3, 3), (4, 4), (3, 2)),
                        (1, 4): ((0, 1), (0, 2), (0, 4), (3, 3), (4, 4), (4, 3)),
                        (2, 3): ((0, 3), (1, 0), (1, 2), (1, 3), (0, 4), (4, 0)),
                        (2, 4): ((0, 1), (1, 2), (2, 3), (3, 3)),
                        (3, 2): ((0, 1), (0, 2), (0, 3), (0, 4), (1, 4), (4, 4)),
                        (3, 3): ((1, 0), (1, 2), (1, 3), (0, 4), (4, 0)),
                        (3, 4): ((0, 1), (0, 2), (0, 4), (4, 4), (1, 4), (0, 3)),
                        (4, 1): ((0, 1), (0, 2), (0, 4), (3, 3), (3, 2), (4, 4)),
                        (4, 2): ((0, 1), (0, 2), (0, 3), (0, 4), (1, 4), (4, 4)),
                    },
                ),
                (3, 2): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 4), (3, 3), (3, 1)),
                                (0, 2): ((3, 3), (1, 3), (2, 3), (2, 4)),
                                (0, 3): ((0, 2), (0, 4), (4, 0), (3, 1)),
                                (0, 4): ((1, 2), (1, 3), (3, 3)),
                                (1, 2): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: (),
                                                (3, 1): (
                                                    "q",
                                                    (2, 4),
                                                    {
                                                        None: ((2, 3),),
                                                        (1, 4): ((3, 4), (4, 4)),
                                                        (2, 3): ((0, 4), (4, 4)),
                                                        (3, 4): ((1, 4), (4, 4)),
                                                        (4, 1): ((4, 2), (2, 3)),
                                                        (4, 2): (
                                                            "q",
                                                            (4, 1),
                                                            {
                                                                None: ((1, 4),),
                                                                (1, 4): (
                                                                    (3, 4),
                                                                    (0, 4),
                                                                    (4, 4),
                                                                ),
                                                                (2, 3): ((0, 4), (4, 4)),
                                                                (4, 4): ((2, 3),),
                                                            },
                                                        ),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (1, 3): ((0, 2), (0, 3), (0, 4), (4, 0), (3, 1)),
                                (1, 4): ((1, 2), (1, 3), (3, 3)),
                                (2, 3): ((0, 2), (0, 3), (0, 4), (1, 4), (4, 4)),
                                (2, 4): ((0, 2), (3, 3), (3, 1), (4, 0), (0, 4)),
                                (3, 1): ((0, 2), (0, 3), (0, 4), (1, 4), (4, 4)),
                                (3, 3): ((0, 2), (0, 4), (4, 0), (3, 1)),
                                (3, 4): ((1, 2), (1, 3), (3, 3)),
                            },
                        ),
                    },
                ),
                (3, 3): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((3, 1), (4, 4), (1, 4), (1, 3), (2, 3)),
                                (1, 2): ((2, 4), (4, 4)),
                                (2, 4): ((1, 2), (4, 4), (1, 4), (1, 3)),
                                (3, 0): ((3, 1), (0, 2)),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((4, 4), (1, 4), (1, 3), (2, 3)),
                                        (1, 2): ((2, 4), (4, 4)),
                                        (2, 4): ((1, 2), (4, 4), (1, 4), (1, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((4, 4), (1, 4), (1, 3), (2, 3)),
                                (1, 2): ((2, 4), (4, 4)),
                                (2, 4): ((1, 2), (4, 4), (1, 4), (1, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((1, 3), (1, 4), (2, 3)),
                                        (1, 2): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((3, 3),),
                                                (1, 3): ((0, 2), (2, 3), (4, 1), (4, 4)),
                                                (2, 3): ((1, 3), (4, 2)),
                                                (3, 3): ((2, 4), (4, 2)),
                                            },
                                        ),
                                        (2, 4): ((1, 2), (1, 3)),
                                        (3, 2): ((1, 2), (1, 3)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((0, 3), (1, 4), (4, 4)),
                                        (1, 2): ((0, 2), (4, 4), (1, 4), (0, 3)),
                                        (2, 4): ((0, 2), (4, 4), (1, 4), (0, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (4, 0): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 2),),
                                (0, 2): ((2, 3), (3, 3)),
                                (1, 2): ((3, 1), (0, 4), (1, 4), (2, 4)),
                                (2, 3): ((0, 2), (0, 4), (3, 1)),
                                (3, 0): ((3, 1), (1, 2)),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((1, 2),),
                                        (0, 2): ((0, 3), (1, 4), (2, 3)),
                                        (1, 2): ((0, 3), (1, 4), (2, 4), (4, 4)),
                                        (2, 3): ((0, 2), (0, 3), (0, 4)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (4, 1): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((3, 1), (1, 3), (1, 4), (2, 3)),
                                (1, 2): ((2, 4), (4, 4)),
                                (2, 3): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((3, 1), (3, 3), (0, 3), (4, 4), (4, 2)),
                                        (1, 2): ((0, 2), (4, 4), (3, 4)),
                                        (2, 4): ((0, 2), (4, 4), (3, 4)),
                                        (3, 0): ((3, 1), (0, 2)),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((0, 2),),
                                                (0, 2): ((3, 3), (4, 4)),
                                                (1, 2): ((0, 2), (3, 3), (4, 4)),
                                                (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                (3, 2): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((4, 4),),
                                                        (1, 2): ((2, 4),),
                                                        (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                    },
                                                ),
                                                (4, 2): (
                                                    "q",
                                                    (3, 2),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((3, 3), (4, 4)),
                                                        (1, 2): ((0, 2), (3, 3), (4, 4)),
                                                        (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (2, 4): ((1, 2), (2, 3), (3, 2), (3, 4)),
                                (3, 0): ((3, 1), (0, 2)),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((3, 3), (3, 2), (4, 4)),
                                        (1, 2): ((0, 2), (3, 3), (3, 2), (4, 4)),
                                        (2, 3): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((0, 2),),
                                                (0, 2): ((3, 3), (4, 4)),
                                                (1, 2): ((0, 2), (3, 3), (4, 4)),
                                                (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                (3, 2): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((4, 4),),
                                                        (1, 2): ((2, 4),),
                                                        (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                    },
                                                ),
                                                (4, 2): (
                                                    "q",
                                                    (3, 2),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((3, 3), (4, 4)),
                                                        (1, 2): ((0, 2), (3, 3), (4, 4)),
                                                        (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (2, 4): ((0, 2), (3, 3), (3, 2), (4, 4)),
                                        (3, 2): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: ((0, 2),),
                                                (0, 2): ((4, 4),),
                                                (1, 2): ((2, 4),),
                                                (2, 3): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((4, 4),),
                                                        (1, 2): ((2, 4),),
                                                        (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                    },
                                                ),
                                                (2, 4): ((0, 3), (1, 2), (1, 3)),
                                                (4, 3): (
                                                    "q",
                                                    (2, 3),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((4, 4),),
                                                        (1, 2): ((2, 4),),
                                                        (1, 3): ((4, 0), (0, 2)),
                                                        (2, 4): ((1, 2),),
                                                        (4, 0): ((1, 3), (2, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (4, 2): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((0, 2),),
                                                (0, 2): ((3, 3),),
                                                (1, 2): ((3, 3),),
                                                (2, 3): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((3, 3), (4, 4)),
                                                        (1, 2): ((0, 2), (3, 3), (4, 4)),
                                                        (2, 4): ((0, 2), (3, 3), (4, 4)),
                                                    },
                                                ),
                                                (2, 4): ((3, 3),),
                                                (4, 3): ((2, 3), (0, 2)),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (2, 3),
                                            {
                                                None: ((0, 2),),
                                                (0, 2): ((3, 3),),
                                                (1, 2): ((3, 3),),
                                                (1, 3): ((4, 0), (0, 2)),
                                                (2, 4): ((1, 2),),
                                                (3, 2): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((4, 4),),
                                                        (1, 2): ((2, 4),),
                                                        (1, 3): ((4, 0), (0, 2)),
                                                        (2, 4): ((1, 2),),
                                                        (4, 0): ((1, 3), (2, 4)),
                                                    },
                                                ),
                                                (4, 0): ((1, 3), (0, 3)),
                                                (4, 2): ((3, 2), (0, 2)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((1, 2), (3, 2)),
                                        (1, 2): ((0, 2), (3, 1), (3, 3)),
                                        (1, 3): ((4, 0), (0, 2)),
                                        (2, 4): ((1, 2),),
                                        (3, 0): ((3, 1), (0, 2)),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((0, 2),),
                                                (0, 2): ((3, 3),),
                                                (1, 2): ((3, 3),),
                                                (1, 3): ((4, 0), (0, 2)),
                                                (2, 4): ((1, 2),),
                                                (3, 2): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((0, 2),),
                                                        (0, 2): ((4, 4),),
                                                        (1, 2): ((2, 4),),
                                                        (1, 3): ((4, 0), (0, 2)),
                                                        (2, 4): ((1, 2),),
                                                        (4, 0): ((1, 3), (2, 4)),
                                                    },
                                                ),
                                                (4, 0): ((1, 3), (0, 3)),
                                                (4, 2): ((3, 2), (0, 2)),
                                            },
                                        ),
                                        (4, 0): ((1, 3), (1, 4)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (4, 2): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)),
                (4, 3): ((0, 1), (0, 2), (0, 4), (3, 1), (3, 3), (3, 0)),
                (4, 4): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((3, 1), (3, 3), (0, 3), (3, 2), (4, 2)),
                                (1, 2): ((2, 4), (3, 1), (3, 3), (4, 2)),
                                (2, 4): ((1, 2), (1, 3), (3, 1)),
                                (3, 0): ((3, 1), (0, 2)),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((3, 3), (2, 3), (1, 3), (2, 4)),
                                        (1, 2): ((3, 3), (2, 3), (2, 4)),
                                        (2, 4): ((0, 3), (1, 2), (1, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 3): (
            "q",
            (4, 4),
            {
                None: ((0, 2), (0, 4)),
                (0, 1): (
                    "q",
                    (0, 3),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 3), (3, 3), (4, 2), (4, 3)),
                        (0, 4): ((2, 0), (4, 2)),
                        (1, 0): ((0, 4), (0, 2)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 2), (0, 4), (1, 3)),
                        (3, 0): ((0, 4), (0, 2)),
                        (4, 0): ((0, 2), (2, 4)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((3, 3),),
                                (3, 0): ((2, 0), (4, 0)),
                                (3, 3): ((0, 2), (0, 4)),
                                (3, 4): ((0, 2), (0, 4)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (1, 4)),
                                (0, 4): ((0, 2), (1, 1), (1, 3), (3, 3)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (1, 4)),
                                (2, 4): ((0, 2), (0, 4), (1, 3)),
                                (3, 0): ((0, 4), (0, 2)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                    },
                ),
                (0, 2): ((4, 0), (4, 2)),
                (0, 3): (
                    "q",
                    (0, 1),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 1), (3, 1), (4, 1), (4, 2)),
                        (0, 4): ((0, 2), (1, 1)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 2), (1, 1)),
                        (3, 0): ((0, 4), (0, 2)),
                        (3, 1): ((0, 4), (0, 2)),
                        (4, 0): ((0, 2), (1, 1)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 4)),
                                (0, 4): ((0, 2), (1, 1)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (2, 4)),
                                (2, 4): ((0, 2), (1, 1)),
                                (3, 0): ((0, 4), (0, 2)),
                                (3, 1): ((1, 0), (4, 0)),
                                (4, 0): ((0, 2), (1, 1)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((0, 2),),
                                (1, 1): ((0, 4), (0, 2)),
                                (1, 4): ((0, 2), (0, 4)),
                            },
                        ),
                    },
                ),
                (0, 4): ((2, 0), (4, 2)),
                (1, 0): ((0, 4), (0, 2)),
                (1, 1): ((0, 4), (0, 2)),
                (2, 0): ((0, 4), (2, 4)),
                (2, 4): ((2, 0), (4, 0)),
                (3, 0): ((0, 4), (0, 2)),
                (3, 1): ((0, 4), (0, 2)),
                (4, 0): ((0, 2), (2, 4)),
                (4, 1): (
                    "q",
                    (4, 3),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((3, 3),),
                                (3, 0): ((2, 0), (4, 0)),
                                (3, 3): ((0, 2), (0, 4)),
                                (3, 4): ((0, 2), (0, 4)),
                            },
                        ),
                        (0, 2): ((0, 4), (3, 3), (4, 2)),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 4)),
                                (0, 4): ((0, 2), (1, 1)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (2, 4)),
                                (2, 4): ((0, 2), (1, 1)),
                                (3, 0): ((0, 4), (0, 2)),
                                (3, 1): ((1, 0), (4, 0)),
                                (4, 0): ((0, 2), (1, 1)),
                            },
                        ),
                        (0, 4): ((0, 2), (3, 3), (4, 2)),
                        (1, 0): ((0, 4), (0, 2)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((2, 0), (4, 0)),
                        (3, 0): ((2, 0), (4, 0)),
                        (3, 1): ((2, 0), (4, 0)),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (4, 3): (
                    "q",
                    (4, 1),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (1, 4)),
                                (0, 4): ((0, 2), (1, 1), (1, 3), (3, 3)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (1, 4)),
                                (2, 4): ((0, 2), (0, 4), (1, 3)),
                                (3, 0): ((0, 4), (0, 2)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (0, 2): ((1, 1), (0, 1), (4, 0), (4, 2)),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((0, 2),),
                                (1, 1): ((0, 4), (0, 2)),
                                (1, 4): ((0, 2), (0, 4)),
                            },
                        ),
                        (0, 4): ((0, 2), (1, 1), (0, 1)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((1, 4), (2, 0), (4, 0)),
                        (3, 0): ((0, 4), (0, 2)),
                        (3, 1): ((0, 4), (0, 2)),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
            },
        ),
        (2, 4): (
            "q",
            (0, 1),
            {
                None: ((0, 2), (1, 1)),
                (0, 2): (
                    "q",
                    (0, 4),
                    {
                        None: ((1, 0), (3, 1), (4, 0), (4, 1), (4, 2)),
                        (1, 0): ((3, 1), (4, 0), (2, 0), (3, 0), (3, 3), (2, 3), (1, 3)),
                        (1, 1): ((3, 1), (4, 0), (4, 1), (4, 2)),
                        (1, 4): ((1, 0), (3, 1), (4, 0), (4, 2)),
                        (2, 0): ((1, 0), (4, 0), (1, 3), (2, 3), (3, 3), (0, 3)),
                        (2, 3): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 3), (1, 0), (4, 0)),
                                (0, 3): ((1, 0), (4, 0)),
                                (1, 0): ((0, 3), (3, 1)),
                                (1, 1): ((0, 3), (3, 3), (4, 4), (3, 4)),
                                (1, 4): ((1, 0), (4, 0)),
                                (3, 3): ((3, 4), (0, 3), (1, 0), (4, 0)),
                                (3, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((1, 1),),
                                        (1, 4): ((1, 1),),
                                        (3, 0): ((1, 1),),
                                        (4, 1): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((1, 0),),
                                                (1, 4): ((1, 0),),
                                                (3, 0): ((1, 0),),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((1, 1),),
                                                (1, 4): ((1, 1),),
                                                (3, 0): ((1, 1),),
                                            },
                                        ),
                                    },
                                ),
                                (4, 0): ((0, 3), (1, 1), (3, 1)),
                                (4, 1): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((1, 0),),
                                        (1, 0): ((0, 3), (3, 1)),
                                        (1, 1): ((4, 0),),
                                        (3, 3): ((3, 4), (1, 0)),
                                        (3, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((1, 0),),
                                                (1, 4): ((1, 0),),
                                                (3, 0): ((1, 0),),
                                            },
                                        ),
                                        (4, 0): ((0, 3), (1, 1), (3, 1)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 3), (1, 0), (4, 0), (3, 0)),
                                        (0, 3): ((1, 0), (4, 0), (3, 1)),
                                        (1, 0): ((0, 3), (3, 1)),
                                        (1, 1): ((0, 3), (3, 1), (4, 0), (4, 2)),
                                        (1, 2): ((0, 3), (1, 0), (3, 3), (4, 0), (4, 2)),
                                        (1, 4): ((1, 0), (4, 0), (3, 1)),
                                        (3, 0): ((0, 3), (1, 0), (4, 0), (4, 2)),
                                        (3, 1): ((1, 1), (1, 4)),
                                        (3, 3): ((3, 4), (1, 1), (1, 4)),
                                        (3, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((1, 1),),
                                                (1, 4): ((1, 1),),
                                                (3, 0): ((1, 1),),
                                            },
                                        ),
                                        (4, 0): ((0, 3), (1, 1), (3, 1)),
                                        (4, 4): ((0, 3), (1, 1), (3, 1)),
                                    },
                                ),
                                (4, 4): ((0, 3), (1, 1), (3, 1)),
                            },
                        ),
                        (3, 0): ((1, 0), (3, 1), (4, 0), (4, 2), (4, 3), (3, 2)),
                        (3, 1): ((1, 0), (4, 0), (1, 3), (2, 3), (3, 3), (0, 3)),
                        (3, 2): ((1, 1), (3, 1), (3, 3), (4, 0), (3, 0)),
                        (3, 3): ((1, 0), (4, 0), (1, 3), (1, 4), (1, 2)),
                        (3, 4): ((1, 1), (4, 4), (1, 4), (1, 3), (2, 3), (3, 3)),
                        (4, 0): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (1, 1): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((1, 2), (2, 3)),
                                        (1, 2): ((3, 1), (3, 3), (4, 2)),
                                        (1, 3): ((1, 2), (3, 4)),
                                        (2, 3): ((1, 2), (3, 4)),
                                        (3, 0): ((3, 1), (3, 3), (4, 2)),
                                        (3, 1): ((3, 0), (3, 3)),
                                        (3, 3): ((1, 2), (3, 4)),
                                    },
                                ),
                            },
                        ),
                        (4, 1): ((1, 1), (3, 1), (3, 3), (0, 3), (4, 0), (4, 2), (3, 2)),
                        (4, 2): ((1, 0), (3, 4), (4, 0), (1, 3), (1, 4), (1, 2)),
                        (4, 3): ((1, 1), (3, 1), (3, 3), (3, 0)),
                        (4, 4): (
                            "q",
                            (1, 1),
                            {
                                None: (),
                                (1, 0): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((3, 1),),
                                        (3, 1): ((0, 3), (2, 3), (3, 3)),
                                        (3, 3): ((1, 2), (1, 4)),
                                        (3, 4): ((0, 3), (3, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (1, 0): ((2, 0), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3), (2, 3), (1, 3)),
                (1, 1): (
                    "q",
                    (2, 0),
                    {
                        None: (),
                        (0, 2): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (3, 2), (4, 2)),
                                (0, 3): ((2, 3), (1, 3), (4, 0), (4, 4), (4, 3)),
                                (1, 3): ((0, 3), (4, 2), (3, 2)),
                                (1, 4): ((0, 3), (4, 0), (4, 4), (4, 3), (1, 3), (2, 3)),
                                (2, 3): ((3, 0), (4, 0), (0, 4), (3, 1)),
                                (3, 0): ((2, 3), (4, 0), (4, 4), (4, 3), (1, 3)),
                                (3, 2): ((3, 0), (4, 0), (0, 4), (3, 1)),
                                (3, 4): ((0, 3), (2, 3), (4, 0), (0, 4), (1, 3)),
                                (4, 0): ((0, 3), (3, 2), (4, 3), (3, 4), (1, 4), (0, 4)),
                                (4, 1): ((0, 3), (3, 2), (3, 4), (0, 4)),
                                (4, 2): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (0, 4),
                                            {
                                                None: ((1, 3), (2, 3)),
                                                (1, 2): ((1, 3), (3, 2), (3, 4), (4, 4)),
                                                (1, 3): ((2, 3), (4, 4), (3, 4)),
                                                (1, 4): ((2, 3), (1, 2), (4, 4), (3, 4)),
                                                (2, 3): ((1, 3), (3, 4), (4, 4)),
                                                (3, 2): ((1, 3), (1, 2), (4, 4), (3, 4)),
                                                (4, 4): ((1, 4), (3, 2), (3, 4)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 3): ((0, 3), (2, 3), (4, 0), (0, 4), (1, 3)),
                            },
                        ),
                    },
                ),
                (1, 2): ((1, 1), (2, 0), (4, 0), (0, 4), (3, 1), (3, 0), (3, 3)),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (1, 2),
                            {
                                None: (),
                                (0, 2): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((1, 3), (0, 3), (3, 3)),
                                        (0, 3): ((1, 3), (3, 1)),
                                        (0, 4): ((1, 3), (3, 3), (3, 4), (4, 4)),
                                        (1, 3): ((3, 2), (3, 3), (3, 0), (4, 1), (3, 1)),
                                        (2, 3): ((3, 4), (3, 1), (3, 3), (4, 4)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((3, 4),),
                                                (2, 3): ((3, 4),),
                                                (3, 3): ((3, 4),),
                                            },
                                        ),
                                        (3, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((0, 3), (1, 3)),
                                                (0, 3): ((2, 3), (3, 2)),
                                                (0, 4): ((1, 3), (3, 3), (3, 4), (4, 4)),
                                                (1, 3): ((3, 2), (3, 3)),
                                                (2, 3): ((0, 3), (0, 4), (4, 4)),
                                                (3, 3): ((1, 3), (0, 4), (4, 4)),
                                                (3, 4): ((2, 3), (3, 3)),
                                            },
                                        ),
                                        (3, 3): ((1, 3), (0, 4)),
                                        (3, 4): ((4, 4), (0, 4), (1, 3)),
                                        (4, 1): ((2, 3), (3, 2)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 0): ((1, 0), (2, 0), (4, 0), (0, 4), (1, 3), (1, 4), (3, 4), (1, 2)),
                (3, 1): ((1, 1), (0, 2)),
            },
        ),
        (3, 0): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((3, 2),),
                                (2, 3): ((4, 3), (4, 4)),
                                (3, 1): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((3, 2),),
                                        (2, 3): ((4, 3), (4, 4)),
                                        (3, 2): ((2, 4), (2, 3), (1, 3)),
                                        (4, 3): ((2, 3), (2, 4)),
                                    },
                                ),
                                (3, 2): ((2, 4), (2, 3), (1, 3)),
                                (4, 1): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((3, 2),),
                                        (2, 3): ((4, 3), (4, 4)),
                                        (3, 2): ((2, 4), (2, 3), (1, 3)),
                                        (4, 3): ((2, 3), (1, 3)),
                                    },
                                ),
                                (4, 3): ((2, 3), (2, 4)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 1): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (2, 4),
                            {
                                None: (),
                                (4, 4): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((1, 3),),
                                        (1, 2): ((3, 3),),
                                        (1, 3): ((3, 3),),
                                        (1, 4): ((3, 3),),
                                        (3, 0): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 2): ((3, 3),),
                                                (1, 3): ((3, 3),),
                                                (1, 4): ((3, 3),),
                                            },
                                        ),
                                        (4, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: ((3, 3),),
                                                (0, 3): ((1, 3),),
                                                (1, 1): ((1, 4), (3, 3)),
                                                (1, 4): (
                                                    "q",
                                                    (1, 1),
                                                    {None: ((3, 3),), (3, 3): ((1, 0), (1, 2))},
                                                ),
                                                (3, 2): ((1, 3),),
                                                (3, 3): ((1, 3),),
                                                (3, 4): ((1, 3),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 2): (
            "q",
            (0, 4),
            {
                None: ((0, 2),),
                (0, 2): (
                    "q",
                    (1, 3),
                    {
                        None: ((1, 4), (2, 3)),
                        (0, 1): ((0, 3), (3, 3), (4, 4), (2, 4), (2, 3)),
                        (0, 3): ((2, 3), (1, 4), (4, 4), (1, 1), (3, 1), (0, 1)),
                        (1, 1): ((0, 3), (3, 3), (4, 4), (2, 4), (2, 3)),
                        (1, 2): ((1, 4), (2, 3), (4, 4), (1, 1), (3, 1), (0, 1)),
                        (1, 4): (
                            "q",
                            (0, 1),
                            {
                                None: ((1, 0), (4, 0)),
                                (1, 0): ((3, 4), (4, 4), (3, 3), (2, 3)),
                                (1, 1): ((2, 3), (2, 4), (4, 4)),
                                (1, 2): ((3, 4), (1, 0), (4, 0)),
                                (3, 4): ((1, 2), (1, 0), (4, 0)),
                                (4, 0): ((1, 1), (3, 1)),
                                (4, 1): ((1, 1), (3, 1)),
                                (4, 3): ((1, 0), (2, 3), (4, 4), (2, 4)),
                                (4, 4): ((1, 1), (3, 1)),
                            },
                        ),
                        (2, 0): ((0, 3), (4, 0), (1, 0), (1, 1), (3, 3)),
                        (2, 3): ((0, 3), (3, 3), (3, 1), (4, 4), (3, 4)),
                        (2, 4): ((0, 3), (1, 2), (3, 3), (3, 1), (3, 4), (4, 4)),
                        (4, 1): ((0, 3), (3, 3), (3, 1), (3, 4)),
                        (4, 2): ((0, 3), (1, 2), (3, 3), (3, 1), (3, 4), (4, 4)),
                        (4, 3): ((0, 3), (3, 3), (3, 1), (4, 4), (2, 4), (2, 3)),
                    },
                ),
                (2, 0): ((2, 4), (4, 4)),
                (2, 4): ((2, 0), (4, 0)),
            },
        ),
        (3, 3): (
            "q",
            (1, 3),
            {
                None: ((0, 2), (1, 2)),
                (0, 2): (
                    "q",
                    (4, 4),
                    {
                        None: ((0, 4), (1, 4), (2, 3)),
                        (0, 1): ((0, 4), (1, 4)),
                        (0, 3): ((0, 4), (2, 3), (2, 4)),
                        (0, 4): ((2, 3), (2, 4)),
                        (1, 2): ((0, 4), (1, 4), (2, 4)),
                        (1, 4): ((1, 2), (4, 0), (4, 2)),
                        (2, 3): ((4, 0), (4, 2)),
                        (2, 4): ((2, 3), (4, 0), (1, 0), (1, 1), (4, 1), (3, 1), (4, 2)),
                        (4, 0): ((2, 3), (2, 4)),
                    },
                ),
                (0, 3): ((0, 2), (2, 3), (2, 4)),
                (1, 0): ((1, 2), (0, 2)),
                (1, 1): ((1, 2), (0, 2)),
                (1, 2): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): ((1, 4), (4, 4), (2, 4)),
                        (2, 0): ((0, 3), (2, 4), (4, 4)),
                        (2, 4): ((0, 3), (2, 0), (4, 0)),
                    },
                ),
                (2, 0): ((2, 3), (2, 4), (0, 4), (4, 4)),
                (2, 3): ((0, 2), (0, 3), (0, 4)),
                (3, 0): ((1, 2), (0, 2)),
                (3, 1): ((1, 2), (0, 2)),
            },
        ),
        (3, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 4), (1, 4), (2, 3)),
                                (0, 1): ((0, 4), (0, 3), (1, 0), (2, 3)),
                                (0, 3): ((0, 4), (2, 3), (1, 0), (1, 1)),
                                (0, 4): ((1, 0), (2, 3), (1, 4), (3, 3), (1, 1)),
                                (1, 0): ((0, 4), (0, 3), (3, 3), (2, 3)),
                                (1, 2): ((0, 4), (1, 4), (2, 3), (1, 0), (1, 1)),
                                (1, 4): ((1, 0), (1, 1), (0, 4), (2, 3)),
                                (2, 3): ((0, 4), (0, 3), (3, 3), (1, 1), (1, 0)),
                                (2, 4): ((0, 4), (0, 3), (1, 0), (1, 1)),
                                (3, 1): ((0, 4), (0, 3), (1, 0), (2, 3)),
                                (4, 3): ((2, 3), (0, 4)),
                                (4, 4): ((2, 3), (1, 0), (0, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 0): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (1, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((4, 4), (1, 4), (2, 3), (3, 3)),
                                (1, 0): ((1, 2), (1, 3)),
                                (1, 2): ((1, 0), (4, 4), (1, 4), (2, 3), (3, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((1, 3), (1, 2)),
                                        (1, 0): ((1, 2), (1, 3)),
                                        (1, 2): ((1, 0), (1, 3), (4, 4), (1, 4)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((3, 3),),
                                                (0, 3): ((2, 3), (1, 3)),
                                                (2, 3): ((0, 3), (1, 2), (3, 2)),
                                                (3, 3): (
                                                    "q",
                                                    (1, 2),
                                                    {
                                                        None: ((1, 3),),
                                                        (0, 3): ((2, 3), (1, 4), (4, 4)),
                                                        (1, 3): ((3, 2),),
                                                        (2, 3): ((0, 3), (3, 2)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (1, 0): ((0, 1), (3, 3), (2, 3)),
                                        (1, 2): ((0, 1), (3, 3), (2, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 1): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((3, 2),),
                                (2, 3): ((4, 3), (4, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((3, 2),),
                                        (2, 3): ((4, 3), (4, 4)),
                                        (3, 2): ((2, 4), (2, 3), (1, 3)),
                                        (4, 3): ((2, 3), (1, 3)),
                                    },
                                ),
                                (3, 1): ((3, 0), (3, 2)),
                                (3, 2): ((2, 4), (2, 3), (1, 3)),
                                (4, 3): ((2, 3), (2, 4)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 2): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: ((0, 1),),
                        (0, 1): ((0, 4), (4, 4), (1, 4), (1, 3), (3, 3)),
                        (1, 0): ((0, 1), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)),
                        (1, 2): ((0, 1), (0, 4), (3, 1), (3, 3), (3, 0), (4, 0)),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 4), (1, 3), (0, 3)),
                                (1, 0): ((0, 4), (0, 1)),
                                (1, 2): ((0, 4), (0, 1)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 3), (0, 4), (1, 3)),
                                (1, 0): ((0, 1), (0, 3), (0, 4), (1, 4), (4, 4)),
                                (1, 2): ((0, 1), (0, 3), (0, 4), (1, 4), (4, 4)),
                                (3, 2): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((0, 4), (4, 4)),
                                        (1, 0): ((0, 1), (0, 4), (4, 4)),
                                        (1, 2): ((0, 1), (0, 4), (4, 4)),
                                        (3, 3): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((0, 4), (4, 4)),
                                                (1, 0): ((0, 1), (0, 4), (4, 4)),
                                                (1, 2): ((0, 1), (0, 4), (4, 4)),
                                            },
                                        ),
                                        (4, 3): ((3, 3), (0, 1)),
                                    },
                                ),
                                (4, 1): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((3, 3),),
                                        (1, 0): ((3, 3),),
                                        (1, 2): ((3, 3),),
                                        (2, 3): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((0, 3), (1, 2)),
                                                (1, 0): ((0, 1), (0, 4), (3, 3), (4, 4)),
                                                (1, 2): ((0, 1), (0, 4), (3, 3), (4, 4)),
                                            },
                                        ),
                                        (4, 3): ((2, 3), (1, 2)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 3): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: ((0, 1),),
                        (0, 1): ((2, 4), (4, 4), (1, 4), (3, 3)),
                        (1, 0): ((0, 1), (0, 4), (3, 1), (3, 3), (3, 0)),
                        (1, 2): ((0, 1), (0, 4), (3, 1), (3, 3), (3, 0)),
                        (2, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 4): ((1, 3), (3, 3)),
                                        (1, 2): ((0, 4), (1, 4)),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 4), (3, 3)),
                                        (2, 4): ((1, 3), (1, 4)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (1, 3): ((2, 4), (4, 2)),
                                                (3, 3): ((1, 2), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 2), (4, 4)),
                                        (3, 3): ((1, 2), (2, 4), (4, 4)),
                                        (3, 4): ((1, 2), (4, 4)),
                                    },
                                ),
                                (1, 0): ((0, 1), (0, 4), (4, 4)),
                                (1, 2): ((0, 1), (0, 4), (4, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((1, 3),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (1, 3): ((2, 4), (4, 2)),
                                                (3, 3): ((1, 2), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (1, 0): ((0, 1), (0, 4)),
                                        (1, 2): ((0, 1), (0, 4)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((0, 3), (1, 2), (4, 4)),
                                        (1, 0): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                        (1, 2): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                    },
                                ),
                            },
                        ),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 4), (1, 3), (0, 3)),
                                (1, 0): ((0, 4), (0, 1)),
                                (1, 2): ((0, 4), (0, 1)),
                                (2, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((1, 3),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (1, 3): ((2, 4), (4, 2)),
                                                (3, 3): ((1, 2), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (1, 0): ((0, 1), (0, 4)),
                                        (1, 2): ((0, 1), (0, 4)),
                                    },
                                ),
                                (4, 1): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((1, 3),),
                                        (1, 0): ((1, 2),),
                                        (1, 2): ((3, 3),),
                                    },
                                ),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 3), (0, 4), (1, 3)),
                                (1, 0): ((0, 1), (2, 4), (3, 3), (2, 3)),
                                (1, 2): ((0, 1), (2, 4), (3, 3), (2, 3)),
                                (2, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((0, 3), (1, 2), (4, 4)),
                                        (1, 0): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                        (1, 2): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                    },
                                ),
                                (4, 1): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((3, 3),),
                                        (1, 0): ((1, 2),),
                                        (1, 2): ((3, 3),),
                                        (3, 2): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((2, 4),),
                                                (1, 0): ((1, 2),),
                                                (1, 2): ((2, 4),),
                                            },
                                        ),
                                        (4, 2): ((3, 2), (1, 2)),
                                    },
                                ),
                            },
                        ),
                        (4, 1): (
                            "q",
                            (2, 3),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 4), (1, 3), (3, 3)),
                                (1, 0): ((1, 2),),
                                (1, 2): ((0, 1), (0, 4), (3, 1), (3, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((1, 3),),
                                        (1, 0): ((1, 2),),
                                        (1, 2): ((3, 3),),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((3, 3),),
                                        (1, 0): ((1, 2),),
                                        (1, 2): ((3, 3),),
                                        (3, 2): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((2, 4),),
                                                (1, 0): ((1, 2),),
                                                (1, 2): ((2, 4),),
                                            },
                                        ),
                                        (4, 2): ((3, 2), (1, 2)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 4): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: ((0, 1),),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 2),),
                                (0, 3): ((2, 3), (2, 4)),
                                (1, 2): ((0, 4), (0, 3), (3, 3)),
                                (2, 3): ((0, 3), (0, 4)),
                                (3, 0): ((3, 1), (1, 2)),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((2, 3), (2, 4)),
                                        (0, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((0, 3),),
                                                (0, 3): ((2, 3), (2, 4)),
                                                (1, 2): ((3, 3),),
                                                (3, 3): ((1, 2),),
                                            },
                                        ),
                                        (1, 2): ((0, 3), (0, 4)),
                                        (3, 3): ((1, 2),),
                                        (3, 4): ((0, 4), (0, 3)),
                                    },
                                ),
                            },
                        ),
                        (1, 0): ((0, 4), (1, 2), (1, 3)),
                        (1, 2): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((2, 4), (3, 3), (2, 3)),
                                (0, 4): ((0, 1), (3, 3), (0, 3), (4, 2)),
                                (1, 0): ((2, 4), (3, 3), (2, 3)),
                                (2, 4): ((3, 3), (3, 0), (4, 1), (3, 2)),
                                (3, 0): ((0, 4), (0, 1)),
                                (3, 2): ((0, 4), (0, 1)),
                                (3, 4): ((0, 1), (2, 4), (3, 3), (0, 3), (4, 2)),
                            },
                        ),
                        (3, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 4), (1, 3), (0, 3)),
                                (1, 0): ((0, 4), (0, 1)),
                                (1, 2): ((0, 4), (0, 1)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1),),
                                (0, 1): ((0, 3), (0, 4), (1, 3)),
                                (1, 0): ((0, 1), (2, 4), (3, 3), (2, 3)),
                                (1, 2): ((0, 1), (2, 4), (3, 3), (2, 3)),
                            },
                        ),
                    },
                ),
            },
        ),
    },
    (2, 3): {
        (0, 1): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (0, 3),
                    {
                        None: ((0, 4), (1, 3)),
                        (0, 4): ((1, 2), (3, 0), (3, 2), (2, 1)),
                        (1, 2): ((0, 4), (1, 3), (3, 3), (3, 1), (4, 4), (4, 3)),
                        (1, 3): ((2, 4), (3, 3), (4, 2), (3, 2), (3, 1)),
                        (1, 4): ((0, 4), (3, 3), (3, 1), (4, 4), (4, 3)),
                        (2, 4): ((1, 3), (0, 4), (3, 3), (3, 1), (4, 4), (4, 3)),
                        (3, 3): ((1, 3), (0, 4)),
                    },
                ),
            },
        ),
        (0, 2): (
            "q",
            (4, 0),
            {
                None: ((4, 2), (4, 4)),
                (0, 4): (
                    "q",
                    (2, 0),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (2, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((3, 1),),
                                (1, 1): ((3, 1),),
                                (1, 2): ((3, 1),),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (4, 4): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (1, 0), (3, 2), (3, 0)),
                                (0, 1): ((2, 1), (1, 1), (3, 0), (3, 3)),
                                (1, 0): ((0, 1), (2, 1), (3, 0), (3, 3), (1, 1)),
                                (1, 1): ((0, 1), (4, 1), (3, 2)),
                                (1, 2): ((0, 1), (1, 0), (3, 2), (4, 1)),
                                (1, 4): ((0, 1), (1, 0), (3, 2)),
                                (2, 1): ((0, 1), (1, 1), (3, 3), (3, 0)),
                                (2, 4): ((2, 1), (1, 1), (0, 1)),
                                (3, 0): ((0, 1), (1, 0), (3, 2), (4, 3), (4, 2)),
                                (3, 2): ((0, 1), (1, 1), (1, 2), (3, 3), (3, 0)),
                                (3, 3): ((2, 1), (1, 1), (0, 1)),
                                (3, 4): ((2, 1), (3, 0), (3, 3), (1, 1)),
                                (4, 1): ((0, 1), (1, 1), (2, 1)),
                                (4, 3): ((2, 1), (1, 1), (0, 1)),
                            },
                        ),
                    },
                ),
                (2, 4): (
                    "q",
                    (4, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3), (4, 2), (4, 3)),
                                (0, 3): ((2, 0), (4, 3), (1, 3), (3, 1), (2, 1)),
                                (1, 3): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 3), (4, 2), (4, 3)),
                                        (0, 1): ((0, 3), (1, 1), (2, 0), (2, 1)),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((2, 1), (3, 2)),
                                                (1, 1): ((3, 4),),
                                                (2, 1): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((1, 1),),
                                                        (1, 0): ((3, 4),),
                                                        (1, 1): ((3, 4),),
                                                        (4, 1): ((4, 3), (4, 2)),
                                                        (4, 3): (
                                                            (4, 1),
                                                            (2, 0),
                                                            (3, 0),
                                                            (3, 2),
                                                        ),
                                                    },
                                                ),
                                                (4, 1): ((3, 4),),
                                            },
                                        ),
                                        (1, 0): ((0, 3), (1, 1), (1, 2), (4, 2)),
                                        (1, 2): ((0, 3), (1, 1), (1, 0), (2, 0)),
                                        (2, 0): ((0, 3), (1, 1), (0, 1), (2, 1), (4, 3)),
                                        (2, 1): ((0, 3), (1, 1), (4, 2)),
                                        (3, 0): ((1, 1), (0, 1), (1, 2), (4, 2)),
                                        (3, 1): ((0, 3), (1, 1), (0, 1), (4, 3), (4, 2)),
                                        (3, 2): ((0, 3), (1, 1), (1, 0), (2, 0)),
                                        (3, 4): ((0, 3), (1, 1), (0, 1), (2, 1), (4, 2)),
                                        (4, 2): ((0, 3), (1, 1), (1, 0), (2, 1)),
                                        (4, 3): ((0, 3), (1, 1), (1, 0)),
                                    },
                                ),
                                (1, 4): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((4, 3),),
                                        (1, 0): ((0, 3), (3, 1), (4, 3), (3, 2)),
                                        (3, 4): ((0, 3), (1, 0), (1, 1)),
                                        (4, 3): ((0, 3), (1, 1), (2, 0), (1, 0)),
                                    },
                                ),
                                (2, 0): ((0, 3), (4, 3), (1, 3), (3, 2), (3, 1)),
                                (2, 1): ((0, 3), (4, 3), (4, 2)),
                                (3, 0): ((4, 2), (4, 3)),
                                (3, 1): ((3, 0), (4, 2), (4, 3)),
                                (3, 2): ((2, 0), (3, 0), (3, 1)),
                                (3, 4): ((0, 3), (4, 2), (3, 2), (3, 1)),
                                (4, 2): ((3, 0), (3, 1), (2, 1)),
                                (4, 3): ((2, 0), (3, 0), (3, 1)),
                            },
                        ),
                    },
                ),
                (4, 2): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (4, 4): (
                            "q",
                            (1, 1),
                            {
                                None: ((0, 1), (2, 1), (3, 1)),
                                (0, 1): ((2, 1), (1, 0), (1, 3), (3, 1)),
                                (0, 3): ((0, 1), (3, 1), (2, 1)),
                                (1, 0): ((2, 1), (3, 1)),
                                (1, 2): ((0, 1), (3, 1), (3, 0), (2, 1)),
                                (1, 3): ((0, 1), (3, 1), (2, 1)),
                                (2, 0): ((0, 1), (1, 2), (3, 1), (3, 3), (3, 0)),
                                (2, 1): ((0, 1), (3, 1), (3, 3), (3, 0)),
                                (3, 0): ((0, 1), (3, 1), (2, 1)),
                                (3, 1): ((1, 0), (2, 1)),
                                (3, 2): ((0, 1), (1, 2), (3, 1), (3, 3), (3, 0)),
                                (3, 4): ((1, 0), (2, 1)),
                            },
                        ),
                    },
                ),
                (4, 4): (
                    "q",
                    (2, 0),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (2, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((3, 1),),
                                (1, 1): ((3, 1),),
                                (1, 2): ((3, 1),),
                            },
                        ),
                    },
                ),
            },
        ),
        (0, 3): (
            "q",
            (0, 1),
            {
                None: ((0, 2), (1, 1)),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((2, 1),),
                                (1, 2): ((1, 3), (2, 1), (4, 0), (0, 4)),
                                (1, 3): ((1, 2), (0, 4), (4, 0), (4, 1), (4, 2)),
                                (2, 1): ((0, 4), (4, 0), (4, 1), (4, 2)),
                                (3, 2): ((0, 4), (4, 0), (2, 0), (2, 1)),
                            },
                        ),
                    },
                ),
                (1, 0): ((2, 0), (4, 0), (0, 4), (3, 1), (2, 1)),
                (1, 1): ((2, 0), (4, 0), (0, 4), (3, 1), (2, 1)),
                (1, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (4, 0),
                            {
                                None: ((2, 0),),
                                (0, 2): ((1, 3), (4, 2), (4, 4)),
                                (1, 3): ((0, 2), (0, 4)),
                                (2, 0): ((0, 4), (3, 1), (3, 2), (4, 1)),
                                (4, 2): ((0, 2), (0, 4)),
                            },
                        ),
                    },
                ),
                (2, 0): ((1, 1), (1, 2)),
            },
        ),
        (0, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (2, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((3, 1),),
                                (1, 1): ((3, 1),),
                                (1, 2): ((3, 1),),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 0): (
            "q",
            (0, 3),
            {
                None: ((0, 2), (0, 4), (1, 3)),
                (0, 2): (
                    "q",
                    (4, 0),
                    {
                        None: ((0, 4), (1, 3), (2, 0), (3, 0), (3, 1)),
                        (0, 4): ((2, 0), (3, 0), (3, 1)),
                        (1, 1): ((0, 4), (1, 4), (2, 0), (3, 0)),
                        (1, 3): ((0, 4), (2, 0), (3, 0), (3, 1)),
                        (1, 4): ((0, 4), (2, 0), (3, 0), (3, 1)),
                        (2, 0): ((0, 4), (1, 4), (3, 0), (3, 1), (3, 4), (3, 2)),
                        (2, 1): ((3, 0), (4, 1), (4, 4), (4, 2)),
                        (2, 4): ((0, 4), (1, 3), (3, 3), (4, 2), (3, 2), (3, 1)),
                        (3, 0): ((4, 2), (4, 4)),
                        (3, 1): ((3, 0), (4, 2), (4, 4)),
                        (3, 2): ((0, 4), (1, 4), (3, 0), (3, 1), (2, 0)),
                        (3, 3): ((4, 2), (4, 4)),
                        (3, 4): ((0, 4), (1, 3), (3, 3), (4, 2), (3, 2), (3, 1)),
                        (4, 1): ((0, 4), (1, 4), (3, 3), (4, 2), (3, 2), (1, 2)),
                        (4, 2): ((0, 4), (1, 4), (3, 0), (3, 1), (2, 1)),
                        (4, 3): ((3, 0), (3, 1)),
                        (4, 4): ((2, 0), (3, 0), (3, 1)),
                    },
                ),
                (0, 4): ((0, 2), (1, 2), (1, 1)),
                (1, 1): ((2, 0), (3, 0), (3, 1), (4, 0)),
                (1, 2): ((0, 2), (2, 4), (4, 2), (3, 3), (3, 1)),
                (1, 3): ((2, 0), (3, 0), (3, 1), (4, 0)),
                (1, 4): ((0, 2), (1, 2), (1, 1)),
                (2, 0): (
                    "q",
                    (1, 3),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (3, 3), (4, 4), (2, 4), (3, 4), (3, 1)),
                        (0, 4): ((1, 2), (1, 1), (3, 3)),
                        (1, 1): (
                            "q",
                            (2, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 0), (3, 1), (4, 0)),
                                (0, 4): ((1, 2), (3, 2), (3, 3), (3, 4), (4, 3)),
                                (1, 2): ((0, 4), (0, 2), (3, 2), (3, 3), (4, 3), (4, 4)),
                                (1, 4): ((0, 2), (0, 4), (3, 2), (3, 3), (4, 3), (4, 4)),
                                (2, 4): ((0, 2), (0, 4), (3, 2), (3, 3), (4, 3), (4, 4)),
                            },
                        ),
                        (1, 2): ((0, 4), (2, 4), (4, 4)),
                        (1, 4): ((0, 2), (2, 4), (4, 2), (3, 3), (3, 1)),
                        (2, 1): (
                            "q",
                            (1, 1),
                            {
                                None: ((3, 3),),
                                (3, 0): ((3, 1), (0, 4), (0, 2)),
                                (3, 1): ((3, 0), (0, 2), (0, 4)),
                                (3, 3): ((0, 2), (0, 4)),
                                (4, 1): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((3, 3),),
                                        (3, 0): ((3, 1), (0, 4), (0, 2)),
                                        (3, 1): ((3, 0), (0, 2), (0, 4)),
                                        (3, 3): ((0, 2), (0, 4)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((1, 4),),
                                        (0, 4): ((3, 3),),
                                        (1, 4): ((3, 3),),
                                        (3, 0): ((3, 1), (1, 4)),
                                        (3, 1): ((3, 0), (1, 4)),
                                        (4, 4): ((3, 3),),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((0, 4), (1, 2), (1, 1), (3, 3)),
                        (3, 0): ((0, 4), (0, 2)),
                    },
                ),
                (2, 1): ((2, 0), (3, 3), (4, 2), (4, 4), (4, 3)),
                (2, 4): (
                    "q",
                    (2, 0),
                    {
                        None: (),
                        (0, 2): (
                            "q",
                            (3, 3),
                            {
                                None: (),
                                (3, 0): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((0, 4), (4, 0)),
                                        (0, 4): ((3, 1), (3, 2), (4, 2)),
                                        (1, 2): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((3, 1),),
                                                (0, 1): ((1, 1), (4, 2)),
                                                (1, 1): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((4, 2),),
                                                        (4, 0): ((0, 4), (3, 1)),
                                                        (4, 2): ((0, 4), (3, 1)),
                                                        (4, 3): ((0, 4), (3, 1)),
                                                    },
                                                ),
                                                (2, 1): ((4, 2),),
                                                (3, 1): ((4, 2),),
                                            },
                                        ),
                                        (1, 4): ((3, 1), (3, 2), (4, 2)),
                                        (3, 2): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((1, 1),),
                                                (1, 1): ((0, 4), (4, 0)),
                                                (2, 1): ((0, 4), (4, 0)),
                                                (3, 1): ((0, 4), (4, 0)),
                                            },
                                        ),
                                        (4, 0): ((0, 4), (3, 1), (0, 1), (3, 2), (4, 2)),
                                        (4, 2): ((0, 4), (3, 1), (3, 2), (4, 4), (3, 4)),
                                        (4, 4): ((0, 4), (4, 2), (3, 2), (3, 1)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 3): ((0, 2), (1, 2), (1, 1)),
            },
        ),
        (1, 1): (
            "q",
            (4, 4),
            {
                None: ((0, 2), (0, 4)),
                (0, 2): ((4, 0), (4, 2)),
                (0, 4): ((2, 0), (4, 2)),
                (1, 0): ((0, 4), (0, 2)),
                (2, 0): ((0, 4), (2, 4)),
                (2, 1): ((0, 4), (0, 2)),
                (2, 4): ((2, 0), (4, 0)),
                (4, 0): ((0, 2), (2, 4)),
            },
        ),
        (1, 2): (
            "q",
            (1, 1),
            {
                None: ((1, 0), (2, 0)),
                (0, 1): ((2, 0), (2, 1), (3, 1)),
                (0, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((2, 0), (3, 3), (1, 3), (4, 0)),
                                (0, 4): ((2, 0), (3, 3), (3, 1), (4, 2), (3, 2)),
                                (1, 3): ((2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (2, 0): ((3, 3), (3, 1), (3, 2), (4, 2)),
                                (2, 1): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: (),
                                                (1, 3): (
                                                    "q",
                                                    (4, 2),
                                                    {
                                                        None: ((3, 2),),
                                                        (1, 4): ((2, 4), (3, 2)),
                                                        (2, 4): (
                                                            "q",
                                                            (1, 4),
                                                            {
                                                                None: ((3, 2),),
                                                                (3, 2): ((4, 0), (4, 4)),
                                                                (4, 1): (
                                                                    (4, 3),
                                                                    (4, 0),
                                                                    (4, 4),
                                                                ),
                                                                (4, 3): ((4, 1),),
                                                            },
                                                        ),
                                                        (3, 2): ((4, 0), (4, 4)),
                                                        (4, 1): ((4, 3), (4, 4)),
                                                        (4, 3): ((4, 1), (4, 4)),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (3, 0): ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 1): ((2, 0), (3, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 2): ((2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                                (3, 3): ((2, 0), (4, 0), (0, 4), (1, 3)),
                                (3, 4): ((2, 0), (3, 3), (3, 1), (4, 2), (3, 2)),
                                (4, 0): ((2, 1), (3, 1), (3, 3)),
                                (4, 1): ((2, 1), (3, 1), (3, 3)),
                                (4, 2): ((2, 0), (3, 3), (1, 3), (0, 4), (4, 0)),
                                (4, 3): ((2, 1), (3, 1), (3, 3)),
                            },
                        ),
                    },
                ),
                (0, 3): (
                    "q",
                    (2, 0),
                    {
                        None: (),
                        (0, 2): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 0),),
                                (0, 1): ((2, 1), (3, 1)),
                                (1, 0): ((3, 1), (2, 1)),
                                (2, 1): ((0, 1), (3, 1), (3, 4), (4, 2), (4, 4), (4, 1)),
                            },
                        ),
                    },
                ),
                (1, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): (
                            "q",
                            (0, 3),
                            {
                                None: ((1, 3), (3, 3)),
                                (1, 3): ((3, 0), (4, 0), (2, 0), (3, 1)),
                                (1, 4): ((3, 0), (4, 0), (2, 0), (3, 1)),
                                (3, 0): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((1, 3), (3, 1)),
                                        (1, 3): ((3, 1), (0, 1), (4, 0), (4, 2)),
                                        (1, 4): ((3, 1), (0, 1), (4, 0), (4, 2)),
                                        (2, 1): ((1, 3), (3, 1), (3, 4), (4, 0), (4, 2)),
                                        (3, 1): ((1, 4), (4, 4)),
                                        (3, 3): ((1, 3), (3, 1), (3, 4), (4, 0), (4, 2)),
                                    },
                                ),
                                (3, 1): ((1, 4), (4, 4)),
                                (3, 2): ((3, 0), (1, 4), (4, 4)),
                                (3, 3): ((1, 4), (4, 4)),
                                (3, 4): ((1, 4), (4, 4)),
                            },
                        ),
                        (2, 0): ((2, 4), (4, 4)),
                        (2, 4): ((2, 0), (4, 0)),
                        (3, 0): (
                            "q",
                            (3, 2),
                            {
                                None: ((0, 2),),
                                (0, 2): ((3, 1), (0, 1), (4, 0), (4, 2)),
                                (2, 0): ((0, 2), (3, 1), (4, 1), (4, 4)),
                                (2, 4): ((0, 2), (3, 1), (4, 1), (4, 4)),
                            },
                        ),
                        (3, 2): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2),),
                                (0, 2): ((0, 3), (1, 4), (4, 4)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((0, 1), (4, 4), (3, 3)),
                                        (1, 3): ((2, 4), (0, 3), (4, 4)),
                                        (2, 0): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                        (2, 4): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((3, 1),),
                                                (0, 1): ((3, 3),),
                                                (3, 1): ((0, 2), (3, 3), (4, 4)),
                                                (3, 3): ((0, 1), (2, 0), (4, 0)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 0): ((0, 2), (3, 3), (4, 0), (3, 1)),
                                (2, 4): ((0, 2), (3, 3), (4, 0), (3, 1)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((0, 3),),
                                        (2, 0): ((0, 3),),
                                        (2, 4): ((3, 3), (4, 4)),
                                        (3, 3): ((2, 4), (4, 4)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (2, 4), (4, 4)),
                        (0, 1): ((2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 1), (3, 2), (3, 3), (4, 2)),
                        (0, 3): ((0, 1), (3, 1), (1, 3), (4, 4)),
                        (1, 0): ((2, 4), (4, 4)),
                        (1, 3): ((0, 1), (3, 1), (3, 2), (4, 0), (4, 1)),
                        (2, 4): ((0, 1), (4, 4), (1, 4), (1, 3), (3, 1)),
                        (3, 0): ((1, 0), (2, 4), (4, 4)),
                        (3, 2): ((0, 2), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)),
                        (4, 0): ((0, 1), (2, 4), (3, 1), (1, 3), (0, 3), (4, 2)),
                        (4, 2): ((0, 1), (0, 2), (4, 4), (1, 4), (1, 3), (3, 1)),
                        (4, 4): ((0, 1), (2, 4), (3, 1), (3, 2), (3, 3), (4, 2)),
                    },
                ),
                (2, 1): ((2, 0), (4, 0), (4, 4), (4, 1), (3, 1), (1, 3), (1, 0)),
                (3, 2): ((0, 2), (0, 4), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)),
                (4, 1): ((0, 1), (2, 0), (4, 0), (0, 4), (3, 1), (2, 1)),
                (4, 2): ((0, 1), (0, 2), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1)),
            },
        ),
        (1, 3): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (0, 2)),
                (0, 1): ((2, 0), (2, 1)),
                (0, 2): ((1, 0), (2, 1)),
                (1, 0): ((0, 2), (1, 2)),
                (1, 2): ((1, 0), (2, 0)),
                (1, 4): (
                    "q",
                    (2, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): ((1, 0), (2, 1)),
                        (0, 3): ((0, 4), (1, 2), (0, 1), (4, 4)),
                        (0, 4): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (2, 1), (3, 3), (4, 2), (3, 2)),
                                (0, 2): ((0, 1), (2, 1), (3, 0), (3, 1)),
                                (1, 0): ((0, 2), (1, 2)),
                                (1, 2): ((0, 1), (2, 0), (4, 2)),
                                (2, 0): ((0, 1), (1, 2)),
                                (4, 0): ((0, 2), (0, 1)),
                                (4, 3): ((0, 2), (0, 1)),
                            },
                        ),
                        (2, 0): ((0, 1), (0, 2)),
                    },
                ),
                (2, 0): ((0, 1), (1, 2)),
                (2, 4): (
                    "q",
                    (1, 4),
                    {
                        None: ((0, 1), (0, 2)),
                        (0, 1): ((2, 0), (2, 1)),
                        (0, 2): ((0, 1), (1, 2), (3, 4), (0, 4), (4, 4)),
                        (1, 0): ((0, 2), (1, 2)),
                        (1, 2): ((0, 1), (4, 4), (4, 0), (2, 0)),
                        (2, 0): ((0, 1), (1, 2)),
                        (3, 3): (
                            "q",
                            (3, 4),
                            {
                                None: ((1, 2),),
                                (1, 2): ((0, 1), (0, 2), (0, 4), (4, 4)),
                                (2, 1): ((0, 1), (0, 2)),
                                (3, 2): ((0, 1), (0, 2)),
                            },
                        ),
                        (3, 4): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (2, 1), (3, 0), (3, 1), (4, 1)),
                                (0, 2): ((0, 1), (0, 3), (2, 1), (4, 2), (4, 4)),
                                (1, 0): ((0, 2), (1, 2)),
                                (1, 2): ((0, 1), (4, 4), (4, 0), (2, 0)),
                                (2, 0): ((0, 1), (1, 2)),
                                (4, 0): ((0, 2), (0, 1)),
                                (4, 3): ((0, 2), (0, 1)),
                            },
                        ),
                        (4, 0): ((0, 2), (0, 1)),
                        (4, 3): ((0, 2), (0, 1)),
                    },
                ),
                (4, 0): ((0, 2), (0, 1)),
                (4, 3): ((0, 2), (0, 1)),
            },
        ),
        (1, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (4, 2),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (2, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((3, 1),),
                                (1, 1): ((3, 1),),
                                (1, 2): ((3, 1),),
                                (1, 3): ((2, 4), (1, 1)),
                                (2, 4): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((1, 1),),
                                        (1, 0): ((3, 1),),
                                        (1, 1): ((3, 1),),
                                        (1, 2): ((3, 1),),
                                        (3, 3): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((1, 1),),
                                                (1, 0): ((3, 1),),
                                                (1, 1): ((3, 1),),
                                                (1, 2): ((3, 1),),
                                            },
                                        ),
                                        (3, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((1, 1),),
                                                (1, 0): ((3, 1),),
                                                (1, 1): ((3, 0),),
                                                (1, 2): ((3, 2),),
                                                (3, 2): ((1, 2), (3, 0)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 0): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (1, 2)),
                (0, 1): (
                    "q",
                    (0, 4),
                    {
                        None: ((2, 1), (2, 4), (4, 4)),
                        (0, 2): ((2, 1), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (0, 3): ((2, 1), (3, 1), (1, 3), (2, 4), (4, 4)),
                        (1, 0): ((0, 2), (2, 1), (4, 0), (3, 1), (3, 3)),
                        (1, 2): ((2, 4), (4, 4)),
                        (1, 3): ((2, 1), (3, 1), (4, 4), (2, 4)),
                        (2, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 2), (1, 3)),
                                (0, 2): ((1, 3), (3, 3)),
                                (1, 2): ((0, 2), (1, 3), (3, 3)),
                                (1, 3): ((2, 4), (4, 4)),
                                (1, 4): ((0, 2), (3, 3)),
                                (2, 4): ((1, 3), (3, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 3),),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 2),),
                                        (3, 3): ((1, 3), (0, 2)),
                                        (4, 1): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((2, 4), (4, 4)),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 3), (0, 2)),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((4, 4),),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 4),),
                                            },
                                        ),
                                    },
                                ),
                                (3, 1): ((3, 0), (1, 3), (0, 2)),
                                (3, 3): ((1, 3), (0, 2)),
                                (3, 4): ((1, 3), (0, 2)),
                                (4, 1): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2), (1, 3)),
                                        (0, 2): ((1, 3), (3, 3)),
                                        (1, 2): ((0, 2), (1, 3), (3, 3)),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 2), (3, 3)),
                                        (2, 4): ((1, 3), (3, 3)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((2, 4), (4, 4)),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 3), (0, 2)),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 3), (0, 2)),
                                        (3, 3): ((1, 3), (0, 2)),
                                        (3, 4): ((1, 3), (0, 2)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((1, 4),),
                                        (1, 3): ((4, 4),),
                                        (1, 4): ((0, 2), (3, 3)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 3): ((4, 4),),
                                                (1, 4): ((0, 2),),
                                                (3, 3): ((1, 4),),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 4)),
                                        (4, 4): ((0, 2), (1, 3)),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((2, 1), (3, 1), (4, 0), (3, 0), (3, 3)),
                        (4, 0): ((2, 1), (2, 4), (3, 1), (1, 3), (1, 4), (4, 4)),
                        (4, 2): ((0, 2), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)),
                        (4, 3): ((0, 2), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)),
                        (4, 4): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 2), (0, 3)),
                                (0, 2): ((0, 3), (3, 3)),
                                (0, 3): ((2, 1), (3, 1)),
                                (1, 2): ((0, 2), (0, 3), (3, 3)),
                                (1, 4): ((0, 2), (1, 2)),
                                (2, 1): ((0, 3), (0, 2)),
                                (2, 4): ((0, 3), (1, 2)),
                                (3, 3): ((0, 3), (0, 2)),
                            },
                        ),
                    },
                ),
                (0, 2): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((2, 1),),
                                (1, 2): ((0, 4), (3, 2), (3, 3), (4, 2)),
                                (2, 1): ((0, 4), (3, 3), (4, 0), (3, 0)),
                                (3, 2): ((0, 4), (1, 2), (3, 3), (3, 0), (4, 0)),
                            },
                        ),
                    },
                ),
                (1, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2), (1, 2)),
                        (0, 1): ((0, 2), (2, 1), (4, 0), (3, 1), (3, 3)),
                        (0, 2): ((2, 1), (4, 0), (3, 1), (3, 3)),
                        (1, 2): ((2, 4), (4, 4)),
                        (1, 3): ((1, 2), (0, 2)),
                        (1, 4): ((1, 2), (0, 2)),
                        (2, 1): ((2, 4), (4, 4)),
                        (2, 4): ((2, 1), (4, 0), (3, 1), (3, 3)),
                        (3, 3): ((1, 2), (0, 2)),
                        (3, 4): ((1, 2), (0, 2)),
                    },
                ),
                (1, 2): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 1), (2, 4), (4, 4)),
                        (0, 1): ((2, 4), (4, 4)),
                        (0, 2): ((0, 1), (3, 1), (3, 2), (3, 3), (4, 2)),
                        (0, 3): ((0, 1), (3, 1), (1, 3), (4, 4)),
                        (1, 0): ((2, 4), (4, 4)),
                        (1, 3): ((0, 1), (3, 1), (3, 2), (4, 0), (4, 1)),
                        (2, 4): ((0, 1), (4, 4), (1, 4), (1, 3), (3, 1)),
                        (3, 0): ((1, 0), (2, 4), (4, 4)),
                        (3, 2): ((0, 2), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)),
                        (4, 0): ((0, 1), (2, 4), (3, 1), (1, 3), (0, 3), (4, 2)),
                        (4, 2): ((0, 1), (0, 2), (4, 4), (1, 4), (1, 3), (3, 1)),
                        (4, 4): ((0, 1), (2, 4), (3, 1), (3, 2), (3, 3), (4, 2)),
                    },
                ),
                (2, 1): (
                    "q",
                    (0, 1),
                    {
                        None: (),
                        (1, 0): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 3), (4, 0), (3, 0)),
                                (0, 4): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: (),
                                        (0, 2): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((1, 3), (1, 4), (3, 2)),
                                                (1, 3): ((1, 4), (3, 2)),
                                                (1, 4): ((3, 0), (3, 3)),
                                                (2, 4): ((1, 4), (3, 2)),
                                                (3, 2): ((1, 4), (3, 0), (3, 3)),
                                                (3, 3): ((1, 4), (3, 2)),
                                                (3, 4): ((1, 4), (3, 0), (3, 3)),
                                                (4, 2): ((1, 4), (3, 0), (3, 3)),
                                                (4, 3): ((1, 3), (3, 0), (3, 2), (1, 4)),
                                                (4, 4): ((3, 0), (3, 3)),
                                            },
                                        ),
                                    },
                                ),
                                (1, 2): ((0, 4), (1, 3), (4, 4)),
                                (2, 4): ((1, 2), (3, 4), (1, 4), (3, 3), (4, 4)),
                                (3, 0): ((0, 4), (0, 2)),
                                (3, 2): ((0, 4), (0, 2)),
                                (3, 4): ((0, 2), (2, 4), (3, 3), (4, 2), (3, 2)),
                                (4, 1): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 2), (0, 4)),
                                        (0, 2): ((0, 4), (3, 3), (0, 3), (4, 4), (4, 2)),
                                        (0, 4): ((0, 2), (3, 3), (4, 4), (4, 2)),
                                        (1, 2): ((0, 4), (1, 3), (4, 4)),
                                        (2, 4): ((0, 2), (3, 4), (3, 3)),
                                        (3, 0): ((0, 4), (0, 2)),
                                        (3, 2): ((0, 4), (0, 2)),
                                        (3, 4): ((0, 2), (2, 4), (3, 3), (4, 2)),
                                    },
                                ),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 2), (0, 4)),
                                        (0, 2): ((0, 4), (4, 0)),
                                        (0, 4): ((0, 2), (1, 3), (3, 0), (4, 2), (4, 4)),
                                        (1, 2): ((0, 4), (4, 0)),
                                        (1, 3): ((4, 0), (0, 4)),
                                        (2, 4): ((0, 2), (3, 2), (4, 0), (0, 4)),
                                        (3, 2): ((0, 4), (0, 2)),
                                        (3, 4): ((0, 2), (2, 4), (4, 2)),
                                        (4, 0): ((1, 3), (0, 2), (0, 4)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 1): (
            "q",
            (4, 4),
            {
                None: ((0, 2), (0, 4)),
                (0, 1): (
                    "q",
                    (0, 3),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 3), (3, 3), (4, 2), (4, 3)),
                        (0, 4): ((2, 0), (4, 2)),
                        (1, 0): ((0, 4), (0, 2)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 2), (0, 4), (1, 3)),
                        (3, 0): ((0, 4), (0, 2)),
                        (4, 0): ((0, 2), (2, 4)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((3, 3),),
                                (3, 0): ((2, 0), (4, 0)),
                                (3, 3): ((0, 2), (0, 4)),
                                (3, 4): ((0, 2), (0, 4)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (1, 4)),
                                (0, 4): ((0, 2), (1, 1), (1, 3), (3, 3)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (1, 4)),
                                (2, 4): ((0, 2), (0, 4), (1, 3)),
                                (3, 0): ((0, 4), (0, 2)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                    },
                ),
                (0, 2): ((4, 0), (4, 2)),
                (0, 3): (
                    "q",
                    (0, 1),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 1), (3, 1), (4, 1), (4, 2)),
                        (0, 4): ((0, 2), (1, 1)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 2), (1, 1)),
                        (3, 0): ((0, 4), (0, 2)),
                        (3, 1): ((0, 4), (0, 2)),
                        (4, 0): ((0, 2), (1, 1)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 4)),
                                (0, 4): ((0, 2), (1, 1)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (2, 4)),
                                (2, 4): ((0, 2), (1, 1)),
                                (3, 0): ((0, 4), (0, 2)),
                                (3, 1): ((1, 0), (4, 0)),
                                (4, 0): ((0, 2), (1, 1)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((0, 2),),
                                (1, 1): ((0, 4), (0, 2)),
                                (1, 4): ((0, 2), (0, 4)),
                            },
                        ),
                    },
                ),
                (0, 4): ((2, 0), (4, 2)),
                (1, 0): ((0, 4), (0, 2)),
                (1, 1): ((0, 4), (0, 2)),
                (2, 0): ((0, 4), (2, 4)),
                (2, 4): ((2, 0), (4, 0)),
                (3, 0): ((0, 4), (0, 2)),
                (3, 1): ((0, 4), (0, 2)),
                (4, 0): ((0, 2), (2, 4)),
                (4, 1): (
                    "q",
                    (4, 3),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((3, 3),),
                                (3, 0): ((2, 0), (4, 0)),
                                (3, 3): ((0, 2), (0, 4)),
                                (3, 4): ((0, 2), (0, 4)),
                            },
                        ),
                        (0, 2): ((0, 4), (3, 3), (4, 2)),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (3, 4)),
                                (0, 4): ((0, 2), (1, 1)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (2, 4)),
                                (2, 4): ((0, 2), (1, 1)),
                                (3, 0): ((0, 4), (0, 2)),
                                (3, 1): ((1, 0), (4, 0)),
                                (4, 0): ((0, 2), (1, 1)),
                            },
                        ),
                        (0, 4): ((0, 2), (3, 3), (4, 2)),
                        (1, 0): ((0, 4), (0, 2)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((2, 0), (4, 0)),
                        (3, 0): ((2, 0), (4, 0)),
                        (3, 1): ((2, 0), (4, 0)),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (4, 3): (
                    "q",
                    (4, 1),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 1): (
                            "q",
                            (0, 3),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 4), (1, 4)),
                                (0, 4): ((0, 2), (1, 1), (1, 3), (3, 3)),
                                (1, 1): ((0, 4), (0, 2)),
                                (2, 0): ((0, 4), (1, 4)),
                                (2, 4): ((0, 2), (0, 4), (1, 3)),
                                (3, 0): ((0, 4), (0, 2)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (0, 2): ((1, 1), (0, 1), (4, 0), (4, 2)),
                        (0, 3): (
                            "q",
                            (0, 1),
                            {
                                None: ((1, 1),),
                                (1, 0): ((0, 2),),
                                (1, 1): ((0, 4), (0, 2)),
                                (1, 4): ((0, 2), (0, 4)),
                            },
                        ),
                        (0, 4): ((0, 2), (1, 1), (0, 1)),
                        (1, 1): ((0, 4), (0, 2)),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((1, 4), (2, 0), (4, 0)),
                        (3, 0): ((0, 4), (0, 2)),
                        (3, 1): ((0, 4), (0, 2)),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
            },
        ),
        (2, 4): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (3, 3),
                    {
                        None: ((0, 3), (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)),
                        (0, 3): ((4, 0), (4, 4), (4, 3), (1, 3), (3, 1), (2, 1)),
                        (0, 4): ((0, 3), (4, 2), (3, 2), (3, 1)),
                        (1, 0): ((3, 0), (4, 0), (3, 1)),
                        (1, 1): ((0, 3), (4, 2), (3, 2), (3, 1)),
                        (1, 3): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 3), (4, 0), (4, 4), (1, 1), (1, 0)),
                                (0, 1): ((0, 3), (4, 0), (4, 4), (1, 1), (2, 1)),
                                (0, 3): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((2, 1), (3, 1)),
                                        (0, 4): ((1, 1), (3, 2), (4, 2)),
                                        (1, 1): ((3, 2), (4, 2)),
                                        (2, 1): (
                                            "q",
                                            (0, 1),
                                            {
                                                None: ((1, 0), (3, 2)),
                                                (1, 0): ((3, 2), (4, 2)),
                                                (1, 1): ((3, 2), (4, 2)),
                                                (3, 0): ((1, 0), (3, 2), (4, 2)),
                                                (3, 2): ((1, 1), (4, 0), (4, 4)),
                                                (3, 4): ((1, 0), (3, 2), (4, 2)),
                                                (4, 1): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((3, 2),),
                                                        (3, 2): ((1, 0), (4, 4), (4, 0)),
                                                        (3, 4): ((4, 2),),
                                                        (4, 2): ((3, 4),),
                                                    },
                                                ),
                                                (4, 3): (
                                                    "q",
                                                    (4, 1),
                                                    {
                                                        None: ((1, 1),),
                                                        (1, 0): ((4, 0), (4, 4)),
                                                        (1, 1): ((3, 2), (4, 2)),
                                                        (4, 0): ((1, 0), (3, 2)),
                                                        (4, 4): ((1, 0), (3, 2)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (3, 0): ((1, 1), (3, 2), (4, 2)),
                                        (3, 1): ((1, 1), (3, 2), (4, 2)),
                                        (3, 2): ((1, 1), (4, 0), (4, 4)),
                                        (3, 4): ((1, 1), (4, 0), (4, 4)),
                                        (4, 2): ((1, 1), (3, 4), (4, 4)),
                                        (4, 4): ((1, 1), (3, 2), (4, 2)),
                                    },
                                ),
                                (0, 4): ((4, 2), (4, 3), (4, 4), (1, 1), (1, 0)),
                                (1, 0): ((0, 3), (4, 0), (4, 4), (3, 4), (1, 2), (1, 1)),
                                (1, 1): ((4, 0), (4, 4), (3, 4), (1, 2), (3, 0), (3, 1)),
                                (2, 1): ((4, 0), (4, 4), (3, 4), (3, 0)),
                                (3, 0): ((4, 0), (4, 4), (1, 1), (1, 0)),
                                (3, 1): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: (),
                                        (4, 2): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((0, 3), (3, 4), (4, 4)),
                                                (0, 1): ((0, 3), (4, 4)),
                                                (0, 3): ((1, 2), (0, 4), (1, 0), (1, 1)),
                                                (0, 4): ((3, 0),),
                                                (1, 0): ((0, 3), (1, 2), (1, 1), (4, 4)),
                                                (1, 1): ((0, 3), (4, 4), (3, 4)),
                                                (1, 2): ((0, 3), (4, 4), (1, 1), (1, 0)),
                                                (3, 0): ((1, 2), (1, 1), (4, 4)),
                                                (3, 4): (
                                                    "q",
                                                    (0, 4),
                                                    {
                                                        None: (),
                                                        (4, 4): (
                                                            "q",
                                                            (1, 0),
                                                            {
                                                                None: ((3, 0),),
                                                                (0, 3): ((1, 2), (1, 1)),
                                                                (1, 2): ((0, 3), (1, 1)),
                                                                (3, 0): ((1, 1),),
                                                                (4, 1): ((1, 1),),
                                                                (4, 3): ((1, 1),),
                                                            },
                                                        ),
                                                    },
                                                ),
                                                (4, 3): ((0, 3), (4, 4), (1, 1)),
                                                (4, 4): ((1, 2), (3, 0)),
                                            },
                                        ),
                                    },
                                ),
                                (3, 2): ((4, 0), (4, 4), (3, 4), (4, 1), (3, 0)),
                                (4, 0): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 3), (3, 2), (3, 4)),
                                        (0, 3): (
                                            "q",
                                            (1, 2),
                                            {
                                                None: ((3, 2),),
                                                (0, 1): ((2, 1), (3, 2)),
                                                (2, 1): (
                                                    "q",
                                                    (0, 1),
                                                    {
                                                        None: ((3, 2),),
                                                        (3, 2): ((1, 1), (4, 4)),
                                                        (3, 4): ((1, 0), (3, 2)),
                                                        (4, 2): ((3, 4),),
                                                    },
                                                ),
                                                (3, 2): ((1, 1), (4, 4)),
                                                (3, 4): ((2, 1), (3, 1)),
                                                (4, 2): ((3, 4),),
                                            },
                                        ),
                                        (1, 2): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: (),
                                                (3, 0): (
                                                    "q",
                                                    (3, 2),
                                                    {
                                                        None: (),
                                                        (4, 2): (
                                                            "q",
                                                            (1, 1),
                                                            {
                                                                None: ((1, 0),),
                                                                (0, 1): ((2, 1),),
                                                                (1, 0): ((4, 4),),
                                                                (2, 1): ((4, 4),),
                                                                (3, 1): ((4, 1), (1, 0)),
                                                                (4, 1): (
                                                                    (3, 1),
                                                                    (0, 1),
                                                                    (3, 4),
                                                                ),
                                                            },
                                                        ),
                                                    },
                                                ),
                                            },
                                        ),
                                        (3, 0): ((3, 2), (3, 4)),
                                        (3, 1): ((3, 2), (3, 4)),
                                        (3, 2): ((4, 4), (1, 1), (1, 0)),
                                        (3, 4): ((3, 2), (2, 1), (1, 1)),
                                        (4, 1): ((3, 2), (3, 4)),
                                        (4, 2): ((3, 4), (1, 2), (2, 1), (3, 0)),
                                        (4, 4): ((0, 3), (3, 2), (1, 2), (2, 1)),
                                    },
                                ),
                                (4, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((4, 2),),
                                                (2, 1): ((4, 3), (3, 4)),
                                                (3, 1): ((4, 0), (3, 4), (4, 4)),
                                                (4, 0): ((3, 1), (4, 3), (3, 4)),
                                                (4, 2): ((1, 2), (2, 1)),
                                                (4, 3): ((2, 1), (4, 0), (1, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 2): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((0, 3), (2, 1), (3, 2)),
                                        (0, 1): ((0, 3), (1, 1), (3, 4), (4, 4)),
                                        (0, 3): ((1, 1), (3, 4), (4, 4)),
                                        (0, 4): ((0, 3), (1, 1), (0, 1), (3, 4), (4, 4)),
                                        (1, 0): ((0, 3), (1, 1), (3, 4), (4, 4)),
                                        (1, 1): ((3, 0), (3, 2)),
                                        (2, 1): ((3, 2), (3, 0)),
                                        (3, 0): ((1, 1), (0, 1), (3, 4), (4, 4)),
                                        (3, 1): ((1, 1), (3, 2), (1, 0)),
                                        (3, 2): ((2, 1), (3, 0)),
                                        (3, 4): ((2, 1), (3, 0)),
                                        (4, 0): ((0, 3), (1, 1), (1, 0), (3, 4), (4, 4)),
                                    },
                                ),
                                (4, 3): ((0, 3), (4, 0), (4, 4), (1, 1)),
                                (4, 4): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 0): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((1, 1),),
                                                (1, 0): ((1, 1), (4, 2)),
                                                (1, 1): ((3, 2), (4, 2)),
                                                (1, 2): ((1, 1), (4, 2)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (1, 4): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 3), (1, 1), (1, 0)),
                                (0, 1): ((0, 3), (1, 1), (2, 1)),
                                (0, 3): ((1, 1), (1, 0)),
                                (1, 0): ((0, 3), (3, 1), (3, 2), (4, 2)),
                                (1, 1): ((0, 3), (4, 0), (4, 3), (4, 4)),
                                (2, 1): ((0, 3), (1, 1), (1, 0), (4, 0)),
                                (3, 0): ((1, 1), (1, 0)),
                                (3, 1): ((0, 3), (4, 0), (0, 4), (1, 0), (1, 1)),
                                (4, 0): ((0, 3), (3, 1), (3, 2), (4, 2)),
                                (4, 1): ((0, 3), (4, 0), (3, 1), (4, 3)),
                            },
                        ),
                        (2, 1): ((0, 3), (4, 0), (0, 4), (1, 3), (1, 1), (1, 0)),
                        (3, 0): ((4, 2), (3, 2), (3, 1)),
                        (4, 0): ((3, 0), (2, 1), (1, 1)),
                        (4, 1): ((3, 0), (2, 1), (1, 1)),
                        (4, 2): ((3, 0), (2, 1), (1, 1)),
                        (4, 3): ((0, 3), (4, 0), (0, 4), (1, 3), (1, 1), (1, 0)),
                        (4, 4): ((0, 3), (4, 2), (3, 2), (3, 1)),
                    },
                ),
            },
        ),
        (3, 0): (
            "q",
            (0, 1),
            {
                None: ((0, 2), (1, 1)),
                (0, 2): (
                    "q",
                    (4, 0),
                    {
                        None: ((0, 4), (1, 0), (3, 1), (3, 2), (4, 2)),
                        (0, 4): ((1, 0), (4, 2), (2, 4), (4, 3), (3, 2)),
                        (1, 0): ((0, 4), (3, 1), (3, 2), (4, 2)),
                        (1, 1): ((0, 4), (3, 1), (3, 2), (4, 2)),
                        (1, 4): ((0, 4), (1, 1), (2, 0), (3, 1), (2, 1)),
                        (2, 0): ((0, 4), (1, 0), (3, 1), (3, 2), (4, 3), (4, 2)),
                        (2, 1): ((0, 4), (1, 0), (3, 1), (4, 2), (4, 3), (3, 2)),
                        (2, 4): (
                            "q",
                            (1, 1),
                            {
                                None: (),
                                (1, 0): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((4, 4),),
                                        (0, 4): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: (),
                                                (4, 4): (
                                                    "q",
                                                    (3, 2),
                                                    {
                                                        None: ((1, 2),),
                                                        (1, 2): ((3, 1),),
                                                        (2, 1): ((4, 2),),
                                                        (3, 3): ((3, 4), (3, 1)),
                                                        (3, 4): (
                                                            "q",
                                                            (3, 3),
                                                            {
                                                                None: ((3, 1),),
                                                                (1, 3): ((4, 2),),
                                                                (2, 1): ((4, 2),),
                                                                (3, 1): ((4, 2),),
                                                                (4, 2): ((2, 1),),
                                                            },
                                                        ),
                                                    },
                                                ),
                                            },
                                        ),
                                        (1, 2): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((4, 4),),
                                                (0, 3): (
                                                    "q",
                                                    (1, 3),
                                                    {
                                                        None: ((3, 1),),
                                                        (2, 1): ((4, 4),),
                                                        (3, 1): ((4, 4),),
                                                        (3, 3): (
                                                            "q",
                                                            (3, 4),
                                                            {
                                                                None: ((0, 4),),
                                                                (0, 4): ((3, 1), (4, 1)),
                                                                (3, 1): ((4, 4),),
                                                                (4, 4): ((3, 1),),
                                                            },
                                                        ),
                                                        (3, 4): ((3, 3), (4, 2)),
                                                    },
                                                ),
                                                (0, 4): ((3, 1), (4, 1)),
                                                (1, 3): (
                                                    "q",
                                                    (0, 3),
                                                    {
                                                        None: ((4, 4),),
                                                        (0, 4): ((3, 1), (4, 1)),
                                                        (3, 3): (
                                                            "q",
                                                            (3, 4),
                                                            {
                                                                None: ((0, 4),),
                                                                (0, 4): ((3, 1), (4, 1)),
                                                                (3, 1): ((4, 4),),
                                                                (4, 4): ((3, 1),),
                                                            },
                                                        ),
                                                        (3, 4): (
                                                            "q",
                                                            (3, 3),
                                                            {
                                                                None: ((4, 2),),
                                                                (2, 0): ((4, 4),),
                                                                (4, 2): ((4, 4),),
                                                                (4, 3): ((4, 4),),
                                                            },
                                                        ),
                                                        (4, 1): ((0, 4), (3, 1)),
                                                        (4, 4): ((3, 1), (4, 2)),
                                                    },
                                                ),
                                                (3, 3): (
                                                    "q",
                                                    (3, 4),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 3): (
                                                            "q",
                                                            (1, 3),
                                                            {
                                                                None: ((0, 4),),
                                                                (0, 4): ((3, 1), (4, 1)),
                                                                (3, 1): ((4, 4),),
                                                                (4, 4): ((3, 1),),
                                                            },
                                                        ),
                                                        (0, 4): ((3, 1), (4, 1)),
                                                        (1, 3): (
                                                            "q",
                                                            (0, 3),
                                                            {
                                                                None: ((0, 4),),
                                                                (0, 4): ((3, 1), (4, 1)),
                                                                (3, 1): ((4, 4),),
                                                                (4, 4): ((3, 1),),
                                                            },
                                                        ),
                                                        (3, 1): ((4, 4),),
                                                        (4, 4): ((3, 1),),
                                                    },
                                                ),
                                                (3, 4): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((3, 1),),
                                                        (0, 3): ((1, 3), (4, 2)),
                                                        (1, 3): (
                                                            "q",
                                                            (0, 3),
                                                            {
                                                                None: ((4, 2),),
                                                                (2, 0): ((4, 4),),
                                                                (4, 2): ((4, 4),),
                                                                (4, 3): ((4, 4),),
                                                            },
                                                        ),
                                                        (2, 1): ((4, 2),),
                                                        (3, 1): ((4, 2),),
                                                    },
                                                ),
                                                (4, 1): ((0, 4), (3, 1)),
                                                (4, 4): ((3, 1), (4, 2)),
                                            },
                                        ),
                                        (3, 2): ((1, 2), (4, 4)),
                                        (3, 3): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((1, 2),),
                                                (1, 2): (
                                                    "q",
                                                    (3, 2),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 3): (
                                                            "q",
                                                            (1, 3),
                                                            {
                                                                None: ((0, 4),),
                                                                (0, 4): ((3, 1), (4, 1)),
                                                                (3, 1): ((4, 4),),
                                                                (4, 4): ((3, 1),),
                                                            },
                                                        ),
                                                        (0, 4): ((3, 1), (4, 1)),
                                                        (1, 3): (
                                                            "q",
                                                            (0, 3),
                                                            {
                                                                None: ((0, 4),),
                                                                (0, 4): ((3, 1), (4, 1)),
                                                                (3, 1): ((4, 4),),
                                                                (4, 4): ((3, 1),),
                                                            },
                                                        ),
                                                        (3, 1): ((4, 4),),
                                                        (4, 4): ((3, 1),),
                                                    },
                                                ),
                                                (3, 1): ((1, 2),),
                                                (3, 2): ((1, 2), (0, 4)),
                                                (4, 4): ((1, 2),),
                                            },
                                        ),
                                        (3, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((4, 4),),
                                                (0, 4): ((1, 2), (3, 1), (4, 1), (4, 2)),
                                                (1, 2): (
                                                    "q",
                                                    (3, 2),
                                                    {
                                                        None: ((3, 1),),
                                                        (0, 3): ((1, 3), (4, 2)),
                                                        (1, 3): (
                                                            "q",
                                                            (0, 3),
                                                            {
                                                                None: ((4, 2),),
                                                                (2, 0): ((4, 4),),
                                                                (4, 2): ((4, 4),),
                                                                (4, 3): ((4, 4),),
                                                            },
                                                        ),
                                                        (2, 1): ((4, 2),),
                                                        (3, 1): ((4, 2),),
                                                    },
                                                ),
                                                (3, 2): ((1, 2), (4, 4)),
                                                (4, 1): ((0, 4), (1, 3)),
                                                (4, 4): ((1, 2), (3, 1), (4, 2), (3, 2)),
                                            },
                                        ),
                                        (4, 1): ((0, 4), (0, 3), (3, 4), (1, 2)),
                                        (4, 4): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((3, 1), (4, 2)),
                                                (2, 1): ((3, 4), (3, 1), (4, 2)),
                                                (3, 3): ((3, 4), (3, 1)),
                                                (3, 4): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((2, 1),),
                                                        (1, 2): ((3, 1),),
                                                        (2, 1): ((4, 2),),
                                                        (3, 1): ((4, 2),),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 1): ((1, 0), (1, 3), (4, 4), (4, 2)),
                        (3, 2): ((1, 0), (1, 3), (4, 2), (4, 4)),
                        (3, 3): ((1, 0), (1, 3), (4, 2), (4, 4)),
                        (3, 4): ((1, 0), (1, 3), (4, 2), (4, 4)),
                        (4, 1): ((0, 4), (1, 1), (2, 0), (3, 1), (2, 1)),
                        (4, 2): ((0, 4), (1, 1), (3, 1), (2, 1)),
                        (4, 3): ((0, 4), (1, 1), (2, 0), (3, 1), (2, 1)),
                        (4, 4): ((1, 0), (4, 2), (4, 3), (3, 2)),
                    },
                ),
                (1, 0): (
                    "q",
                    (4, 2),
                    {
                        None: ((2, 0),),
                        (0, 2): ((4, 0), (4, 4)),
                        (1, 2): (
                            "q",
                            (3, 2),
                            {
                                None: ((2, 0),),
                                (0, 2): ((3, 1),),
                                (2, 0): ((3, 1),),
                                (4, 0): ((3, 1),),
                            },
                        ),
                        (2, 0): ((2, 4), (0, 4), (3, 1), (3, 2)),
                        (3, 2): (
                            "q",
                            (1, 2),
                            {
                                None: ((0, 2),),
                                (0, 2): ((1, 1), (4, 4), (4, 0)),
                                (1, 1): ((2, 0),),
                                (2, 0): ((1, 1),),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (1, 1): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): ((3, 1), (3, 2), (4, 0), (4, 2)),
                        (2, 0): ((2, 4), (4, 4)),
                        (2, 4): ((2, 0), (4, 0)),
                    },
                ),
                (1, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((3, 1), (3, 2), (4, 0), (4, 2)),
                                (2, 0): ((2, 4), (4, 4)),
                                (2, 4): ((2, 0), (4, 0)),
                            },
                        ),
                    },
                ),
                (2, 0): ((1, 1), (1, 2)),
                (2, 1): ((1, 1), (0, 2)),
                (3, 1): ((1, 1), (0, 2)),
            },
        ),
        (3, 1): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (0, 2)),
                (0, 1): ((2, 0), (2, 1)),
                (0, 2): ((1, 0), (2, 1)),
                (1, 0): ((0, 2), (1, 2)),
                (1, 2): ((1, 0), (2, 0)),
                (2, 0): ((0, 1), (1, 2)),
            },
        ),
        (3, 2): (
            "q",
            (0, 3),
            {
                None: ((0, 2), (0, 4), (1, 3)),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: ((1, 0), (2, 1)),
                        (0, 1): ((2, 1), (1, 0), (3, 3), (1, 3), (4, 0), (0, 4)),
                        (1, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((1, 2), (1, 3), (3, 3)),
                                (1, 2): ((3, 0), (1, 4), (4, 4)),
                                (1, 3): ((2, 1), (2, 0), (4, 0)),
                                (1, 4): ((3, 0), (4, 0), (3, 1), (2, 0)),
                                (2, 1): ((1, 3), (3, 3)),
                                (3, 0): ((1, 2), (1, 4), (4, 4)),
                                (3, 1): ((1, 2), (1, 4), (4, 4)),
                                (3, 3): ((1, 2), (1, 4), (4, 4)),
                                (4, 1): ((1, 3), (3, 3)),
                                (4, 3): ((1, 3), (3, 3)),
                            },
                        ),
                        (1, 2): ((1, 0), (2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                        (1, 3): ((0, 1), (2, 1), (3, 1), (4, 0), (0, 4)),
                        (2, 0): ((1, 0), (2, 1), (3, 3), (1, 3), (4, 0), (0, 4)),
                        (2, 1): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 4): ((2, 0), (3, 3), (1, 3)),
                                        (1, 3): ((3, 0), (4, 1), (4, 4)),
                                        (1, 4): ((0, 4), (2, 0), (3, 3), (1, 3)),
                                        (4, 1): ((4, 3), (3, 0), (4, 2), (4, 4)),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((3, 0),),
                                                (3, 0): ((4, 4),),
                                                (3, 1): ((4, 4),),
                                                (3, 3): ((4, 2), (4, 4)),
                                                (4, 2): ((3, 3), (4, 4)),
                                            },
                                        ),
                                        (4, 4): ((2, 0), (3, 3), (1, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (0, 4): ((0, 2), (1, 2), (1, 1)),
                (1, 2): ((2, 0), (3, 0), (3, 1), (4, 0)),
                (1, 3): ((2, 0), (3, 0), (2, 1)),
                (1, 4): ((0, 2), (1, 2), (1, 1)),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2), (1, 3)),
                        (0, 2): ((1, 3), (3, 3), (3, 1), (4, 4), (3, 4)),
                        (1, 2): ((1, 4), (2, 4), (4, 4)),
                        (1, 3): ((2, 4), (4, 4)),
                        (1, 4): ((2, 4), (4, 4)),
                        (2, 4): ((1, 3), (1, 2), (1, 1), (3, 3)),
                        (3, 3): ((1, 3), (0, 2)),
                    },
                ),
                (2, 4): ((2, 0), (3, 3), (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)),
                (3, 3): ((0, 2), (1, 2), (1, 1)),
            },
        ),
        (3, 3): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (0, 2)),
                (0, 1): ((2, 0), (2, 1)),
                (0, 2): ((0, 1), (2, 1), (3, 1), (4, 0), (0, 4)),
                (1, 0): ((0, 2), (1, 2)),
                (1, 2): ((1, 0), (2, 0)),
                (2, 0): ((0, 1), (1, 2)),
                (2, 4): (
                    "q",
                    (3, 4),
                    {
                        None: ((0, 1), (0, 2)),
                        (0, 1): ((2, 0), (2, 1)),
                        (0, 2): ((0, 1), (0, 4), (1, 2), (1, 4), (4, 4)),
                        (1, 0): ((0, 2), (1, 2)),
                        (1, 2): ((0, 1), (0, 4), (2, 0), (4, 0)),
                        (1, 3): (
                            "q",
                            (1, 4),
                            {
                                None: ((1, 2),),
                                (1, 2): ((0, 1), (0, 2), (0, 4), (4, 4)),
                                (2, 1): ((0, 1), (0, 2)),
                                (3, 2): ((0, 1), (0, 2)),
                            },
                        ),
                        (1, 4): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (1, 2)),
                                (0, 2): ((0, 1), (2, 1), (3, 1)),
                                (1, 0): ((0, 2), (1, 2)),
                                (1, 2): ((0, 1), (0, 4), (2, 0), (4, 0)),
                                (2, 0): ((0, 1), (1, 2)),
                            },
                        ),
                        (2, 0): ((0, 1), (1, 2)),
                    },
                ),
                (3, 4): (
                    "q",
                    (2, 4),
                    {
                        None: ((0, 2),),
                        (0, 2): ((0, 1), (4, 4), (4, 0), (4, 1), (3, 1), (2, 1)),
                        (0, 4): ((0, 1), (0, 2)),
                        (2, 0): ((0, 1), (0, 2)),
                        (4, 3): (
                            "q",
                            (4, 4),
                            {
                                None: (),
                                (4, 2): (
                                    "q",
                                    (3, 2),
                                    {
                                        None: ((0, 2),),
                                        (0, 2): ((2, 1),),
                                        (0, 4): ((2, 1),),
                                        (2, 0): ((0, 4),),
                                        (2, 1): ((4, 1), (0, 2)),
                                        (4, 1): ((2, 1),),
                                    },
                                ),
                            },
                        ),
                        (4, 4): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 2),),
                                (0, 2): ((1, 0), (2, 1)),
                                (0, 4): ((0, 1), (0, 2)),
                                (2, 0): ((0, 1), (0, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 4): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 3),
                    {
                        None: ((0, 3), (0, 4)),
                        (0, 3): (
                            "q",
                            (1, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): ((2, 1), (3, 1)),
                                (1, 0): ((1, 2),),
                                (1, 2): ((0, 1), (2, 4), (3, 1), (3, 2), (4, 2)),
                                (2, 4): ((3, 3), (0, 1)),
                                (3, 3): ((2, 4), (0, 1)),
                            },
                        ),
                        (0, 4): ((1, 2), (1, 1)),
                        (1, 2): (
                            "q",
                            (0, 4),
                            {
                                None: (),
                                (2, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((1, 1), (4, 0), (1, 0)),
                                        (1, 4): (
                                            "q",
                                            (3, 2),
                                            {
                                                None: ((3, 1),),
                                                (1, 1): ((0, 3), (2, 1), (4, 3), (4, 0)),
                                                (2, 1): ((4, 0), (4, 3)),
                                                (3, 1): ((3, 0), (4, 0), (4, 3)),
                                            },
                                        ),
                                        (3, 0): ((1, 4), (4, 0), (1, 0), (1, 1)),
                                        (3, 2): ((1, 4), (1, 1), (4, 4)),
                                    },
                                ),
                            },
                        ),
                        (1, 4): ((1, 2), (1, 1)),
                        (2, 4): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 3),),
                                (0, 3): ((1, 1), (0, 1)),
                                (1, 2): ((3, 0), (3, 1), (4, 1), (3, 2)),
                                (3, 0): ((1, 2), (1, 1)),
                            },
                        ),
                        (3, 2): ((1, 2), (1, 1)),
                        (3, 3): ((2, 4), (1, 2), (1, 1)),
                    },
                ),
            },
        ),
        (4, 0): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (0, 3),
                            {
                                None: ((1, 2), (1, 1)),
                                (0, 1): ((1, 2), (2, 1), (3, 3), (4, 2), (3, 2)),
                                (1, 0): ((1, 3), (4, 2), (3, 3), (3, 1)),
                                (1, 1): ((1, 3), (3, 3), (4, 2), (3, 2), (3, 1)),
                                (1, 2): ((3, 3), (4, 2), (3, 2), (3, 1)),
                                (1, 3): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((2, 1), (3, 3), (4, 2), (3, 2)),
                                        (1, 0): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((1, 2),),
                                                (0, 1): ((1, 2), (4, 2), (3, 3)),
                                                (1, 2): ((4, 2), (3, 3)),
                                                (2, 1): ((0, 1), (4, 2), (3, 3)),
                                            },
                                        ),
                                        (1, 2): ((1, 0), (3, 3), (4, 2), (3, 2), (3, 1)),
                                        (4, 3): ((1, 0), (3, 0), (1, 2)),
                                    },
                                ),
                                (2, 1): (
                                    "q",
                                    (1, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((1, 3), (3, 3)),
                                        (1, 0): ((1, 2),),
                                        (1, 2): ((1, 0), (3, 3), (4, 2), (3, 2)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((1, 3),),
                                                (1, 0): ((1, 2),),
                                                (1, 2): ((1, 0), (3, 3), (4, 2), (3, 2)),
                                                (4, 1): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((1, 3),),
                                                        (1, 0): ((1, 2),),
                                                        (1, 2): ((1, 0), (3, 3), (4, 2)),
                                                    },
                                                ),
                                                (4, 3): (
                                                    "q",
                                                    (4, 1),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((1, 3),),
                                                        (1, 0): ((1, 3),),
                                                        (1, 2): ((4, 2),),
                                                        (1, 3): ((1, 0), (4, 2)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (0, 1)),
                                        (4, 1): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((1, 2), (4, 2), (3, 3)),
                                                (1, 0): ((1, 2),),
                                                (1, 2): ((0, 1), (4, 2), (3, 3)),
                                                (3, 0): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((1, 3),),
                                                        (1, 0): ((1, 2),),
                                                        (1, 2): ((1, 0), (3, 3), (4, 2)),
                                                    },
                                                ),
                                                (3, 1): ((3, 0), (0, 1)),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((0, 1),),
                                                (0, 1): ((4, 4),),
                                                (1, 0): ((1, 3), (3, 3)),
                                                (1, 2): ((4, 4),),
                                                (1, 3): ((1, 0), (4, 4)),
                                                (3, 0): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((0, 1),),
                                                        (0, 1): ((1, 3),),
                                                        (1, 0): ((1, 3),),
                                                        (1, 2): ((4, 2),),
                                                        (1, 3): ((1, 0), (4, 2)),
                                                    },
                                                ),
                                                (3, 1): ((3, 0), (0, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 3): ((1, 3), (3, 3), (3, 1), (4, 2), (3, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 1): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (2, 1),
                    {None: ((1, 1),), (1, 0): ((3, 1),), (1, 1): ((3, 1),), (1, 2): ((3, 1),)},
                ),
            },
        ),
        (4, 2): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: ((0, 1),),
                        (0, 1): ((0, 4), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)),
                        (1, 0): ((1, 2),),
                        (1, 2): ((0, 1), (0, 4), (4, 4), (1, 4), (1, 3), (3, 1)),
                    },
                ),
            },
        ),
        (4, 3): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: ((0, 1),),
                        (0, 1): ((0, 4), (2, 1), (3, 1), (4, 0), (3, 0), (3, 3)),
                        (1, 0): ((1, 2),),
                        (1, 2): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 4), (2, 1), (4, 0), (3, 0), (3, 3)),
                                (0, 4): ((3, 2), (1, 4), (3, 0), (3, 3)),
                                (1, 0): ((0, 4), (1, 3), (0, 3), (3, 2), (4, 0)),
                                (1, 3): ((1, 0), (2, 4), (4, 2), (3, 2)),
                                (2, 1): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 1), (0, 4)),
                                        (0, 1): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((3, 0),),
                                                (3, 0): ((0, 4), (1, 3)),
                                                (3, 3): ((2, 4), (4, 2)),
                                                (4, 0): ((3, 3),),
                                            },
                                        ),
                                        (0, 4): ((0, 1), (1, 3), (3, 0), (4, 2), (4, 4)),
                                        (1, 0): ((0, 4), (4, 0)),
                                        (2, 4): ((0, 1), (3, 2), (4, 0), (0, 4)),
                                        (3, 2): ((0, 4), (0, 1)),
                                        (3, 4): ((0, 1), (2, 4), (4, 2)),
                                    },
                                ),
                                (2, 4): ((0, 1), (3, 2), (4, 0), (0, 4)),
                                (3, 2): ((0, 4), (0, 1)),
                                (3, 4): ((0, 1), (3, 2), (3, 3), (0, 4)),
                                (4, 1): ((2, 1), (0, 4), (0, 1)),
                            },
                        ),
                        (2, 1): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 1),),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 4): ((1, 3), (3, 3)),
                                        (1, 2): ((0, 4), (1, 4)),
                                        (1, 3): ((2, 4), (4, 4)),
                                        (1, 4): ((0, 4), (3, 3)),
                                        (2, 4): ((1, 3), (1, 4)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (1, 3): ((2, 4), (4, 2)),
                                                (3, 3): ((1, 2), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 2), (4, 4)),
                                        (3, 3): ((1, 2), (2, 4), (4, 4)),
                                        (3, 4): ((1, 2), (4, 4)),
                                    },
                                ),
                                (1, 0): ((0, 1), (0, 4), (4, 4)),
                                (1, 2): ((0, 1), (0, 4), (4, 4)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((1, 3),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (1, 3): ((2, 4), (4, 2)),
                                                (3, 3): ((1, 2), (2, 4), (4, 2)),
                                            },
                                        ),
                                        (1, 0): ((0, 1), (0, 4)),
                                        (1, 2): ((0, 1), (0, 4)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((0, 3), (1, 2), (4, 4)),
                                        (1, 0): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                        (1, 2): ((0, 1), (0, 3), (2, 4), (4, 4)),
                                    },
                                ),
                            },
                        ),
                        (4, 1): ((2, 1), (0, 1), (0, 4), (3, 1)),
                    },
                ),
            },
        ),
        (4, 4): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 1),
                    {
                        None: ((0, 1),),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 2),),
                                (0, 3): ((2, 1), (3, 1)),
                                (1, 2): ((0, 4), (0, 3), (3, 3)),
                                (2, 1): ((0, 3), (0, 4)),
                            },
                        ),
                        (1, 0): ((1, 2),),
                        (1, 2): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((2, 4), (3, 3), (0, 3), (3, 2), (4, 2)),
                                (0, 4): ((0, 1), (3, 2), (3, 3), (4, 2)),
                                (1, 0): ((0, 4), (3, 2), (4, 1), (3, 0), (3, 3)),
                                (2, 4): ((0, 1), (3, 2), (3, 4), (4, 1), (3, 0), (3, 3)),
                                (3, 2): ((0, 4), (0, 1)),
                                (3, 4): ((0, 1), (2, 4), (3, 2), (3, 3), (4, 2)),
                            },
                        ),
                    },
                ),
            },
        ),
    },
    (2, 4): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (3, 3), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)),
        (0, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (3, 3), (4, 2)),
        (1, 0): ((2, 1), (1, 2), (2, 3)),
        (1, 1): ((2, 3), (1, 2), (1, 4), (4, 1), (3, 0)),
        (1, 2): ((3, 1), (3, 3), (4, 2)),
        (2, 0): ((2, 1), (1, 2), (2, 3)),
        (2, 1): (
            "q",
            (3, 3),
            {
                None: (),
                (2, 3): (
                    "q",
                    (4, 3),
                    {
                        None: (),
                        (4, 2): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 0), (1, 1), (0, 1), (1, 2)),
                                (0, 0): ((1, 0), (1, 2), (3, 4)),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((0, 0), (0, 2)),
                                        (0, 0): ((0, 4), (1, 0), (1, 2)),
                                        (0, 2): ((0, 0), (0, 4), (4, 0)),
                                        (1, 2): ((0, 0), (0, 4), (4, 0)),
                                        (2, 0): ((0, 0), (1, 2), (1, 4)),
                                        (3, 0): ((0, 2), (0, 4), (3, 1), (4, 4), (0, 0)),
                                        (3, 1): ((0, 0), (0, 4), (4, 0)),
                                    },
                                ),
                                (0, 2): ((1, 0), (1, 1), (3, 0), (0, 0)),
                                (0, 3): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((1, 0), (1, 1)),
                                        (0, 0): ((1, 0), (1, 1), (1, 2)),
                                        (1, 0): ((1, 1), (1, 2), (3, 4)),
                                        (1, 1): ((1, 0), (1, 2), (3, 4)),
                                        (3, 1): ((1, 0), (0, 0), (2, 0), (3, 4), (1, 2)),
                                        (4, 0): ((1, 1), (0, 0), (0, 2)),
                                    },
                                ),
                                (1, 0): ((1, 1), (3, 4), (1, 2), (0, 2)),
                                (1, 1): ((1, 0), (1, 2), (3, 4)),
                                (1, 2): ((1, 1), (4, 0), (4, 4), (0, 4), (1, 4)),
                                (2, 0): ((1, 0), (1, 1), (0, 0)),
                                (3, 0): ((1, 0), (3, 1), (3, 4), (1, 4), (0, 4)),
                                (3, 1): ((1, 0), (3, 4), (1, 2)),
                                (4, 0): ((1, 1), (3, 4), (1, 2), (0, 2)),
                                (4, 1): ((1, 0), (1, 1), (0, 0)),
                                (4, 4): ((1, 0), (1, 1), (3, 0), (0, 0)),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 3): (
            "q",
            (2, 1),
            {
                None: (),
                (3, 1): (
                    "q",
                    (1, 2),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 3), (1, 4)),
                                (0, 1): ((0, 2), (1, 0), (3, 4), (4, 0), (2, 0)),
                                (0, 2): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((1, 0), (4, 3)),
                                        (1, 0): ((3, 4), (4, 3)),
                                        (3, 0): ((3, 4), (4, 3)),
                                        (4, 0): ((1, 4), (3, 0), (0, 3)),
                                        (4, 1): ((1, 4), (0, 4), (4, 3), (1, 0)),
                                        (4, 2): ((1, 0), (3, 4), (4, 3)),
                                        (4, 3): ((1, 4), (3, 0), (0, 3)),
                                    },
                                ),
                                (0, 3): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((1, 0),),
                                        (1, 0): ((3, 3), (3, 4)),
                                        (3, 0): ((3, 3), (3, 4)),
                                        (3, 3): ((3, 4), (1, 0)),
                                        (3, 4): ((3, 3), (1, 0)),
                                        (4, 0): ((3, 0), (3, 3), (3, 4)),
                                    },
                                ),
                                (0, 4): ((0, 2), (1, 0), (3, 4), (4, 0), (2, 0)),
                                (1, 4): ((0, 2), (1, 0), (4, 0), (2, 0)),
                                (3, 3): ((3, 4), (1, 0), (4, 0), (2, 0), (0, 2)),
                                (3, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 3), (3, 0)),
                                        (0, 0): ((0, 2), (1, 0), (4, 3)),
                                        (0, 1): (
                                            "q",
                                            (0, 4),
                                            {
                                                None: ((0, 3),),
                                                (0, 0): ((1, 0), (0, 3)),
                                                (0, 2): ((0, 3), (3, 0)),
                                                (0, 3): ((1, 0), (4, 3)),
                                                (1, 0): (
                                                    "q",
                                                    (0, 0),
                                                    {
                                                        None: ((0, 3),),
                                                        (0, 3): ((2, 0), (4, 0)),
                                                        (1, 4): ((0, 2),),
                                                        (3, 0): ((0, 2),),
                                                    },
                                                ),
                                                (1, 4): ((0, 2), (0, 0), (1, 0), (4, 0)),
                                            },
                                        ),
                                        (0, 2): ((1, 0), (4, 3)),
                                        (0, 3): ((1, 0), (4, 3)),
                                        (0, 4): (
                                            "q",
                                            (0, 1),
                                            {
                                                None: ((0, 3), (3, 0)),
                                                (0, 0): ((0, 2), (1, 0), (4, 3)),
                                                (0, 2): ((1, 0), (4, 3)),
                                                (0, 3): ((1, 0), (4, 3)),
                                                (1, 0): ((0, 2), (2, 0), (4, 2)),
                                                (1, 4): ((0, 2), (0, 0), (1, 0), (4, 3)),
                                                (2, 0): ((0, 2), (1, 0), (4, 3)),
                                                (3, 0): ((0, 2), (2, 0), (4, 2)),
                                                (4, 1): ((0, 2), (0, 0), (4, 3), (1, 0)),
                                                (4, 4): ((0, 2), (0, 0), (1, 0), (4, 3)),
                                            },
                                        ),
                                        (1, 0): ((0, 2), (4, 2), (2, 0)),
                                        (1, 4): ((0, 2), (0, 0), (1, 0), (4, 3)),
                                        (2, 0): ((0, 2), (1, 0), (4, 3)),
                                        (3, 0): ((0, 2), (2, 0), (4, 2)),
                                        (4, 1): ((0, 2), (0, 0), (4, 3), (1, 0)),
                                        (4, 4): ((0, 2), (0, 0), (1, 0), (4, 3)),
                                    },
                                ),
                                (4, 1): ((0, 2), (1, 0), (2, 0)),
                                (4, 4): ((0, 2), (1, 0), (4, 0), (2, 0)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 2), (1, 0), (4, 0), (2, 0), (0, 2)),
    },
    (3, 0): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 4), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 0), (2, 3), (4, 0), (4, 1), (4, 4)),
        (0, 3): ((2, 1), (1, 1), (1, 0), (2, 3), (4, 1), (4, 4), (0, 4), (2, 4)),
        (1, 0): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 1): ((2, 1), (2, 3), (1, 4), (0, 3)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (2, 0): ((2, 1), (1, 1), (2, 3), (0, 1), (4, 1), (4, 4), (2, 4), (0, 4)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (4, 2), (2, 0)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (3, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (4, 2), (2, 0)),
        (3, 3): ((2, 1), (1, 2), (0, 3), (1, 4)),
        (4, 0): ((2, 3), (1, 2), (2, 1)),
        (4, 1): ((2, 3), (1, 2), (2, 1)),
    },
    (3, 1): {
        None: ((1, 2), (1, 1), (0, 1), (1, 0), (3, 2)),
        (0, 0): ((1, 2), (1, 1), (0, 2), (2, 4), (1, 4), (4, 4)),
        (0, 1): ((1, 2), (2, 1), (3, 4), (4, 3)),
        (0, 2): ((1, 2), (2, 1), (0, 1), (3, 4), (4, 3)),
        (1, 0): ((1, 2), (1, 1), (0, 2), (0, 4), (3, 2), (1, 4), (4, 4), (0, 0)),
        (1, 1): ((1, 2), (2, 4), (4, 2), (2, 0), (0, 2)),
        (1, 2): ((3, 3), (2, 4), (4, 2), (2, 0), (0, 2)),
        (1, 3): ((3, 3), (2, 4), (4, 2), (2, 0), (0, 2)),
        (2, 0): ((1, 2), (2, 1), (0, 1), (3, 4), (4, 3)),
        (2, 1): ((1, 2), (3, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (3, 0): ((1, 2), (2, 1), (0, 1), (3, 4), (4, 3)),
        (3, 2): ((1, 2), (1, 1), (0, 2), (2, 0), (2, 4), (4, 2)),
        (3, 3): ((1, 2), (0, 2), (2, 0), (4, 2), (2, 4)),
    },
    (3, 2): {
        None: (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (1, 2),
                    {None: ((1, 1),), (0, 1): ((1, 3),), (1, 1): ((1, 3),), (2, 1): ((1, 3),)},
                ),
            },
        ),
        (0, 1): (
            "q",
            (0, 4),
            {
                None: ((0, 2),),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: ((1, 2), (1, 3), (3, 3)),
                        (0, 3): ((4, 0), (2, 0), (2, 1)),
                        (1, 2): ((4, 4), (1, 4), (1, 3), (2, 4)),
                        (1, 3): ((4, 0), (2, 0), (2, 1)),
                        (1, 4): ((4, 0), (2, 0), (2, 1)),
                        (2, 1): ((4, 4), (1, 4), (1, 3)),
                        (2, 3): ((2, 1), (1, 0), (4, 0), (1, 3), (3, 3), (0, 3)),
                        (3, 0): ((4, 0), (2, 0), (2, 1)),
                        (3, 1): ((2, 1), (4, 0), (2, 0)),
                        (3, 3): ((1, 2), (4, 4), (1, 4), (1, 3)),
                        (4, 1): ((2, 1), (4, 0), (2, 0)),
                        (4, 3): ((2, 1), (1, 0), (4, 4), (1, 4), (1, 3), (2, 4)),
                    },
                ),
                (2, 0): ((2, 4), (4, 4)),
                (2, 4): ((2, 0), (4, 0)),
            },
        ),
        (0, 2): (
            "q",
            (1, 1),
            {
                None: ((1, 0), (2, 1)),
                (0, 1): (
                    "q",
                    (0, 3),
                    {
                        None: ((1, 2), (1, 3), (3, 3)),
                        (1, 2): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 4), (4, 4)),
                                (0, 4): ((3, 0), (4, 4), (4, 2), (2, 0), (2, 1)),
                                (1, 0): ((3, 0), (0, 4), (4, 4)),
                                (1, 3): ((3, 0), (4, 4), (4, 0), (4, 2)),
                                (3, 0): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 4), (4, 4)),
                                        (0, 4): ((2, 0), (4, 2), (4, 4)),
                                        (1, 3): ((2, 0), (4, 0), (4, 4)),
                                        (4, 0): ((1, 3), (2, 0), (2, 4), (4, 4)),
                                        (4, 1): ((0, 4), (2, 0), (4, 0)),
                                        (4, 4): ((1, 3), (2, 0), (4, 0)),
                                    },
                                ),
                                (4, 0): ((1, 3), (3, 3)),
                                (4, 1): ((1, 3), (3, 3)),
                                (4, 4): ((1, 3), (3, 3)),
                            },
                        ),
                        (1, 3): ((2, 1), (2, 0)),
                        (2, 1): (
                            "q",
                            (0, 4),
                            {
                                None: ((1, 3), (3, 3)),
                                (1, 2): ((1, 4), (4, 4)),
                                (1, 3): ((3, 3), (4, 4), (2, 4), (3, 4)),
                                (1, 4): ((3, 3), (3, 1), (4, 4), (2, 4), (3, 4)),
                                (3, 0): ((1, 4), (4, 4)),
                                (3, 1): ((1, 4), (4, 4)),
                                (3, 3): ((1, 4), (4, 4)),
                            },
                        ),
                        (2, 3): ((2, 1), (1, 0), (3, 3), (1, 3), (4, 0), (0, 4)),
                        (3, 0): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 4), (4, 4)),
                                (0, 4): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 2), (1, 3)),
                                        (1, 2): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((1, 3), (2, 0), (4, 0)),
                                                (1, 3): ((2, 0), (4, 2), (4, 4)),
                                                (2, 0): ((1, 3), (2, 3), (4, 1), (4, 3)),
                                                (2, 1): ((1, 3), (2, 4), (4, 4)),
                                                (3, 3): ((2, 0), (4, 2), (4, 4)),
                                                (4, 0): ((1, 3), (2, 0), (2, 4), (4, 4)),
                                                (4, 2): ((1, 3), (2, 1), (2, 3)),
                                                (4, 3): ((2, 0), (1, 3), (2, 4)),
                                            },
                                        ),
                                        (1, 3): ((4, 4), (4, 2), (2, 0), (2, 1)),
                                        (2, 1): ((1, 3), (2, 3)),
                                        (2, 3): ((3, 3), (4, 4), (4, 2), (2, 0), (2, 1)),
                                        (3, 3): ((4, 4), (4, 2), (2, 0), (2, 1)),
                                    },
                                ),
                                (1, 0): ((1, 2), (1, 3)),
                                (1, 2): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 4), (4, 4)),
                                        (0, 4): ((2, 0), (4, 2), (4, 4)),
                                        (1, 3): ((2, 0), (4, 0), (4, 4)),
                                        (4, 0): ((1, 3), (2, 0), (2, 4), (4, 4)),
                                        (4, 1): ((0, 4), (2, 0), (4, 0)),
                                        (4, 4): ((1, 3), (2, 0), (4, 0)),
                                    },
                                ),
                                (1, 3): ((1, 2), (4, 4), (4, 0), (4, 2)),
                                (4, 0): ((1, 2), (1, 3)),
                                (4, 1): ((1, 2), (1, 3)),
                                (4, 4): ((1, 2), (1, 3)),
                            },
                        ),
                        (3, 1): (
                            "q",
                            (4, 2),
                            {
                                None: ((1, 2), (1, 3), (0, 4), (4, 0)),
                                (0, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((1, 2), (1, 3), (2, 0), (4, 4), (3, 3)),
                                        (1, 2): ((2, 0), (1, 0), (2, 4), (3, 3)),
                                        (1, 3): ((1, 2), (2, 0), (2, 4), (3, 3)),
                                        (2, 0): ((2, 1), (2, 4), (3, 3)),
                                        (2, 1): ((2, 0), (2, 4), (3, 3)),
                                        (2, 3): ((1, 2), (2, 0), (4, 4), (3, 3)),
                                        (2, 4): ((2, 0), (2, 1)),
                                        (3, 0): ((2, 1), (2, 4), (2, 3), (1, 3), (4, 3)),
                                        (3, 3): ((2, 0), (2, 1)),
                                        (4, 0): ((1, 2), (1, 3), (4, 4), (3, 3)),
                                        (4, 1): ((1, 2), (2, 3), (2, 4)),
                                        (4, 3): ((1, 2), (2, 0), (2, 4), (2, 3)),
                                        (4, 4): ((1, 2), (2, 0), (2, 3), (3, 3)),
                                    },
                                ),
                                (1, 2): ((3, 0), (4, 0), (4, 4)),
                                (1, 3): ((1, 2), (3, 0), (4, 0), (4, 4)),
                                (1, 4): ((1, 2), (1, 3), (3, 0), (4, 0), (4, 4)),
                                (2, 0): ((1, 2), (1, 3), (0, 4), (4, 4)),
                                (2, 1): ((3, 0), (4, 0), (4, 4)),
                                (2, 3): ((1, 2), (3, 0), (4, 0), (4, 4)),
                                (3, 0): ((4, 4), (4, 0)),
                                (3, 4): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: ((4, 0),),
                                        (1, 2): ((1, 4), (4, 4)),
                                        (1, 4): ((1, 2), (4, 0)),
                                        (2, 0): ((4, 4),),
                                        (4, 0): ((1, 2), (1, 3)),
                                        (4, 4): ((1, 2), (1, 3)),
                                    },
                                ),
                                (4, 0): ((1, 2), (1, 3), (4, 4), (1, 4)),
                                (4, 1): ((1, 2), (2, 3), (2, 4), (3, 3)),
                                (4, 3): ((1, 2), (2, 3), (2, 4), (3, 3)),
                                (4, 4): ((2, 0), (2, 1)),
                            },
                        ),
                        (3, 3): (
                            "q",
                            (4, 0),
                            {
                                None: ((0, 4), (1, 2), (1, 3)),
                                (0, 4): ((2, 1), (2, 0)),
                                (1, 2): ((4, 2), (4, 4)),
                                (1, 3): ((0, 4), (2, 1), (2, 0)),
                                (1, 4): ((1, 2), (1, 3), (4, 2), (4, 4)),
                                (2, 1): ((4, 2), (4, 4)),
                                (2, 3): ((0, 4), (1, 4), (2, 1), (2, 0)),
                                (3, 4): ((1, 2), (2, 3), (4, 2), (4, 4)),
                                (4, 2): (
                                    "q",
                                    (4, 3),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 4): ((1, 0), (2, 1)),
                                        (1, 0): ((0, 4), (1, 2), (1, 3)),
                                        (1, 3): ((2, 1), (1, 0), (4, 1), (4, 4)),
                                        (1, 4): ((0, 4), (1, 0), (2, 1)),
                                        (3, 1): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((2, 1),),
                                                (0, 4): (
                                                    "q",
                                                    (3, 4),
                                                    {
                                                        None: ((2, 1),),
                                                        (1, 2): ((1, 0), (2, 1)),
                                                        (2, 1): ((1, 3), (1, 4), (2, 3)),
                                                        (2, 3): ((1, 0), (2, 1)),
                                                    },
                                                ),
                                                (1, 2): ((4, 4),),
                                                (2, 1): ((4, 4),),
                                                (2, 3): ((4, 4),),
                                                (3, 4): ((0, 4), (1, 3)),
                                            },
                                        ),
                                        (4, 1): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 4), (1, 3)),
                                                (0, 4): ((1, 0), (2, 1)),
                                                (1, 0): ((0, 4), (1, 2), (1, 3)),
                                                (1, 3): ((0, 4), (2, 1), (2, 0)),
                                                (1, 4): ((0, 4), (1, 0), (2, 1)),
                                                (4, 4): ((1, 0), (2, 1)),
                                            },
                                        ),
                                        (4, 4): ((1, 0), (2, 1)),
                                    },
                                ),
                                (4, 3): ((4, 2), (4, 4)),
                                (4, 4): ((2, 1), (2, 0)),
                            },
                        ),
                        (4, 1): ((1, 2), (3, 3), (1, 3)),
                        (4, 3): ((1, 2), (3, 3), (1, 3)),
                    },
                ),
                (1, 0): (
                    "q",
                    (1, 4),
                    {
                        None: ((1, 2), (1, 3), (0, 3), (3, 3)),
                        (0, 1): ((1, 2), (1, 3), (3, 3)),
                        (0, 3): ((1, 2), (2, 3), (4, 4), (4, 0), (4, 2)),
                        (0, 4): (
                            "q",
                            (2, 1),
                            {
                                None: (),
                                (1, 2): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 3), (2, 3), (4, 1)),
                                        (0, 1): ((0, 3), (3, 1), (4, 1)),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((3, 1),),
                                                (2, 0): ((2, 3), (4, 1)),
                                                (3, 1): ((2, 3), (4, 1)),
                                                (3, 3): ((2, 0), (2, 3), (4, 1)),
                                            },
                                        ),
                                        (1, 3): ((0, 3), (0, 1), (2, 0), (4, 4)),
                                        (2, 3): ((0, 3), (2, 0), (4, 2), (4, 4)),
                                        (2, 4): ((0, 3), (2, 0), (4, 1), (2, 3)),
                                        (3, 1): ((0, 3), (4, 1), (2, 3)),
                                        (3, 3): ((2, 0), (4, 2), (4, 4)),
                                        (4, 0): ((0, 3), (2, 0), (4, 1), (2, 3)),
                                        (4, 1): ((0, 3), (2, 0), (2, 4), (2, 3)),
                                        (4, 2): ((3, 1), (3, 3)),
                                        (4, 3): ((2, 0), (4, 4)),
                                        (4, 4): ((0, 3), (2, 3), (1, 3), (3, 1), (4, 1)),
                                    },
                                ),
                            },
                        ),
                        (1, 2): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 3), (0, 4), (4, 4)),
                                (0, 3): (
                                    "q",
                                    (1, 3),
                                    {
                                        None: ((2, 3), (3, 1), (4, 1)),
                                        (2, 3): ((3, 1), (4, 1)),
                                        (2, 4): ((3, 1), (4, 1)),
                                        (3, 1): ((2, 4), (4, 4)),
                                        (3, 3): ((2, 3), (4, 1), (3, 1), (2, 1)),
                                        (4, 0): ((2, 3), (3, 1), (2, 1), (4, 1)),
                                        (4, 1): ((2, 4), (3, 1), (4, 2), (2, 0)),
                                        (4, 2): ((2, 3), (4, 1), (3, 1)),
                                        (4, 3): ((2, 3), (4, 1), (3, 1)),
                                        (4, 4): ((2, 3), (3, 1), (2, 0), (4, 0)),
                                    },
                                ),
                                (0, 4): ((0, 3), (4, 1), (3, 1), (2, 1), (2, 3)),
                                (1, 3): ((0, 3), (4, 4), (4, 0), (4, 2)),
                                (3, 3): ((4, 4), (0, 4), (1, 3), (2, 4)),
                                (4, 0): ((0, 3), (1, 3), (2, 3), (2, 1), (4, 1)),
                                (4, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: (),
                                        (3, 3): (
                                            "q",
                                            (4, 2),
                                            {
                                                None: ((0, 4), (4, 0)),
                                                (0, 4): ((2, 0), (2, 1), (2, 4), (2, 3)),
                                                (1, 3): ((4, 0), (4, 4)),
                                                (2, 0): ((0, 4), (4, 4)),
                                                (4, 0): ((1, 3), (2, 4)),
                                                (4, 3): ((0, 4),),
                                                (4, 4): ((1, 3), (2, 0), (2, 1), (2, 3)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 2): ((4, 1), (3, 1), (3, 3)),
                                (4, 3): ((3, 3), (2, 4), (4, 4)),
                                (4, 4): ((0, 3), (1, 3), (2, 3), (2, 1), (3, 1), (4, 1)),
                            },
                        ),
                        (1, 3): ((1, 2), (4, 4), (4, 0), (4, 2)),
                        (2, 1): ((4, 4), (0, 4), (1, 3), (2, 3)),
                        (2, 3): ((4, 4), (4, 0), (4, 2)),
                        (3, 0): ((1, 2), (2, 3), (4, 4), (4, 0), (4, 2)),
                        (3, 1): ((1, 2), (2, 3), (4, 4), (4, 0)),
                        (3, 3): ((1, 2), (2, 3), (4, 4), (4, 0), (4, 2)),
                        (4, 1): (
                            "q",
                            (4, 2),
                            {
                                None: ((1, 2), (2, 3), (4, 0), (4, 4)),
                                (0, 4): ((2, 0), (2, 1), (0, 3), (2, 4), (2, 3)),
                                (1, 2): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 3), (0, 4), (4, 0)),
                                        (0, 3): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((2, 4),),
                                                (2, 3): ((2, 0), (3, 1)),
                                                (2, 4): ((2, 0), (3, 1)),
                                                (4, 4): ((2, 0), (3, 1)),
                                            },
                                        ),
                                        (0, 4): ((0, 3), (2, 0), (2, 1), (2, 4), (2, 3)),
                                        (1, 3): ((0, 3), (4, 0), (4, 4)),
                                        (2, 0): ((0, 3), (0, 4), (4, 4)),
                                        (3, 3): ((4, 0), (4, 4)),
                                        (4, 0): ((0, 3), (1, 3), (2, 4)),
                                        (4, 3): ((0, 3), (0, 4)),
                                        (4, 4): ((0, 3), (1, 3), (2, 0), (2, 1), (2, 3)),
                                    },
                                ),
                                (1, 3): ((1, 2), (4, 0), (4, 4)),
                                (2, 0): ((1, 2), (4, 4), (0, 4), (1, 3)),
                                (2, 1): ((4, 0), (4, 4)),
                                (2, 3): ((4, 0), (4, 4)),
                                (2, 4): ((1, 2), (4, 0), (0, 4), (1, 3)),
                                (3, 0): ((1, 2), (2, 3), (4, 4), (4, 0)),
                                (3, 1): ((1, 2), (2, 3), (4, 4), (4, 0)),
                                (4, 0): ((2, 4), (1, 3), (0, 3), (3, 3)),
                                (4, 3): ((1, 2), (4, 4)),
                                (4, 4): ((2, 0), (2, 1), (0, 3), (1, 3), (2, 3)),
                            },
                        ),
                    },
                ),
                (1, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 0), (4, 0)),
                                (0, 3): ((2, 1), (3, 3), (4, 3), (3, 4), (2, 3)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((2, 0), (4, 0)),
                                        (0, 3): ((2, 1), (3, 3), (4, 3)),
                                        (2, 0): ((3, 3), (4, 3)),
                                        (2, 1): ((3, 1), (4, 0), (4, 4)),
                                        (2, 3): ((2, 1), (3, 3), (4, 3)),
                                        (4, 0): ((2, 0), (3, 3), (4, 4), (2, 4)),
                                        (4, 2): ((2, 0), (4, 3), (3, 3)),
                                        (4, 3): ((2, 0), (3, 3), (4, 2), (2, 4)),
                                    },
                                ),
                                (2, 0): ((3, 3), (4, 0), (0, 4), (0, 3)),
                                (2, 1): ((3, 1), (4, 0), (4, 4)),
                                (2, 3): ((2, 1), (3, 3), (0, 3), (4, 0), (0, 4)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 4), (4, 0)),
                                        (0, 3): ((2, 0), (4, 0)),
                                        (0, 4): ((3, 1), (2, 0), (4, 0)),
                                        (2, 0): ((0, 3), (2, 3), (4, 1)),
                                        (2, 1): ((0, 3), (2, 4), (4, 4)),
                                        (3, 0): ((0, 3), (2, 0), (4, 0)),
                                        (4, 0): ((0, 3), (2, 0), (2, 4), (4, 4)),
                                        (4, 1): ((0, 3), (2, 0), (4, 0)),
                                        (4, 2): ((0, 3), (2, 1), (2, 3)),
                                        (4, 3): ((0, 4), (4, 4)),
                                        (4, 4): ((0, 3), (2, 1), (2, 3)),
                                    },
                                ),
                                (4, 0): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: (),
                                        (2, 0): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((0, 3), (3, 3)),
                                                (0, 3): ((2, 3), (4, 1)),
                                                (0, 4): ((2, 3), (4, 1)),
                                                (3, 0): ((0, 3), (2, 3), (4, 1)),
                                                (3, 1): ((0, 4), (2, 3), (4, 1)),
                                                (3, 3): ((0, 3), (2, 3), (4, 1)),
                                                (3, 4): ((0, 3), (2, 3), (4, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (4, 2): ((2, 1), (4, 3), (3, 3), (4, 4)),
                                (4, 3): ((2, 0), (3, 3), (4, 2), (2, 4), (2, 3)),
                            },
                        ),
                    },
                ),
                (2, 0): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (0, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((1, 2),),
                                (1, 2): ((3, 3), (4, 0), (0, 4), (0, 3)),
                                (2, 1): ((2, 3), (1, 4), (0, 3), (3, 3)),
                                (2, 3): ((2, 1), (3, 3), (0, 3), (4, 0), (0, 4)),
                            },
                        ),
                    },
                ),
                (2, 1): (
                    "q",
                    (1, 3),
                    {
                        None: ((0, 1), (3, 3), (2, 3), (2, 4)),
                        (0, 1): ((2, 3), (1, 4), (0, 3), (3, 3)),
                        (0, 3): ((0, 1), (3, 1), (0, 4), (4, 4), (1, 4), (2, 3)),
                        (1, 0): ((3, 3), (2, 3), (2, 4)),
                        (1, 2): ((1, 0), (3, 1), (4, 0), (4, 4)),
                        (1, 4): ((1, 0), (3, 1), (4, 0), (4, 4)),
                        (2, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 3)),
                        (2, 3): (
                            "q",
                            (4, 0),
                            {
                                None: ((1, 0),),
                                (0, 1): (
                                    "q",
                                    (0, 3),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((3, 3),),
                                        (1, 4): ((3, 3),),
                                        (4, 1): ((4, 3), (0, 4)),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((3, 0),),
                                                (1, 4): ((3, 0),),
                                                (3, 3): ((4, 2), (4, 4)),
                                                (4, 2): ((3, 3),),
                                                (4, 4): ((3, 0),),
                                            },
                                        ),
                                        (4, 4): ((3, 3),),
                                    },
                                ),
                                (0, 3): ((0, 1), (0, 4), (3, 1)),
                                (1, 0): ((0, 4), (0, 3), (3, 3)),
                                (4, 1): ((4, 3), (0, 4), (0, 3), (3, 3)),
                                (4, 3): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((3, 1),),
                                        (0, 1): (
                                            "q",
                                            (0, 3),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((3, 0),),
                                                (1, 4): ((3, 0),),
                                                (3, 3): ((4, 2), (4, 4)),
                                                (4, 2): ((3, 3),),
                                                (4, 4): ((3, 0),),
                                            },
                                        ),
                                        (0, 3): ((0, 1), (3, 1)),
                                        (3, 0): ((4, 4),),
                                        (3, 1): ((4, 4),),
                                        (3, 3): ((4, 2), (4, 4)),
                                        (4, 2): ((3, 3), (4, 4)),
                                    },
                                ),
                            },
                        ),
                        (2, 4): ((1, 0), (2, 3), (3, 1), (4, 0), (4, 1), (4, 4)),
                        (3, 0): ((1, 0), (2, 3), (1, 4), (0, 4), (4, 0)),
                        (3, 1): ((1, 0), (2, 3), (1, 4), (0, 4), (4, 0)),
                        (3, 3): ((1, 0), (2, 3), (1, 4), (0, 4), (4, 0)),
                        (3, 4): ((1, 0), (2, 3), (0, 4), (4, 0)),
                        (4, 0): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 3)),
                        (4, 1): ((0, 1), (3, 1), (0, 4), (1, 4), (2, 3)),
                        (4, 2): ((1, 0), (2, 3), (1, 4), (0, 3), (3, 3)),
                    },
                ),
            },
        ),
        (0, 3): (
            "q",
            (0, 4),
            {
                None: ((0, 2),),
                (0, 2): (
                    "q",
                    (1, 3),
                    {
                        None: ((1, 2), (1, 1), (3, 1)),
                        (0, 1): ((4, 4), (2, 4), (2, 3)),
                        (1, 0): ((4, 4), (2, 4), (2, 3)),
                        (1, 1): ((4, 4), (2, 4), (2, 3)),
                        (1, 2): ((4, 0), (1, 0), (1, 1), (2, 0)),
                        (2, 1): ((2, 3), (1, 4), (4, 4), (1, 1), (3, 1), (0, 1)),
                        (2, 3): ((4, 0), (1, 0), (1, 1)),
                        (3, 1): ((1, 2), (4, 0), (1, 0), (1, 1)),
                        (3, 3): ((2, 3), (4, 4), (2, 4)),
                        (3, 4): ((4, 4), (2, 4), (2, 3)),
                        (4, 1): ((2, 3), (1, 4), (4, 0), (1, 0), (1, 1), (2, 0)),
                        (4, 3): ((2, 3), (4, 4), (2, 4)),
                    },
                ),
                (2, 0): ((2, 4), (4, 4)),
                (2, 4): ((2, 0), (4, 0)),
            },
        ),
        (1, 0): (
            "q",
            (2, 0),
            {
                None: (),
                (0, 2): (
                    "q",
                    (3, 0),
                    {
                        None: ((0, 3), (3, 1), (4, 0)),
                        (0, 1): ((0, 3), (2, 1), (1, 2), (0, 4), (4, 0)),
                        (0, 3): ((3, 1), (4, 0)),
                        (1, 4): ((0, 3), (2, 1), (2, 3), (1, 2)),
                        (2, 1): ((3, 3), (4, 0), (0, 4), (3, 1), (3, 4), (1, 3)),
                        (2, 4): ((0, 3), (2, 1), (2, 3), (1, 2)),
                        (3, 1): ((3, 3), (4, 2), (2, 4), (2, 3), (1, 3)),
                        (3, 3): ((3, 1), (4, 0)),
                        (4, 0): ((0, 3), (2, 1), (2, 3), (1, 2)),
                        (4, 1): ((0, 3), (2, 1), (2, 3), (1, 2)),
                        (4, 2): ((3, 1), (3, 3), (1, 3), (4, 0), (4, 4), (3, 4)),
                        (4, 3): ((3, 1), (4, 0)),
                        (4, 4): ((0, 3), (2, 1), (2, 3), (1, 2)),
                    },
                ),
            },
        ),
        (1, 1): (
            "q",
            (4, 4),
            {
                None: ((0, 2), (0, 4)),
                (0, 2): ((4, 0), (4, 2)),
                (0, 4): ((2, 0), (4, 2)),
                (1, 0): ((0, 4), (0, 2)),
                (2, 0): ((0, 4), (2, 4)),
                (2, 1): ((0, 4), (0, 2)),
                (2, 4): ((2, 0), (4, 0)),
                (4, 0): ((0, 2), (2, 4)),
            },
        ),
        (1, 2): (
            "q",
            (4, 4),
            {
                None: ((0, 2), (0, 4)),
                (0, 2): ((4, 0), (4, 2)),
                (0, 4): ((2, 0), (4, 2)),
                (1, 0): (
                    "q",
                    (3, 0),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 3), (4, 0), (4, 2)),
                        (0, 4): ((0, 2), (2, 4), (3, 3), (3, 4)),
                        (1, 1): ((0, 3), (0, 4), (0, 2)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((3, 3),),
                                (0, 3): ((0, 2), (0, 4)),
                                (3, 3): ((0, 2), (0, 4)),
                                (4, 3): ((0, 2), (0, 4)),
                            },
                        ),
                        (2, 0): ((0, 3), (0, 4), (2, 4)),
                        (2, 1): ((0, 3), (0, 4), (0, 2)),
                        (2, 4): ((0, 3), (2, 0), (4, 0)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 3), (0, 4)),
                                (0, 4): ((0, 2), (2, 4), (1, 3), (3, 3), (1, 1)),
                                (1, 1): ((0, 3), (0, 4)),
                                (2, 0): ((0, 3), (0, 4)),
                                (2, 4): ((0, 2), (0, 4), (0, 3)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (1, 4): (
                    "q",
                    (3, 4),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (0, 1), (1, 0), (3, 3), (2, 4)),
                        (0, 4): ((0, 2), (2, 4), (3, 3)),
                        (1, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((3, 3),),
                                (0, 3): ((0, 2), (0, 4)),
                                (3, 3): ((0, 2), (0, 4)),
                                (4, 3): ((0, 2), (0, 4)),
                            },
                        ),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 4), (3, 1), (3, 3), (3, 0), (2, 0)),
                        (3, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 2), (0, 4)),
                                (0, 4): ((0, 1), (0, 2), (2, 4), (3, 3)),
                                (1, 1): ((0, 2), (0, 4)),
                                (3, 1): ((0, 1), (2, 0), (4, 0)),
                                (4, 0): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (2, 0): ((0, 4), (2, 4)),
                (2, 4): ((2, 0), (4, 0)),
                (3, 0): (
                    "q",
                    (1, 0),
                    {
                        None: ((0, 1), (0, 2), (0, 4)),
                        (0, 1): ((0, 2), (0, 4)),
                        (0, 2): ((0, 1), (4, 0), (4, 2)),
                        (0, 4): ((0, 1), (2, 0), (4, 2)),
                        (1, 1): ((0, 2), (0, 4)),
                        (1, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((0, 1), (0, 4)),
                                (0, 1): ((0, 2), (0, 4)),
                                (0, 4): ((0, 1), (0, 2), (2, 4), (3, 3)),
                                (1, 1): ((0, 2), (0, 4)),
                                (3, 1): ((0, 1), (2, 0), (4, 0)),
                                (4, 0): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (2, 0): ((0, 1), (0, 4), (2, 4)),
                        (2, 1): ((0, 1), (0, 4), (0, 2)),
                        (2, 4): ((0, 1), (2, 0), (4, 0)),
                        (3, 1): ((0, 1), (2, 0), (4, 0)),
                        (3, 4): (
                            "q",
                            (1, 4),
                            {
                                None: ((1, 1),),
                                (0, 1): ((0, 2), (0, 4)),
                                (1, 1): ((0, 2), (0, 4)),
                                (4, 1): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (4, 0): ((0, 1), (0, 2), (2, 4)),
                    },
                ),
                (3, 4): (
                    "q",
                    (1, 4),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((0, 4), (1, 1), (1, 0), (1, 3), (2, 4)),
                        (0, 4): ((1, 1), (2, 0), (1, 0)),
                        (1, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((0, 3), (0, 4)),
                                (0, 4): ((0, 2), (2, 4), (1, 3), (3, 3), (1, 1)),
                                (1, 1): ((0, 3), (0, 4)),
                                (2, 0): ((0, 3), (0, 4)),
                                (2, 4): ((0, 2), (0, 4), (0, 3)),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 4): ((0, 4), (0, 3), (1, 1), (1, 0), (2, 0)),
                        (3, 0): (
                            "q",
                            (1, 0),
                            {
                                None: ((1, 1),),
                                (0, 1): ((0, 2), (0, 4)),
                                (1, 1): ((0, 2), (0, 4)),
                                (4, 1): ((0, 1), (0, 2), (0, 4)),
                            },
                        ),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (4, 0): ((0, 2), (2, 4)),
            },
        ),
        (1, 3): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (0, 2)),
                (0, 1): ((2, 0), (2, 1)),
                (0, 2): ((1, 0), (2, 1)),
                (1, 0): ((0, 2), (1, 2)),
                (1, 2): ((1, 0), (2, 0)),
                (2, 0): ((0, 1), (1, 2)),
                (3, 0): ((0, 1),),
                (4, 0): ((0, 2), (0, 1)),
                (4, 3): ((0, 2), (0, 1)),
            },
        ),
        (2, 0): (
            "q",
            (0, 4),
            {
                None: ((2, 4), (4, 4)),
                (0, 2): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (4, 4): (
                            "q",
                            (1, 3),
                            {
                                None: ((0, 3), (1, 0), (1, 1), (1, 2)),
                                (0, 1): ((0, 3), (1, 0), (1, 2), (3, 3), (1, 1)),
                                (0, 3): ((1, 0), (0, 1), (2, 3), (3, 4), (2, 4)),
                                (1, 0): ((0, 3), (1, 2), (1, 1), (3, 3)),
                                (1, 1): ((1, 0), (1, 4), (2, 3)),
                                (1, 2): ((1, 0), (1, 1), (3, 3), (0, 3)),
                                (1, 4): ((1, 0), (1, 1), (1, 2)),
                                (2, 1): ((0, 3), (1, 0), (1, 1), (3, 3)),
                                (2, 3): ((0, 3), (1, 0), (1, 1), (3, 3)),
                                (3, 3): ((0, 3), (1, 2), (1, 1), (1, 0)),
                                (3, 4): ((0, 3), (1, 0), (1, 1)),
                                (4, 1): ((1, 0), (0, 1), (2, 3)),
                                (4, 2): ((0, 3), (1, 0), (1, 1)),
                                (4, 3): ((0, 3), (1, 2), (3, 3), (1, 1)),
                            },
                        ),
                    },
                ),
                (2, 4): (
                    "q",
                    (4, 0),
                    {
                        None: (),
                        (4, 4): (
                            "q",
                            (1, 1),
                            {
                                None: ((0, 1), (1, 2)),
                                (0, 1): ((1, 2), (1, 3)),
                                (0, 2): ((0, 1), (1, 2), (1, 3), (3, 1)),
                                (1, 0): ((1, 2), (0, 1), (1, 3), (3, 1)),
                                (1, 2): ((1, 0), (1, 3), (3, 3), (0, 3)),
                                (2, 1): ((0, 1), (1, 2), (1, 3), (3, 1)),
                                (3, 0): ((0, 1),),
                            },
                        ),
                    },
                ),
                (4, 0): (
                    "q",
                    (0, 2),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (1, 2),
                            {
                                None: ((1, 1),),
                                (0, 1): ((1, 3),),
                                (1, 1): ((1, 3),),
                                (2, 1): ((1, 3),),
                            },
                        ),
                    },
                ),
                (4, 2): (
                    "q",
                    (4, 4),
                    {
                        None: (),
                        (4, 0): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 2), (0, 3), (1, 3)),
                                (0, 2): ((0, 3), (1, 3), (1, 2), (1, 1)),
                                (0, 3): ((2, 4), (3, 4)),
                                (1, 0): ((0, 2), (0, 3), (1, 1)),
                                (1, 2): ((0, 2), (3, 4), (3, 1), (1, 3), (0, 3)),
                                (1, 3): ((0, 3), (2, 4), (3, 4)),
                                (1, 4): ((0, 2), (0, 3), (3, 4), (3, 1), (1, 3)),
                                (2, 1): ((0, 2), (3, 4), (0, 3), (1, 3)),
                                (2, 4): ((0, 3), (1, 3), (1, 2)),
                                (3, 0): ((0, 2), (3, 4), (3, 1), (1, 3), (0, 3)),
                                (3, 1): (
                                    "q",
                                    (4, 1),
                                    {
                                        None: ((0, 2), (1, 4), (0, 3)),
                                        (0, 2): ((1, 1), (1, 0), (1, 2), (3, 4)),
                                        (0, 3): ((0, 2), (1, 1), (0, 1)),
                                        (1, 0): ((0, 2), (1, 1), (1, 2)),
                                        (1, 1): ((0, 2), (4, 3), (0, 3), (1, 3)),
                                        (1, 3): ((1, 1), (0, 1)),
                                        (1, 4): ((2, 4), (3, 4)),
                                        (2, 1): ((3, 0), (0, 2), (1, 1), (0, 1)),
                                        (2, 4): ((1, 1), (0, 1), (1, 2)),
                                        (3, 0): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((1, 1),),
                                                (1, 0): ((1, 2), (2, 3)),
                                                (1, 1): ((4, 3),),
                                                (1, 2): (
                                                    "q",
                                                    (1, 0),
                                                    {
                                                        None: ((1, 1),),
                                                        (0, 1): ((4, 3),),
                                                        (1, 1): ((4, 3),),
                                                        (1, 4): ((3, 4), (2, 4)),
                                                        (3, 4): (
                                                            (1, 4),
                                                            (0, 2),
                                                            (0, 3),
                                                            (2, 3),
                                                        ),
                                                    },
                                                ),
                                                (1, 4): ((4, 3),),
                                            },
                                        ),
                                        (3, 4): ((0, 2), (1, 1)),
                                        (4, 3): ((0, 2), (1, 1), (0, 1)),
                                    },
                                ),
                                (4, 1): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((3, 4),),
                                        (0, 1): ((0, 2), (0, 3), (1, 3)),
                                        (3, 4): ((0, 2), (0, 3), (1, 3)),
                                        (4, 3): ((0, 1), (1, 1)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (4, 4): (
                    "q",
                    (0, 2),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (1, 2),
                            {
                                None: ((1, 1),),
                                (0, 1): ((1, 3),),
                                (1, 1): ((1, 3),),
                                (2, 1): ((1, 3),),
                            },
                        ),
                    },
                ),
            },
        ),
        (2, 1): (
            "q",
            (0, 4),
            {
                None: ((0, 2),),
                (0, 2): (
                    "q",
                    (1, 3),
                    {
                        None: ((1, 4), (2, 3)),
                        (0, 1): ((0, 3), (3, 3), (4, 4), (2, 4), (2, 3)),
                        (0, 3): ((2, 3), (1, 4), (4, 4), (1, 1), (3, 1), (0, 1)),
                        (1, 1): ((0, 3), (3, 3), (4, 4), (2, 4), (2, 3)),
                        (1, 2): ((1, 4), (2, 3), (4, 4), (1, 1), (3, 1), (0, 1)),
                        (1, 4): (
                            "q",
                            (0, 1),
                            {
                                None: ((1, 0), (4, 0)),
                                (1, 0): ((3, 4), (4, 4), (3, 3), (2, 3)),
                                (1, 1): ((2, 3), (2, 4), (4, 4)),
                                (1, 2): ((3, 4), (1, 0), (4, 0)),
                                (3, 4): ((1, 2), (1, 0), (4, 0)),
                                (4, 0): ((1, 1), (3, 1)),
                                (4, 1): ((1, 1), (3, 1)),
                                (4, 3): ((1, 0), (2, 3), (4, 4), (2, 4)),
                                (4, 4): ((1, 1), (3, 1)),
                            },
                        ),
                        (2, 0): ((0, 3), (4, 0), (1, 0), (1, 1), (3, 3)),
                        (2, 3): ((0, 3), (3, 3), (3, 1), (4, 4), (3, 4)),
                        (2, 4): ((0, 3), (1, 2), (3, 3), (3, 1), (3, 4), (4, 4)),
                        (4, 1): ((0, 3), (3, 3), (3, 1), (3, 4)),
                        (4, 2): ((0, 3), (1, 2), (3, 3), (3, 1), (3, 4), (4, 4)),
                        (4, 3): ((0, 3), (3, 3), (3, 1), (4, 4), (2, 4), (2, 3)),
                    },
                ),
                (2, 0): ((2, 4), (4, 4)),
                (2, 4): ((2, 0), (4, 0)),
            },
        ),
        (2, 3): (
            "q",
            (0, 3),
            {
                None: ((0, 2), (0, 4), (1, 3)),
                (0, 2): (
                    "q",
                    (1, 1),
                    {
                        None: ((1, 0), (2, 1)),
                        (0, 1): ((2, 1), (1, 0), (3, 3), (1, 3), (4, 0), (0, 4)),
                        (1, 0): (
                            "q",
                            (0, 4),
                            {
                                None: ((1, 2), (1, 3), (3, 3)),
                                (1, 2): ((3, 0), (1, 4), (4, 4)),
                                (1, 3): ((2, 1), (2, 0), (4, 0)),
                                (1, 4): ((3, 0), (4, 0), (3, 1), (2, 0)),
                                (2, 1): ((1, 3), (3, 3)),
                                (3, 0): ((1, 2), (1, 4), (4, 4)),
                                (3, 1): ((1, 2), (1, 4), (4, 4)),
                                (3, 3): ((1, 2), (1, 4), (4, 4)),
                                (4, 1): ((1, 3), (3, 3)),
                                (4, 3): ((1, 3), (3, 3)),
                            },
                        ),
                        (1, 2): ((1, 0), (2, 0), (3, 0), (4, 0), (4, 1), (4, 4)),
                        (1, 3): ((0, 1), (2, 1), (3, 1), (4, 0), (0, 4)),
                        (2, 0): ((1, 0), (2, 1), (3, 3), (1, 3), (4, 0), (0, 4)),
                        (2, 1): (
                            "q",
                            (1, 0),
                            {
                                None: (),
                                (0, 1): (
                                    "q",
                                    (4, 0),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 4): ((2, 0), (3, 3), (1, 3)),
                                        (1, 3): ((3, 0), (4, 1), (4, 4)),
                                        (1, 4): ((0, 4), (2, 0), (3, 3), (1, 3)),
                                        (4, 1): ((4, 3), (3, 0), (4, 2), (4, 4)),
                                        (4, 3): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((3, 0),),
                                                (3, 0): ((4, 4),),
                                                (3, 1): ((4, 4),),
                                                (3, 3): ((4, 2), (4, 4)),
                                                (4, 2): ((3, 3), (4, 4)),
                                            },
                                        ),
                                        (4, 4): ((2, 0), (3, 3), (1, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (0, 4): ((0, 2), (1, 2), (1, 1)),
                (1, 2): ((2, 0), (3, 0), (3, 1), (4, 0)),
                (1, 3): ((2, 0), (3, 0), (2, 1)),
                (1, 4): ((0, 2), (1, 2), (1, 1)),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: ((0, 2), (1, 3)),
                        (0, 2): ((1, 3), (3, 3), (3, 1), (4, 4), (3, 4)),
                        (1, 2): ((1, 4), (2, 4), (4, 4)),
                        (1, 3): ((2, 4), (4, 4)),
                        (1, 4): ((2, 4), (4, 4)),
                        (2, 4): ((1, 3), (1, 2), (1, 1), (3, 3)),
                        (3, 3): ((1, 3), (0, 2)),
                    },
                ),
                (2, 4): ((2, 0), (3, 3), (4, 0), (0, 4), (1, 3), (1, 0), (1, 1)),
                (3, 3): ((0, 2), (1, 2), (1, 1)),
            },
        ),
        (3, 0): (
            "q",
            (0, 1),
            {
                None: ((0, 2), (1, 1)),
                (0, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (1, 3),
                            {
                                None: ((2, 3), (0, 3), (1, 4)),
                                (0, 3): ((1, 2), (4, 0), (4, 2), (4, 4)),
                                (0, 4): ((2, 3), (0, 3), (2, 4), (4, 0)),
                                (1, 2): ((4, 0), (4, 2), (4, 4)),
                                (1, 4): ((1, 2), (4, 0), (4, 2), (4, 4)),
                                (2, 0): ((2, 3), (1, 4), (0, 3)),
                                (2, 1): ((2, 3), (1, 4), (0, 4), (4, 0)),
                                (2, 3): ((4, 0), (4, 2), (4, 4)),
                                (2, 4): ((2, 3), (0, 3), (4, 0), (0, 4)),
                                (3, 1): ((1, 2), (4, 0), (4, 4), (4, 2)),
                                (3, 3): ((1, 2), (4, 0), (4, 4)),
                                (3, 4): ((1, 2), (4, 0), (4, 2), (4, 4)),
                            },
                        ),
                    },
                ),
                (1, 0): (
                    "q",
                    (1, 2),
                    {
                        None: ((0, 2),),
                        (0, 2): ((2, 1), (2, 3)),
                        (1, 1): ((1, 3), (0, 2)),
                        (2, 0): ((1, 1),),
                    },
                ),
                (1, 1): (
                    "q",
                    (4, 4),
                    {
                        None: ((0, 2), (0, 4)),
                        (0, 2): ((4, 0), (4, 2)),
                        (0, 4): ((2, 0), (4, 2)),
                        (1, 0): (
                            "q",
                            (1, 2),
                            {
                                None: ((0, 4), (0, 2)),
                                (0, 2): ((1, 3), (4, 0), (4, 2)),
                                (0, 4): ((1, 3), (0, 2)),
                                (1, 3): ((2, 0), (4, 0)),
                                (2, 0): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: ((2, 3),),
                                        (0, 3): ((0, 4), (2, 4)),
                                        (1, 3): ((0, 3), (2, 4), (0, 4)),
                                        (2, 3): ((0, 4), (2, 4)),
                                    },
                                ),
                                (2, 1): ((2, 0), (4, 0)),
                                (2, 4): ((0, 4), (1, 3), (0, 2)),
                                (3, 1): ((1, 3), (0, 2)),
                                (4, 0): ((1, 3), (0, 2)),
                            },
                        ),
                        (1, 2): (
                            "q",
                            (1, 0),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((4, 0), (4, 2)),
                                (0, 4): ((2, 0), (4, 2)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((0, 2), (2, 4), (3, 3)),
                                        (3, 1): ((2, 0), (4, 0)),
                                        (4, 0): ((0, 2), (0, 4)),
                                    },
                                ),
                                (2, 0): ((0, 4), (2, 4)),
                                (2, 1): ((0, 4), (0, 2)),
                                (2, 4): ((2, 0), (4, 0)),
                                (3, 1): ((2, 0), (4, 0)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 2), (0, 4)),
                                        (0, 2): ((0, 4), (1, 3), (2, 4)),
                                        (0, 4): ((2, 0), (4, 2)),
                                        (2, 0): ((0, 4), (2, 4)),
                                        (2, 1): ((0, 4), (0, 2)),
                                        (2, 4): ((2, 0), (4, 0)),
                                        (3, 1): ((2, 0), (4, 0)),
                                        (4, 0): ((0, 2), (2, 4)),
                                    },
                                ),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                        (2, 0): ((0, 4), (2, 4)),
                        (2, 1): ((0, 4), (0, 2)),
                        (2, 4): ((2, 0), (4, 0)),
                        (3, 1): ((2, 0), (4, 0)),
                        (4, 0): ((0, 2), (2, 4)),
                    },
                ),
                (1, 2): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (4, 4),
                            {
                                None: ((0, 2), (0, 4)),
                                (0, 2): ((4, 0), (4, 2)),
                                (0, 4): ((2, 0), (4, 2)),
                                (1, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((0, 2), (2, 4), (3, 3)),
                                        (3, 1): ((2, 0), (4, 0)),
                                        (4, 0): ((0, 2), (0, 4)),
                                    },
                                ),
                                (2, 0): ((0, 4), (2, 4)),
                                (2, 1): ((0, 4), (0, 2)),
                                (2, 4): ((2, 0), (4, 0)),
                                (3, 1): ((2, 0), (4, 0)),
                                (3, 4): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 2), (0, 4)),
                                        (0, 2): ((0, 4), (1, 3), (2, 4)),
                                        (0, 4): ((2, 0), (4, 2)),
                                        (2, 0): ((0, 4), (2, 4)),
                                        (2, 1): ((0, 4), (0, 2)),
                                        (2, 4): ((2, 0), (4, 0)),
                                        (3, 1): ((2, 0), (4, 0)),
                                        (4, 0): ((0, 2), (2, 4)),
                                    },
                                ),
                                (4, 0): ((0, 2), (2, 4)),
                            },
                        ),
                    },
                ),
                (2, 0): ((1, 1),),
                (2, 1): (
                    "q",
                    (1, 0),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (0, 4),
                            {
                                None: ((0, 2),),
                                (0, 2): ((4, 0), (1, 3), (1, 4), (2, 3)),
                                (2, 0): ((3, 1), (2, 4), (4, 4)),
                                (2, 4): ((2, 0), (4, 0)),
                                (3, 1): ((2, 0), (4, 0)),
                            },
                        ),
                    },
                ),
                (3, 1): ((1, 1),),
            },
        ),
        (3, 1): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (0, 2)),
                (0, 1): ((2, 0), (2, 1)),
                (0, 2): ((1, 0), (2, 1)),
                (1, 0): ((0, 2), (1, 2)),
                (1, 2): ((1, 0), (2, 0)),
                (2, 0): ((0, 1), (1, 2)),
                (3, 0): ((0, 1),),
                (4, 1): (
                    "q",
                    (4, 2),
                    {
                        None: ((2, 0),),
                        (0, 2): ((0, 1), (1, 2), (2, 3), (4, 4), (4, 0)),
                        (2, 0): ((0, 1), (1, 2)),
                        (3, 0): ((4, 0), (2, 1), (1, 0), (4, 4)),
                        (4, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (2, 4)),
                                (0, 2): ((0, 1), (0, 3), (2, 1)),
                                (1, 0): ((0, 2), (1, 2)),
                                (1, 2): ((0, 1), (0, 2), (2, 4)),
                                (1, 3): ((0, 2), (0, 1)),
                                (2, 0): ((0, 1), (1, 2)),
                                (4, 3): ((0, 2), (0, 1)),
                            },
                        ),
                    },
                ),
                (4, 2): (
                    "q",
                    (4, 1),
                    {
                        None: ((0, 1), (0, 2)),
                        (0, 1): ((0, 2), (0, 4), (4, 4)),
                        (0, 2): ((1, 0), (2, 1)),
                        (1, 0): ((0, 2), (1, 2)),
                        (1, 2): ((0, 2), (0, 4), (4, 4)),
                        (2, 0): ((0, 1), (1, 2)),
                        (3, 0): ((0, 1),),
                        (3, 3): (
                            "q",
                            (4, 3),
                            {
                                None: ((2, 1),),
                                (1, 2): ((0, 2), (0, 4), (4, 4)),
                                (2, 1): ((0, 1), (0, 2)),
                                (2, 3): ((0, 1), (0, 2)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (3, 3),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (0, 4), (4, 4)),
                                (0, 2): ((0, 1), (1, 2), (1, 3), (1, 4), (0, 3)),
                                (1, 0): ((0, 2), (1, 2)),
                                (1, 2): ((0, 1), (0, 2), (0, 4), (4, 4)),
                                (1, 3): ((0, 2), (0, 1)),
                                (2, 0): ((0, 1), (1, 2)),
                                (3, 0): ((0, 1),),
                                (4, 0): ((0, 2), (0, 1)),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 3): (
            "q",
            (1, 1),
            {
                None: ((0, 1), (0, 2)),
                (0, 1): ((0, 2), (0, 4), (1, 2), (1, 3)),
                (0, 2): ((1, 0), (2, 1)),
                (1, 0): ((0, 2), (1, 2)),
                (1, 2): ((1, 0), (2, 0)),
                (2, 0): ((0, 1), (1, 2)),
                (3, 0): ((0, 1),),
                (4, 2): (
                    "q",
                    (4, 3),
                    {
                        None: ((0, 1), (0, 2)),
                        (0, 1): ((0, 2), (0, 4), (1, 2), (1, 3)),
                        (0, 2): ((1, 0), (2, 1)),
                        (1, 0): ((0, 2), (1, 2)),
                        (1, 2): ((0, 2), (0, 4), (1, 0), (4, 0)),
                        (2, 0): ((0, 1), (1, 2)),
                        (3, 0): ((0, 1),),
                        (3, 1): (
                            "q",
                            (4, 1),
                            {
                                None: ((2, 1),),
                                (1, 2): ((0, 2), (0, 4), (4, 4)),
                                (2, 1): ((0, 1), (0, 2)),
                                (2, 3): ((0, 1), (0, 2)),
                            },
                        ),
                        (4, 1): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 2)),
                                (0, 1): ((0, 2), (0, 4), (1, 2), (1, 3)),
                                (0, 2): ((1, 0), (2, 1)),
                                (1, 0): ((0, 2), (1, 2)),
                                (1, 2): ((0, 2), (0, 4), (0, 1)),
                                (2, 0): ((0, 1), (1, 2)),
                                (3, 0): ((0, 1),),
                            },
                        ),
                    },
                ),
                (4, 3): (
                    "q",
                    (4, 2),
                    {
                        None: ((2, 0),),
                        (0, 2): ((0, 1), (1, 2), (2, 3), (4, 4)),
                        (2, 0): ((0, 1), (1, 2)),
                        (3, 4): (
                            "q",
                            (4, 4),
                            {
                                None: (),
                                (2, 4): (
                                    "q",
                                    (2, 3),
                                    {
                                        None: ((1, 2),),
                                        (1, 2): ((1, 4), (2, 0)),
                                        (1, 3): ((2, 0),),
                                        (2, 1): ((2, 0),),
                                    },
                                ),
                            },
                        ),
                        (4, 0): ((0, 2), (0, 1)),
                        (4, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((2, 0),),
                                (0, 2): ((1, 0), (2, 0)),
                                (2, 0): ((0, 1), (1, 2)),
                                (4, 0): ((0, 2), (0, 1)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 0): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (1, 2),
                            {
                                None: ((1, 1),),
                                (0, 1): ((1, 3),),
                                (1, 1): ((1, 3),),
                                (2, 1): ((1, 3),),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 1): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (1, 2),
                            {
                                None: ((1, 1),),
                                (0, 1): ((1, 3),),
                                (1, 1): ((1, 3),),
                                (2, 1): ((1, 3),),
                                (3, 1): ((4, 2), (1, 1)),
                                (4, 2): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((1, 1),),
                                        (0, 1): ((1, 3),),
                                        (1, 1): ((1, 3),),
                                        (2, 1): ((1, 3),),
                                        (3, 3): (
                                            "q",
                                            (4, 3),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((1, 3),),
                                                (1, 1): ((1, 3),),
                                                (2, 1): ((1, 3),),
                                            },
                                        ),
                                        (4, 3): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((1, 3),),
                                                (1, 1): ((0, 3),),
                                                (2, 1): ((2, 3),),
                                                (2, 3): ((2, 1), (0, 3)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 2): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (3, 3),
                    {
                        None: ((0, 3), (0, 4), (1, 3)),
                        (0, 3): ((2, 4), (2, 3), (1, 3)),
                        (0, 4): ((0, 3), (1, 2), (1, 1)),
                        (1, 0): ((0, 3), (1, 1)),
                        (1, 2): ((0, 4), (3, 0), (4, 0), (3, 1), (1, 1), (0, 1)),
                        (1, 3): ((0, 4), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)),
                        (1, 4): ((0, 3), (0, 4), (4, 4), (3, 4), (3, 1), (1, 3)),
                        (2, 1): ((0, 4), (3, 0), (4, 0), (3, 1), (0, 1), (1, 1)),
                        (2, 4): ((0, 3), (1, 2), (1, 1)),
                        (3, 0): ((0, 4), (4, 4), (3, 4), (3, 1), (1, 3), (0, 3)),
                        (3, 1): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 4), (4, 4), (1, 4), (0, 3)),
                                (0, 1): ((0, 4), (3, 0), (4, 4), (4, 3), (2, 1), (1, 1)),
                                (0, 3): ((0, 4), (4, 4), (1, 1), (0, 1)),
                                (0, 4): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((2, 3), (4, 3)),
                                        (2, 1): (
                                            "q",
                                            (3, 0),
                                            {
                                                None: (),
                                                (0, 3): (
                                                    "q",
                                                    (2, 3),
                                                    {
                                                        None: (),
                                                        (2, 4): (
                                                            "q",
                                                            (1, 1),
                                                            {
                                                                None: ((0, 1),),
                                                                (0, 1): ((4, 4),),
                                                                (1, 0): ((1, 2),),
                                                                (1, 2): ((4, 4),),
                                                                (1, 3): ((1, 4), (0, 1)),
                                                                (1, 4): (
                                                                    (1, 3),
                                                                    (1, 0),
                                                                    (4, 3),
                                                                ),
                                                            },
                                                        ),
                                                    },
                                                ),
                                            },
                                        ),
                                        (2, 3): ((4, 4), (1, 1), (0, 1)),
                                        (2, 4): ((4, 3), (0, 3), (1, 2)),
                                        (3, 0): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((2, 3),),
                                                (1, 0): ((1, 2), (2, 3)),
                                                (1, 2): (
                                                    "q",
                                                    (1, 0),
                                                    {
                                                        None: ((2, 3),),
                                                        (2, 3): ((1, 1), (4, 4)),
                                                        (2, 4): ((4, 3),),
                                                        (4, 3): ((0, 1), (2, 3)),
                                                    },
                                                ),
                                                (2, 3): ((1, 1), (4, 4)),
                                                (2, 4): ((4, 3),),
                                                (4, 3): ((1, 2), (1, 3)),
                                            },
                                        ),
                                        (4, 3): ((2, 3), (0, 3), (1, 2)),
                                        (4, 4): ((2, 3), (0, 3)),
                                    },
                                ),
                                (1, 0): ((0, 4), (3, 0), (4, 4), (1, 1), (1, 2)),
                                (1, 1): ((0, 4), (4, 4), (4, 3), (0, 3), (1, 3)),
                                (1, 3): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: (),
                                        (2, 4): (
                                            "q",
                                            (2, 3),
                                            {
                                                None: ((0, 3),),
                                                (0, 1): ((2, 1), (1, 1), (4, 4)),
                                                (0, 3): ((2, 1), (1, 1), (4, 4)),
                                                (1, 0): ((2, 1), (0, 3)),
                                                (1, 2): ((2, 1), (0, 3)),
                                                (2, 1): ((3, 0), (4, 4), (1, 1), (0, 1)),
                                                (3, 0): ((2, 1), (0, 1), (1, 1)),
                                                (4, 3): (
                                                    "q",
                                                    (4, 0),
                                                    {
                                                        None: (),
                                                        (4, 4): (
                                                            "q",
                                                            (0, 1),
                                                            {
                                                                None: ((0, 3),),
                                                                (0, 3): ((1, 1),),
                                                                (2, 1): ((3, 0), (1, 1)),
                                                                (3, 0): ((2, 1), (1, 1)),
                                                            },
                                                        ),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                                (1, 4): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: (),
                                        (0, 3): (
                                            "q",
                                            (2, 3),
                                            {
                                                None: ((2, 4),),
                                                (0, 4): ((1, 3), (3, 4), (4, 3)),
                                                (1, 2): ((3, 4), (4, 3)),
                                                (1, 3): ((0, 4), (4, 3), (4, 4)),
                                                (2, 4): ((2, 1), (1, 2)),
                                                (3, 4): ((1, 2), (0, 4), (1, 1)),
                                            },
                                        ),
                                    },
                                ),
                                (2, 1): ((3, 0), (0, 4), (4, 4), (1, 1), (0, 1)),
                                (2, 4): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: ((0, 3), (1, 2)),
                                        (0, 3): ((1, 1), (1, 0), (4, 3), (4, 4)),
                                        (1, 0): ((0, 3),),
                                        (1, 1): ((0, 3), (2, 3)),
                                        (1, 2): ((2, 3), (0, 3)),
                                        (1, 3): ((0, 3), (2, 3)),
                                        (3, 0): ((1, 1), (4, 3), (4, 4)),
                                    },
                                ),
                                (3, 0): (
                                    "q",
                                    (2, 1),
                                    {
                                        None: ((0, 4), (1, 2), (1, 3)),
                                        (0, 3): ((0, 4), (1, 1), (4, 4)),
                                        (0, 4): ((1, 2), (1, 3)),
                                        (1, 0): ((1, 2), (1, 3)),
                                        (1, 1): ((0, 4), (2, 3), (0, 3), (1, 3)),
                                        (1, 2): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((0, 1), (2, 3)),
                                                (0, 1): ((0, 4), (4, 0), (4, 3)),
                                                (0, 3): ((0, 1), (0, 4), (4, 0), (4, 3)),
                                                (1, 1): ((0, 4), (4, 0), (4, 3)),
                                                (1, 4): (
                                                    "q",
                                                    (3, 4),
                                                    {
                                                        None: ((2, 3),),
                                                        (2, 3): ((0, 1), (4, 4), (0, 4)),
                                                        (2, 4): ((4, 3),),
                                                        (4, 3): ((2, 4),),
                                                    },
                                                ),
                                                (2, 3): ((0, 4), (1, 1), (4, 4)),
                                                (3, 4): (
                                                    "q",
                                                    (1, 4),
                                                    {
                                                        None: ((1, 1),),
                                                        (0, 1): ((0, 4), (4, 4)),
                                                        (0, 4): ((0, 1), (2, 3)),
                                                        (1, 1): ((0, 4), (0, 3), (2, 3)),
                                                        (4, 4): ((0, 1), (2, 3)),
                                                    },
                                                ),
                                                (4, 3): ((0, 1), (2, 3), (2, 4)),
                                            },
                                        ),
                                        (1, 3): ((0, 4), (1, 1), (4, 4)),
                                        (2, 3): ((0, 4), (1, 1), (4, 4)),
                                        (2, 4): ((1, 1), (4, 3), (4, 4)),
                                        (4, 0): ((0, 4), (1, 1), (4, 3), (4, 4)),
                                        (4, 3): ((0, 4), (1, 1), (4, 4)),
                                    },
                                ),
                                (3, 4): ((0, 4), (3, 0), (4, 4), (1, 1)),
                                (4, 0): ((2, 4), (3, 4), (4, 4), (1, 1), (0, 1)),
                                (4, 3): ((0, 4), (3, 0), (4, 4), (1, 1), (0, 1)),
                                (4, 4): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: (),
                                        (2, 4): (
                                            "q",
                                            (2, 1),
                                            {
                                                None: ((0, 3), (1, 2)),
                                                (0, 3): ((1, 2), (2, 3)),
                                                (1, 0): ((0, 3),),
                                                (1, 1): ((0, 3), (1, 3)),
                                                (1, 2): ((2, 3), (0, 3)),
                                                (1, 3): ((0, 3), (2, 3)),
                                                (3, 0): ((1, 2), (1, 3)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (4, 1): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 3), (1, 3)),
                                (0, 3): ((0, 4), (0, 1), (1, 1)),
                                (1, 0): ((0, 3), (1, 1)),
                                (1, 1): ((0, 3), (0, 4), (1, 3)),
                                (1, 2): ((0, 4), (1, 1), (0, 1)),
                                (1, 3): ((0, 3), (0, 4), (0, 1), (1, 1)),
                                (3, 0): ((0, 4), (0, 1), (1, 1)),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 3): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (2, 4),
                    {
                        None: (),
                        (0, 4): (
                            "q",
                            (1, 2),
                            {
                                None: ((1, 1),),
                                (0, 1): ((1, 3),),
                                (1, 1): ((1, 3),),
                                (2, 1): ((1, 3),),
                                (3, 3): (
                                    "q",
                                    (4, 2),
                                    {
                                        None: (),
                                        (4, 4): (
                                            "q",
                                            (3, 4),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((1, 3),),
                                                (1, 1): ((1, 3),),
                                                (2, 1): ((1, 3),),
                                            },
                                        ),
                                    },
                                ),
                                (4, 2): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 3),),
                                        (0, 3): ((1, 1),),
                                        (1, 3): ((1, 1),),
                                        (3, 0): ((1, 1),),
                                        (3, 1): (
                                            "q",
                                            (4, 1),
                                            {
                                                None: ((0, 3),),
                                                (0, 1): ((3, 4), (0, 3)),
                                                (0, 3): ((1, 1),),
                                                (1, 3): ((1, 1),),
                                                (2, 1): ((3, 0), (2, 3)),
                                                (3, 0): ((2, 1), (1, 3)),
                                                (3, 4): ((0, 1), (0, 3)),
                                            },
                                        ),
                                        (4, 1): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((1, 3),),
                                                (1, 1): ((0, 3),),
                                                (2, 1): ((2, 3),),
                                                (2, 3): ((2, 1), (0, 3)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (4, 4): (
            "q",
            (0, 2),
            {
                None: (),
                (2, 0): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (1, 2),
                            {
                                None: ((1, 1),),
                                (0, 1): ((1, 3),),
                                (1, 1): ((1, 3),),
                                (2, 1): ((1, 3),),
                            },
                        ),
                    },
                ),
            },
        ),
    },
    (3, 3): {
        None: ((1, 1), (0, 2), (1, 3)),
        (0, 1): ((1, 3), (0, 2), (0, 0), (3, 2), (0, 4), (1, 0), (4, 0)),
        (0, 2): ((2, 1), (2, 3), (0, 1), (0, 4), (3, 0), (4, 1)),
        (0, 3): ((2, 1), (2, 3), (3, 0), (4, 1)),
        (1, 1): ((1, 3), (0, 2), (2, 4), (4, 2), (2, 0)),
        (1, 3): ((1, 1), (0, 2), (2, 0), (2, 4), (4, 2)),
        (2, 1): ((1, 3), (0, 2), (2, 4), (4, 2), (2, 0)),
        (2, 3): ((1, 1), (0, 2), (2, 0), (2, 4), (4, 2)),
    },
    (3, 4): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (2, 3), (4, 1), (4, 2)),
        (0, 1): ((2, 3), (1, 2), (2, 1)),
        (0, 3): ((2, 1), (1, 1), (1, 0), (2, 3), (4, 1), (0, 0), (2, 4)),
        (0, 4): ((2, 3), (1, 2), (2, 1)),
        (1, 0): ((2, 1), (1, 2), (2, 3)),
        (1, 1): ((2, 1), (2, 3), (0, 1), (2, 4), (0, 4), (4, 3), (4, 0)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 0): ((2, 1), (1, 1), (2, 3), (0, 1), (0, 0), (4, 1), (2, 4), (0, 4)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (4, 2), (2, 4)),
    },
    (4, 0): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 2), (2, 3)),
        (0, 1): ((2, 1), (1, 2), (2, 3)),
        (0, 3): ((2, 1), (1, 2), (2, 3)),
        (0, 4): ((2, 1), (1, 1), (1, 0), (2, 3), (0, 1)),
        (1, 0): ((2, 1), (1, 2), (2, 3)),
        (1, 1): ((2, 1), (2, 3), (1, 4), (0, 3)),
        (1, 2): ((3, 1), (3, 3), (4, 2)),
        (2, 0): ((2, 1), (1, 2), (2, 3)),
        (2, 1): (
            "q",
            (0, 2),
            {
                None: ((0, 0), (0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (0, 0): ((0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (0, 1): ((0, 0), (2, 3), (1, 3), (2, 4)),
                (0, 4): ((0, 0), (3, 3), (4, 3), (3, 4), (1, 2), (0, 3)),
                (1, 0): ((0, 4), (2, 0), (3, 3), (4, 3), (3, 4), (0, 1), (1, 2)),
                (1, 1): ((0, 4), (3, 3), (4, 3), (3, 4), (0, 1), (1, 4), (0, 3), (0, 0)),
                (1, 2): ((0, 0), (0, 4), (3, 3), (4, 3), (3, 4), (0, 3), (1, 3)),
                (1, 3): ((0, 0), (2, 4), (3, 3), (4, 2)),
                (1, 4): ((0, 0), (2, 4), (3, 3), (4, 2)),
                (2, 0): ((0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (2, 3): (
                    "q",
                    (0, 3),
                    {
                        None: ((0, 4), (1, 3)),
                        (0, 1): ((0, 0), (0, 4), (1, 3)),
                        (0, 4): ((0, 0), (1, 2), (3, 0)),
                        (1, 2): ((0, 0), (2, 4), (4, 2), (3, 3)),
                        (1, 3): ((0, 0), (2, 4), (4, 2), (3, 3)),
                        (1, 4): ((0, 0), (1, 2), (3, 0)),
                        (2, 4): (
                            "q",
                            (1, 3),
                            {
                                None: (),
                                (1, 2): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: (),
                                        (1, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 0),),
                                                (0, 0): ((3, 1), (4, 2)),
                                                (2, 0): ((3, 0), (4, 3), (3, 4), (3, 1)),
                                                (3, 0): ((2, 0), (3, 1), (4, 2)),
                                                (4, 1): ((4, 3), (0, 0)),
                                                (4, 3): (
                                                    "q",
                                                    (4, 1),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((3, 1),),
                                                        (2, 0): ((3, 1),),
                                                        (3, 0): ((3, 1),),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 1): ((0, 0), (1, 2)),
                        (3, 3): ((0, 0), (1, 2), (1, 1), (2, 4), (4, 4), (1, 4)),
                        (3, 4): ((0, 0), (1, 2), (3, 0)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 0), (3, 3)),
                                (0, 0): ((0, 4), (1, 3)),
                                (1, 0): ((0, 4), (1, 3)),
                                (1, 1): ((0, 4), (1, 3)),
                                (2, 0): ((0, 4), (1, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 1): ((0, 0), (0, 4), (1, 3)),
                                        (0, 4): ((0, 0), (1, 2), (1, 1), (3, 3), (3, 4)),
                                        (1, 2): ((0, 0), (0, 4), (0, 1), (1, 1)),
                                        (1, 3): ((0, 0), (2, 4), (4, 2)),
                                        (1, 4): ((0, 0), (0, 4), (3, 3)),
                                        (2, 4): ((0, 0), (1, 3), (3, 3)),
                                        (3, 3): ((0, 0), (0, 4), (1, 2)),
                                        (3, 4): ((0, 0), (0, 4), (1, 3)),
                                        (4, 2): ((0, 0), (0, 4), (1, 3)),
                                        (4, 4): ((0, 0), (0, 4), (1, 3)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 0),),
                                        (0, 0): ((1, 2),),
                                        (2, 0): ((1, 2),),
                                        (3, 3): ((1, 2),),
                                    },
                                ),
                                (3, 3): ((0, 0), (1, 3), (0, 4)),
                                (4, 2): ((0, 0), (0, 4), (1, 3)),
                            },
                        ),
                        (4, 2): ((0, 0), (0, 4), (1, 3)),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 0), (0, 4), (1, 3)),
                                (0, 0): ((0, 4), (1, 3)),
                                (0, 4): ((0, 0), (1, 2), (1, 1), (1, 4)),
                                (1, 0): ((1, 3), (0, 4)),
                                (1, 1): ((0, 4), (1, 3)),
                                (1, 2): ((0, 0), (0, 4), (1, 3), (3, 1), (3, 3)),
                                (1, 3): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 0), (3, 0)),
                                        (0, 0): ((1, 2), (0, 1), (3, 1), (0, 4)),
                                        (1, 2): ((0, 0), (0, 1), (2, 4), (4, 2)),
                                        (1, 4): ((2, 4), (4, 2)),
                                        (2, 0): ((1, 2), (0, 1), (0, 4)),
                                        (2, 4): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((0, 0), (1, 1)),
                                                (3, 0): ((0, 0), (1, 1)),
                                                (3, 3): ((3, 4), (0, 0), (1, 1)),
                                                (3, 4): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((1, 2), (1, 1)),
                                                        (2, 0): ((3, 0),),
                                                        (3, 0): ((0, 0), (1, 1)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (3, 0): ((0, 0), (0, 1), (0, 4)),
                                        (3, 1): ((0, 0),),
                                        (3, 3): ((0, 0), (0, 1), (0, 4)),
                                    },
                                ),
                                (1, 4): ((0, 0), (0, 4), (3, 1), (3, 3)),
                                (2, 0): ((0, 4), (1, 3)),
                                (2, 4): ((0, 0), (1, 3), (0, 4), (3, 1), (3, 3)),
                                (3, 1): ((0, 0), (1, 2)),
                                (3, 3): ((0, 0), (1, 2), (0, 1), (0, 4)),
                            },
                        ),
                        (4, 4): ((0, 0), (0, 4), (1, 3)),
                    },
                ),
                (2, 4): (
                    "q",
                    (3, 3),
                    {
                        None: (),
                        (2, 3): (
                            "q",
                            (4, 3),
                            {
                                None: (),
                                (4, 2): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((0, 0), (1, 1)),
                                        (0, 0): ((1, 2), (3, 4)),
                                        (1, 0): ((0, 0), (3, 0), (3, 4), (3, 1)),
                                        (1, 1): ((3, 4), (0, 4), (1, 4), (0, 3), (0, 0)),
                                        (1, 2): ((0, 0), (1, 1), (3, 0), (3, 4), (3, 1)),
                                        (1, 3): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((1, 2),),
                                                (1, 1): ((3, 4),),
                                                (1, 2): ((0, 0), (1, 1), (4, 4)),
                                                (3, 4): ((0, 0), (1, 1)),
                                            },
                                        ),
                                        (1, 4): (
                                            "q",
                                            (1, 3),
                                            {
                                                None: ((1, 1),),
                                                (1, 1): ((0, 3), (0, 0)),
                                                (1, 2): ((0, 0), (1, 1)),
                                                (3, 1): ((1, 2),),
                                            },
                                        ),
                                        (2, 0): ((1, 1), (0, 0), (3, 0), (3, 4), (3, 1)),
                                        (3, 0): ((1, 1), (0, 0)),
                                        (3, 1): ((0, 0), (1, 0)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 0): ((0, 4), (2, 0), (3, 3), (4, 3), (3, 4), (1, 2)),
                (3, 1): ((0, 4), (3, 3), (4, 3), (3, 4), (1, 4), (0, 3), (0, 0)),
                (3, 3): (
                    "q",
                    (0, 0),
                    {
                        None: (),
                        (2, 0): (
                            "q",
                            (2, 4),
                            {
                                None: (),
                                (0, 4): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((1, 3),),
                                        (0, 3): ((1, 4), (2, 3), (4, 4), (1, 1)),
                                        (1, 0): ((1, 1), (1, 3)),
                                        (1, 1): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: (),
                                                (3, 0): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((1, 3),),
                                                        (0, 3): ((4, 2),),
                                                        (1, 3): ((4, 2),),
                                                        (2, 3): ((4, 2),),
                                                    },
                                                ),
                                            },
                                        ),
                                        (1, 3): ((1, 1), (4, 4), (1, 4)),
                                        (2, 3): ((0, 3), (1, 1), (4, 4), (1, 4)),
                                        (3, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((1, 3),),
                                                (0, 3): ((4, 2),),
                                                (1, 0): ((1, 1), (1, 3)),
                                                (1, 1): (
                                                    "q",
                                                    (1, 0),
                                                    {
                                                        None: ((1, 3),),
                                                        (0, 3): ((4, 2),),
                                                        (1, 3): ((4, 2),),
                                                        (2, 3): ((4, 2),),
                                                    },
                                                ),
                                                (1, 3): ((4, 2),),
                                                (2, 3): ((4, 2),),
                                            },
                                        ),
                                        (3, 1): ((3, 0), (1, 1), (3, 4), (1, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 4): ((0, 0), (2, 3), (1, 3), (2, 4)),
                (4, 3): ((0, 0), (2, 3), (1, 3), (2, 4)),
            },
        ),
        (2, 3): (
            "q",
            (0, 2),
            {
                None: ((0, 0), (2, 4), (4, 2), (3, 1)),
                (0, 0): ((3, 1), (4, 2), (2, 4)),
                (0, 1): ((0, 0), (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)),
                (0, 4): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
                (1, 2): ((0, 0), (2, 4), (3, 1), (4, 2)),
                (1, 3): ((0, 0), (2, 4), (3, 1), (4, 2)),
                (1, 4): ((0, 0), (2, 1), (1, 2), (2, 4), (3, 0), (0, 3)),
                (2, 0): ((2, 4), (3, 1), (4, 2)),
                (2, 1): (
                    "q",
                    (0, 3),
                    {
                        None: ((0, 4), (1, 3)),
                        (0, 1): ((0, 0), (0, 4), (1, 3)),
                        (0, 4): ((0, 0), (1, 2), (3, 0)),
                        (1, 2): ((0, 0), (2, 4), (4, 2), (3, 3)),
                        (1, 3): ((0, 0), (2, 4), (4, 2), (3, 3)),
                        (1, 4): ((0, 0), (1, 2), (3, 0)),
                        (2, 4): (
                            "q",
                            (1, 3),
                            {
                                None: (),
                                (1, 2): (
                                    "q",
                                    (0, 4),
                                    {
                                        None: (),
                                        (1, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((0, 0),),
                                                (0, 0): ((3, 1), (4, 2)),
                                                (2, 0): ((3, 0), (4, 3), (3, 4), (3, 1)),
                                                (3, 0): ((2, 0), (3, 1), (4, 2)),
                                                (4, 1): ((4, 3), (0, 0)),
                                                (4, 3): (
                                                    "q",
                                                    (4, 1),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((3, 1),),
                                                        (2, 0): ((3, 1),),
                                                        (3, 0): ((3, 1),),
                                                    },
                                                ),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 1): ((0, 0), (1, 2)),
                        (3, 3): ((0, 0), (1, 2), (1, 1), (2, 4), (4, 4), (1, 4)),
                        (3, 4): ((0, 0), (1, 2), (3, 0)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 0), (3, 3)),
                                (0, 0): ((0, 4), (1, 3)),
                                (1, 0): ((0, 4), (1, 3)),
                                (1, 1): ((0, 4), (1, 3)),
                                (2, 0): ((0, 4), (1, 3)),
                                (3, 0): (
                                    "q",
                                    (3, 1),
                                    {
                                        None: ((0, 4), (1, 3)),
                                        (0, 1): ((0, 0), (0, 4), (1, 3)),
                                        (0, 4): ((0, 0), (1, 2), (1, 1), (3, 3), (3, 4)),
                                        (1, 2): ((0, 0), (0, 4), (0, 1), (1, 1)),
                                        (1, 3): ((0, 0), (2, 4), (4, 2)),
                                        (1, 4): ((0, 0), (0, 4), (3, 3)),
                                        (2, 4): ((0, 0), (1, 3), (3, 3)),
                                        (3, 3): ((0, 0), (0, 4), (1, 2)),
                                        (3, 4): ((0, 0), (0, 4), (1, 3)),
                                        (4, 2): ((0, 0), (0, 4), (1, 3)),
                                        (4, 4): ((0, 0), (0, 4), (1, 3)),
                                    },
                                ),
                                (3, 1): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 0),),
                                        (0, 0): ((1, 2),),
                                        (2, 0): ((1, 2),),
                                        (3, 3): ((1, 2),),
                                    },
                                ),
                                (3, 3): ((0, 0), (1, 3), (0, 4)),
                                (4, 2): ((0, 0), (0, 4), (1, 3)),
                            },
                        ),
                        (4, 2): ((0, 0), (0, 4), (1, 3)),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 0), (0, 4), (1, 3)),
                                (0, 0): ((0, 4), (1, 3)),
                                (0, 4): ((0, 0), (1, 2), (1, 1), (1, 4)),
                                (1, 0): ((1, 3), (0, 4)),
                                (1, 1): ((0, 4), (1, 3)),
                                (1, 2): ((0, 0), (0, 4), (1, 3), (3, 1), (3, 3)),
                                (1, 3): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 0), (3, 0)),
                                        (0, 0): ((1, 2), (0, 1), (3, 1), (0, 4)),
                                        (1, 2): ((0, 0), (0, 1), (2, 4), (4, 2)),
                                        (1, 4): ((2, 4), (4, 2)),
                                        (2, 0): ((1, 2), (0, 1), (0, 4)),
                                        (2, 4): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((0, 0), (1, 1)),
                                                (3, 0): ((0, 0), (1, 1)),
                                                (3, 3): ((3, 4), (0, 0), (1, 1)),
                                                (3, 4): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((0, 0),),
                                                        (0, 0): ((1, 2), (1, 1)),
                                                        (2, 0): ((3, 0),),
                                                        (3, 0): ((0, 0), (1, 1)),
                                                    },
                                                ),
                                            },
                                        ),
                                        (3, 0): ((0, 0), (0, 1), (0, 4)),
                                        (3, 1): ((0, 0),),
                                        (3, 3): ((0, 0), (0, 1), (0, 4)),
                                    },
                                ),
                                (1, 4): ((0, 0), (0, 4), (3, 1), (3, 3)),
                                (2, 0): ((0, 4), (1, 3)),
                                (2, 4): ((0, 0), (1, 3), (0, 4), (3, 1), (3, 3)),
                                (3, 1): ((0, 0), (1, 2)),
                                (3, 3): ((0, 0), (1, 2), (0, 1), (0, 4)),
                            },
                        ),
                        (4, 4): ((0, 0), (0, 4), (1, 3)),
                    },
                ),
                (2, 4): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
                (3, 0): ((0, 0), (2, 4), (3, 1), (4, 2)),
                (3, 1): (
                    "q",
                    (0, 0),
                    {
                        None: (),
                        (2, 0): (
                            "q",
                            (3, 0),
                            {
                                None: ((0, 3), (1, 2)),
                                (0, 3): ((0, 4), (1, 2), (1, 1)),
                                (1, 0): ((0, 3), (1, 3), (0, 4)),
                                (1, 1): ((0, 3), (0, 4)),
                                (1, 2): ((2, 4), (3, 3), (4, 2)),
                                (1, 3): ((1, 0), (0, 1), (4, 2), (2, 4)),
                                (2, 4): ((1, 2), (0, 3)),
                                (3, 3): ((1, 2), (1, 1)),
                                (3, 4): ((0, 4), (1, 2), (1, 1)),
                            },
                        ),
                    },
                ),
                (3, 3): ((0, 0), (2, 4), (3, 1), (4, 2)),
                (3, 4): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
                (4, 1): ((0, 0), (2, 4), (4, 2), (3, 3), (1, 2)),
                (4, 2): ((0, 0), (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)),
                (4, 4): ((0, 0), (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)),
            },
        ),
        (3, 0): ((2, 3), (1, 2), (2, 1)),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 2), (0, 3), (1, 4)),
        (4, 1): ((2, 3), (1, 2), (2, 1)),
        (4, 4): ((2, 1), (1, 1), (1, 0), (2, 3), (0, 1)),
    },
    (4, 1): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (3, 3), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)),
        (0, 2): ((2, 1), (1, 1), (1, 0), (0, 0), (3, 3), (4, 3), (0, 3), (4, 4)),
        (0, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)),
        (1, 0): ((2, 1), (1, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (1, 1): ((2, 1), (2, 3), (1, 4), (0, 3)),
        (1, 2): ((2, 1), (3, 3), (4, 2), (2, 4), (0, 2), (2, 0)),
        (2, 0): ((2, 1), (1, 2), (2, 3)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (3, 0): ((2, 3), (1, 2), (2, 1)),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (4, 0): ((2, 3), (1, 2), (2, 1)),
    },
    (4, 2): {
        None: ((1, 2), (1, 1), (0, 1), (1, 0), (3, 2)),
        (0, 0): ((1, 2), (1, 1), (0, 2), (2, 4), (3, 3)),
        (0, 1): ((1, 2), (2, 1), (3, 2)),
        (0, 2): ((1, 2), (2, 1), (3, 2)),
        (1, 0): ((1, 2), (1, 1), (0, 2), (0, 0), (0, 4), (3, 2), (1, 4), (4, 4)),
        (1, 1): ((1, 3), (1, 4), (0, 3), (3, 2), (2, 1)),
        (1, 2): (
            "q",
            (3, 3),
            {
                None: (),
                (3, 2): (
                    "q",
                    (3, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 3), (1, 1), (0, 0)),
                                (0, 0): ((0, 1), (1, 3), (2, 1), (4, 3)),
                                (0, 1): ((1, 1), (4, 3), (2, 1), (2, 0)),
                                (0, 3): ((0, 1), (1, 3), (4, 3), (4, 1), (4, 0)),
                                (0, 4): ((1, 1), (4, 3), (2, 1), (2, 0)),
                                (1, 0): (
                                    "q",
                                    (3, 0),
                                    {
                                        None: ((0, 0), (2, 0)),
                                        (0, 0): ((0, 1), (2, 1)),
                                        (0, 2): ((0, 0), (2, 1), (4, 1)),
                                        (0, 3): ((0, 1), (1, 3), (2, 1), (4, 1)),
                                        (1, 3): ((0, 0), (0, 4), (4, 0)),
                                        (2, 0): ((0, 0), (0, 1), (4, 1), (4, 3)),
                                        (2, 1): ((0, 0), (0, 2), (0, 4), (4, 0)),
                                    },
                                ),
                                (1, 1): ((0, 1), (2, 1), (4, 3)),
                                (1, 3): ((0, 1), (4, 3), (2, 1)),
                                (2, 1): ((0, 4), (1, 1), (4, 4), (4, 0), (4, 1)),
                                (3, 0): (
                                    "q",
                                    (1, 0),
                                    {
                                        None: ((0, 1), (1, 1)),
                                        (0, 0): ((0, 1), (0, 3), (1, 3), (4, 3)),
                                        (0, 1): ((1, 1), (2, 1), (4, 3)),
                                        (0, 4): ((1, 1), (0, 0), (2, 0)),
                                        (1, 1): ((0, 1), (2, 1), (4, 3)),
                                        (1, 3): ((0, 1), (0, 0), (0, 2), (4, 3), (2, 1)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (1, 3): ((3, 2), (2, 1), (1, 0), (0, 1)),
        (2, 1): ((1, 3), (2, 4), (3, 3)),
        (3, 0): ((1, 2), (1, 1), (0, 2), (0, 4), (3, 2), (1, 4), (4, 4), (0, 0)),
        (3, 2): (
            "q",
            (1, 2),
            {
                None: (),
                (1, 3): (
                    "q",
                    (2, 1),
                    {
                        None: (),
                        (1, 1): (
                            "q",
                            (3, 1),
                            {
                                None: ((0, 1), (0, 4), (0, 2), (2, 0)),
                                (0, 0): ((0, 1), (0, 4), (0, 2), (3, 0), (4, 1)),
                                (0, 1): ((3, 0), (4, 1)),
                                (0, 2): ((0, 1), (0, 4), (3, 0), (4, 1)),
                                (0, 3): ((3, 0), (4, 1)),
                                (0, 4): ((0, 3), (3, 0), (4, 1)),
                                (1, 4): ((0, 1), (0, 2), (2, 0)),
                                (2, 0): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 1), (3, 4)),
                                        (0, 1): ((3, 4), (4, 3)),
                                        (0, 3): ((3, 4), (4, 3)),
                                        (0, 4): ((0, 3), (0, 0), (3, 4), (4, 3)),
                                        (1, 4): ((0, 3), (0, 0), (3, 4), (4, 3)),
                                        (2, 4): ((0, 1), (4, 3), (3, 4)),
                                        (3, 4): ((0, 3), (4, 1), (3, 0)),
                                    },
                                ),
                                (2, 4): ((0, 1), (0, 4), (3, 0), (4, 1)),
                                (3, 0): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 1),),
                                        (0, 1): ((3, 3), (4, 3)),
                                        (0, 3): ((0, 4), (2, 4)),
                                        (0, 4): ((0, 3), (3, 3), (4, 3)),
                                        (3, 3): ((4, 3), (0, 1)),
                                        (4, 3): ((3, 3), (0, 1)),
                                    },
                                ),
                                (3, 3): ((4, 3), (0, 1), (0, 4), (0, 2), (2, 0)),
                                (3, 4): ((0, 1), (3, 0), (4, 1)),
                                (4, 3): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 1), (3, 4)),
                                        (0, 1): ((2, 0), (2, 4), (0, 2)),
                                        (0, 3): ((2, 0), (0, 2), (2, 4)),
                                        (0, 4): ((0, 3), (3, 0)),
                                        (1, 0): (
                                            "q",
                                            (4, 0),
                                            {
                                                None: ((3, 0),),
                                                (0, 0): ((0, 1), (3, 0)),
                                                (0, 1): (
                                                    "q",
                                                    (0, 0),
                                                    {
                                                        None: ((3, 0),),
                                                        (0, 3): ((2, 0),),
                                                        (3, 0): ((0, 2), (0, 4)),
                                                        (4, 1): ((2, 0),),
                                                    },
                                                ),
                                                (2, 0): ((0, 1), (3, 4)),
                                                (3, 0): ((0, 1), (3, 4)),
                                                (4, 1): ((0, 1), (3, 4)),
                                            },
                                        ),
                                        (1, 4): ((0, 1), (0, 2), (2, 0)),
                                        (2, 4): ((0, 3), (3, 0)),
                                        (3, 4): ((0, 3), (3, 0)),
                                        (4, 0): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((0, 1), (3, 4)),
                                                (0, 1): ((2, 0), (0, 2), (2, 4)),
                                                (0, 3): ((2, 0), (0, 2), (2, 4)),
                                                (0, 4): ((0, 3), (3, 0)),
                                                (1, 4): ((0, 1), (0, 2), (2, 0)),
                                                (2, 4): ((0, 3), (3, 0)),
                                                (3, 4): ((0, 3), (3, 0)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
            },
        ),
        (3, 3): ((1, 2), (2, 1), (0, 1), (0, 4), (0, 2), (2, 0)),
    },
    (4, 3): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 2), (2, 3)),
        (0, 1): ((2, 1), (1, 2), (2, 3)),
        (0, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (1, 0): ((2, 1), (1, 2), (2, 3)),
        (1, 1): ((2, 1), (2, 3), (1, 4), (0, 3)),
        (1, 2): ((2, 3), (3, 1), (4, 2), (2, 0), (0, 2), (2, 4)),
        (2, 0): ((2, 1), (1, 2), (2, 3)),
        (2, 1): ((2, 3), (1, 3), (2, 4), (0, 2), (2, 0), (4, 2)),
        (2, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (2, 4), (4, 2)),
    },
    (4, 4): {
        None: ((2, 1), (1, 1), (1, 0), (0, 1), (2, 3)),
        (0, 0): ((2, 1), (1, 1), (2, 0), (3, 3), (4, 2)),
        (0, 1): ((2, 1), (1, 1), (2, 0), (0, 0), (3, 3), (4, 2)),
        (0, 3): ((2, 1), (1, 1), (2, 0), (0, 2), (0, 4), (3, 3), (4, 2)),
        (0, 4): ((2, 1), (1, 1), (1, 0), (2, 3), (0, 1)),
        (1, 0): ((2, 1), (1, 2), (2, 3)),
        (1, 1): ((2, 1), (2, 3), (1, 4), (0, 3)),
        (1, 2): ((3, 1), (3, 3), (4, 2)),
        (2, 0): ((2, 1), (1, 2), (2, 3)),
        (2, 1): (
            "q",
            (0, 2),
            {
                None: ((0, 4), (2, 0), (3, 3), (4, 2)),
                (0, 0): ((0, 4), (2, 3), (1, 2), (3, 0), (3, 4), (0, 1)),
                (0, 1): ((0, 0), (2, 3), (1, 3), (2, 4)),
                (0, 3): ((0, 0), (0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (0, 4): ((3, 3), (4, 2), (2, 0)),
                (1, 0): ((0, 4), (2, 0), (2, 3), (1, 2), (3, 4), (0, 1)),
                (1, 3): ((0, 4), (2, 0), (4, 2), (3, 3)),
                (1, 4): ((0, 4), (2, 0), (4, 2), (3, 3)),
                (2, 0): ((0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (2, 3): (
                    "q",
                    (0, 1),
                    {
                        None: ((0, 0), (1, 1)),
                        (0, 0): ((0, 4), (1, 2), (3, 4)),
                        (1, 0): ((0, 4), (1, 1), (2, 0), (4, 2), (3, 1)),
                        (1, 1): ((0, 4), (2, 0), (4, 2), (3, 1)),
                        (1, 2): ((0, 4), (2, 0), (4, 2), (3, 1)),
                        (2, 0): (
                            "q",
                            (1, 1),
                            {
                                None: (),
                                (1, 2): (
                                    "q",
                                    (0, 0),
                                    {
                                        None: (),
                                        (1, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((3, 3), (4, 2)),
                                                (2, 4): ((3, 4), (4, 1), (3, 0), (3, 3)),
                                                (3, 4): ((2, 4), (3, 3), (4, 2)),
                                                (4, 1): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 4): ((3, 3),),
                                                        (2, 4): ((3, 3),),
                                                        (3, 4): ((3, 3),),
                                                    },
                                                ),
                                                (4, 3): ((4, 1), (0, 4)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 0): ((0, 4), (1, 1), (0, 0)),
                        (3, 1): ((0, 4), (1, 1), (0, 0)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 0), (1, 1)),
                                (0, 0): ((0, 4), (1, 1), (3, 1)),
                                (1, 0): ((0, 0), (0, 4), (3, 1)),
                                (1, 1): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 4), (3, 4)),
                                        (0, 4): ((1, 2), (0, 3), (3, 3), (0, 0)),
                                        (1, 0): ((2, 0), (4, 2)),
                                        (1, 2): ((0, 4), (0, 3), (2, 0), (4, 2)),
                                        (2, 0): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (3, 0): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 4): ((1, 2), (1, 3)),
                                                        (2, 4): ((3, 4),),
                                                        (3, 4): ((0, 4), (1, 3)),
                                                    },
                                                ),
                                                (3, 1): ((3, 0), (0, 4), (1, 3)),
                                                (3, 4): ((0, 4), (1, 3)),
                                            },
                                        ),
                                        (2, 4): ((1, 2), (0, 3), (0, 0)),
                                        (3, 1): ((0, 4), (0, 3), (0, 0)),
                                        (3, 3): ((0, 4),),
                                        (3, 4): ((0, 4), (0, 3), (0, 0)),
                                    },
                                ),
                                (1, 2): ((0, 0), (0, 4), (1, 1), (3, 1)),
                                (1, 4): ((1, 1), (0, 0)),
                                (2, 0): ((0, 4), (1, 1), (0, 0), (3, 1)),
                                (3, 0): ((0, 4), (0, 0), (1, 1)),
                                (3, 1): ((0, 4), (1, 1), (0, 0)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 0), (1, 1)),
                                (0, 0): ((0, 4), (3, 1)),
                                (1, 0): ((0, 0), (0, 4), (3, 1)),
                                (1, 1): ((0, 4), (3, 1)),
                                (1, 2): ((0, 0), (0, 4), (3, 1)),
                                (2, 0): ((0, 4), (3, 1)),
                                (3, 0): ((0, 0), (0, 4)),
                                (3, 1): ((0, 4), (1, 1), (0, 0)),
                                (3, 3): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((1, 2),),
                                        (2, 4): ((1, 2),),
                                        (3, 1): ((1, 2),),
                                    },
                                ),
                                (3, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 0), (1, 1)),
                                        (0, 0): ((0, 4), (1, 1), (3, 1)),
                                        (1, 0): ((0, 0), (3, 1)),
                                        (1, 1): ((0, 4), (2, 0), (4, 2)),
                                        (1, 2): ((0, 0), (0, 3), (1, 1)),
                                        (2, 0): ((0, 4), (1, 1), (3, 1)),
                                        (3, 1): ((0, 0), (1, 0)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 4): ((2, 0), (3, 3), (4, 2)),
                (3, 3): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (3, 4),
                            {
                                None: ((0, 0), (1, 2), (0, 1)),
                                (0, 0): ((0, 1), (1, 2)),
                                (0, 1): ((0, 0), (1, 2), (1, 3)),
                                (1, 0): ((0, 1), (1, 2)),
                                (1, 1): ((1, 4), (0, 3), (4, 2), (2, 0)),
                                (1, 2): ((2, 0), (3, 1), (4, 2)),
                                (1, 3): ((0, 0), (3, 1), (4, 1), (3, 0), (1, 2)),
                                (1, 4): ((0, 1), (1, 1), (0, 0)),
                                (2, 0): ((1, 2), (0, 1)),
                                (2, 3): ((0, 0), (1, 2)),
                                (3, 0): ((0, 0), (1, 2), (1, 3)),
                                (3, 1): ((1, 2), (1, 3)),
                                (4, 1): ((0, 0), (1, 2), (1, 3)),
                            },
                        ),
                    },
                ),
                (4, 0): ((0, 0), (0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (4, 1): ((0, 0), (2, 3), (1, 3), (2, 4)),
                (4, 2): ((0, 0), (0, 4), (2, 3), (1, 2), (3, 4), (0, 1)),
                (4, 3): ((0, 4), (2, 0), (4, 2), (3, 1), (1, 2)),
            },
        ),
        (2, 3): (
            "q",
            (0, 2),
            {
                None: ((0, 0), (0, 4), (2, 1), (1, 2), (3, 0), (0, 3)),
                (0, 0): ((0, 4), (3, 1), (4, 1), (3, 0), (1, 2), (0, 1)),
                (0, 3): ((0, 4), (2, 0), (2, 1), (1, 1)),
                (0, 4): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
                (1, 0): ((0, 4), (2, 0), (3, 1), (4, 2)),
                (1, 1): ((0, 4), (2, 0), (3, 1), (4, 2)),
                (1, 2): ((0, 0), (0, 4), (3, 1), (4, 1), (3, 0), (0, 1), (1, 1)),
                (1, 3): ((0, 0), (3, 1), (4, 1), (3, 0), (0, 3), (1, 0), (0, 1), (0, 4)),
                (1, 4): ((0, 0), (2, 4), (3, 1), (4, 1), (3, 0), (0, 3), (1, 2)),
                (2, 0): (
                    "q",
                    (3, 1),
                    {
                        None: (),
                        (2, 1): (
                            "q",
                            (4, 1),
                            {
                                None: (),
                                (4, 2): (
                                    "q",
                                    (0, 1),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((1, 1), (0, 0), (3, 0), (3, 3)),
                                        (1, 0): ((1, 1), (0, 4)),
                                        (1, 1): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((3, 0),),
                                                (2, 4): ((3, 0),),
                                                (3, 4): ((3, 0),),
                                            },
                                        ),
                                        (2, 4): ((1, 1), (0, 0), (3, 0), (3, 3)),
                                        (3, 4): ((1, 1), (0, 0), (2, 4), (3, 0), (3, 3)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 1): (
                    "q",
                    (0, 1),
                    {
                        None: ((0, 0), (1, 1)),
                        (0, 0): ((0, 4), (1, 2), (3, 4)),
                        (1, 0): ((0, 4), (1, 1), (2, 0), (4, 2), (3, 1)),
                        (1, 1): ((0, 4), (2, 0), (4, 2), (3, 1)),
                        (1, 2): ((0, 4), (2, 0), (4, 2), (3, 1)),
                        (2, 0): (
                            "q",
                            (1, 1),
                            {
                                None: (),
                                (1, 2): (
                                    "q",
                                    (0, 0),
                                    {
                                        None: (),
                                        (1, 0): (
                                            "q",
                                            (3, 1),
                                            {
                                                None: ((0, 4),),
                                                (0, 4): ((3, 3), (4, 2)),
                                                (2, 4): ((3, 4), (4, 1), (3, 0), (3, 3)),
                                                (3, 4): ((2, 4), (3, 3), (4, 2)),
                                                (4, 1): (
                                                    "q",
                                                    (4, 3),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 4): ((3, 3),),
                                                        (2, 4): ((3, 3),),
                                                        (3, 4): ((3, 3),),
                                                    },
                                                ),
                                                (4, 3): ((4, 1), (0, 4)),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                        (3, 0): ((0, 4), (1, 1), (0, 0)),
                        (3, 1): ((0, 4), (1, 1), (0, 0)),
                        (4, 1): (
                            "q",
                            (4, 3),
                            {
                                None: ((0, 0), (1, 1)),
                                (0, 0): ((0, 4), (1, 1), (3, 1)),
                                (1, 0): ((0, 0), (0, 4), (3, 1)),
                                (1, 1): (
                                    "q",
                                    (1, 4),
                                    {
                                        None: ((0, 4), (3, 4)),
                                        (0, 4): ((1, 2), (0, 3), (3, 3), (0, 0)),
                                        (1, 0): ((2, 0), (4, 2)),
                                        (1, 2): ((0, 4), (0, 3), (2, 0), (4, 2)),
                                        (2, 0): (
                                            "q",
                                            (1, 0),
                                            {
                                                None: ((1, 2),),
                                                (1, 2): ((0, 4), (1, 3)),
                                                (3, 0): (
                                                    "q",
                                                    (3, 1),
                                                    {
                                                        None: ((0, 4),),
                                                        (0, 4): ((1, 2), (1, 3)),
                                                        (2, 4): ((3, 4),),
                                                        (3, 4): ((0, 4), (1, 3)),
                                                    },
                                                ),
                                                (3, 1): ((3, 0), (0, 4), (1, 3)),
                                                (3, 4): ((0, 4), (1, 3)),
                                            },
                                        ),
                                        (2, 4): ((1, 2), (0, 3), (0, 0)),
                                        (3, 1): ((0, 4), (0, 3), (0, 0)),
                                        (3, 3): ((0, 4),),
                                        (3, 4): ((0, 4), (0, 3), (0, 0)),
                                    },
                                ),
                                (1, 2): ((0, 0), (0, 4), (1, 1), (3, 1)),
                                (1, 4): ((1, 1), (0, 0)),
                                (2, 0): ((0, 4), (1, 1), (0, 0), (3, 1)),
                                (3, 0): ((0, 4), (0, 0), (1, 1)),
                                (3, 1): ((0, 4), (1, 1), (0, 0)),
                            },
                        ),
                        (4, 3): (
                            "q",
                            (4, 1),
                            {
                                None: ((0, 0), (1, 1)),
                                (0, 0): ((0, 4), (3, 1)),
                                (1, 0): ((0, 0), (0, 4), (3, 1)),
                                (1, 1): ((0, 4), (3, 1)),
                                (1, 2): ((0, 0), (0, 4), (3, 1)),
                                (2, 0): ((0, 4), (3, 1)),
                                (3, 0): ((0, 0), (0, 4)),
                                (3, 1): ((0, 4), (1, 1), (0, 0)),
                                (3, 3): (
                                    "q",
                                    (3, 4),
                                    {
                                        None: ((0, 4),),
                                        (0, 4): ((1, 2),),
                                        (2, 4): ((1, 2),),
                                        (3, 1): ((1, 2),),
                                    },
                                ),
                                (3, 4): (
                                    "q",
                                    (3, 3),
                                    {
                                        None: ((0, 0), (1, 1)),
                                        (0, 0): ((0, 4), (1, 1), (3, 1)),
                                        (1, 0): ((0, 0), (3, 1)),
                                        (1, 1): ((0, 4), (2, 0), (4, 2)),
                                        (1, 2): ((0, 0), (0, 3), (1, 1)),
                                        (2, 0): ((0, 4), (1, 1), (3, 1)),
                                        (3, 1): ((0, 0), (1, 0)),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (2, 4): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
                (3, 0): ((0, 4), (2, 0), (2, 1), (1, 1)),
                (3, 1): (
                    "q",
                    (0, 4),
                    {
                        None: (),
                        (2, 4): (
                            "q",
                            (2, 0),
                            {
                                None: (),
                                (0, 0): (
                                    "q",
                                    (1, 2),
                                    {
                                        None: ((1, 1),),
                                        (0, 1): ((1, 0), (2, 1), (4, 0), (1, 3)),
                                        (1, 1): ((1, 0), (4, 0), (1, 3)),
                                        (1, 3): (
                                            "q",
                                            (1, 4),
                                            {
                                                None: (),
                                                (3, 4): (
                                                    "q",
                                                    (3, 3),
                                                    {
                                                        None: ((1, 1),),
                                                        (0, 1): ((4, 2),),
                                                        (1, 1): ((4, 2),),
                                                        (2, 1): ((4, 2),),
                                                    },
                                                ),
                                            },
                                        ),
                                        (1, 4): ((1, 3), (1, 1)),
                                        (2, 1): ((0, 1), (1, 0), (4, 0), (1, 3)),
                                        (3, 3): ((3, 4), (1, 3), (3, 0), (1, 1)),
                                        (3, 4): (
                                            "q",
                                            (3, 3),
                                            {
                                                None: ((1, 1),),
                                                (0, 1): ((4, 2),),
                                                (1, 1): ((4, 2),),
                                                (1, 3): (
                                                    "q",
                                                    (1, 4),
                                                    {
                                                        None: ((1, 1),),
                                                        (0, 1): ((4, 2),),
                                                        (1, 1): ((4, 2),),
                                                        (2, 1): ((4, 2),),
                                                    },
                                                ),
                                                (1, 4): ((1, 3), (1, 1)),
                                                (2, 1): ((4, 2),),
                                            },
                                        ),
                                    },
                                ),
                            },
                        ),
                    },
                ),
                (3, 3): ((0, 0), (3, 1), (4, 1), (3, 0), (1, 0), (0, 1), (0, 4)),
                (3, 4): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
                (4, 1): ((0, 0), (2, 1), (1, 2), (3, 0), (0, 3)),
            },
        ),
        (3, 1): ((2, 3), (1, 2), (0, 1), (1, 0)),
        (3, 3): ((2, 1), (1, 2), (0, 3), (1, 4)),
        (4, 0): ((2, 1), (1, 1), (1, 0), (2, 3), (0, 1)),
    },
}

strategy5 = table_strategy(X2, SCRIPTS)


==> anc/square-achievement-v1.0.0/pipeline/squares/five/tables.py <==
"""Strategy-table extraction for the 5 x 5 board.

python3 -m squares.five.tables regenerates strategy5.py, a complete
lookup strategy for the 5x5 board verified exhaustively after
generation, and prints the number of positions the solver visited.
python3 -m squares.five.tables general generates the corner-box
table for every board from 6 up and verifies it with the reference
verifier at the given sizes (default 6, 7, 8); the exporters write the
shipped copies.

The extractor turns solved positions into table entries: a pure
forcing script where one exists, otherwise a solver-chosen move with a
fork over every reply.
"""

from ..solver import Solver, forcing_bits


def _merge_default(table):
    """Replace the most common entry with a None default."""
    if not table:
        return table
    counts = {}
    for entry in table.values():
        key = repr(entry)
        counts[key] = counts.get(key, 0) + 1
    common = max(counts, key=counts.get)
    if counts[common] < 2:
        return table
    out = {k: v for k, v in table.items() if repr(v) != common}
    out[None] = next(v for v in table.values() if repr(v) == common)
    return out


def _extract(solver, p1, p2, budget, memo=None):
    """A table entry winning the position under reflex semantics.

    Plan tuples may include cells the reflexes end up playing; resolve
    skips cells already held, so that is harmless.
    """
    if memo is None:
        memo = solver.extract_memo = getattr(solver, "extract_memo", {})
    key = (p1, p2)
    cached = memo.get(key)
    if cached is not None:
        return cached
    if solver.threat_bits(p1, p2):
        memo[key] = ()
        return ()
    blocks = solver.threat_bits(p2, p1)
    if blocks:
        if blocks.bit_count() > 1:
            raise ValueError("position is lost")
        move_bit = blocks  # the block reflex plays this
    else:
        script = forcing_bits(solver, p1, p2, budget)
        if script is not None:
            memo[key] = script
            return script
        move_bit = solver.winning_bit(p1, p2)
        if move_bit is None:
            raise ValueError("position is not a P1 win")
    move = solver.cell(move_bit)
    mine = solver.threat_bits(p1 | move_bit, p2)
    count = mine.bit_count()
    if count >= 2:
        entry = (move,)  # any reply, the win reflex finishes
    elif count == 1:
        cont = _extract(solver, p1 | move_bit, p2 | mine, budget, memo)
        if cont and cont[0] == "q":
            entry = ("q", move, {solver.cell(mine): cont, None: ()})
        else:
            entry = (move,) + cont
    else:
        table = {}
        free = solver.full & ~p1 & ~p2 & ~move_bit
        while free:
            low = free & -free
            free ^= low
            table[solver.cell(low)] = _extract(solver, p1 | move_bit, p2 | low, budget, memo)
        entry = ("q", move, _merge_default(table))
    memo[key] = entry
    return entry


def build_tables(
    n=5, opening=(2, 2), progress=None, exact=True, box=None, plan_box=None, solver=None
):
    """Generate (x2_map, scripts, gaps) for o1 inside the box.

    With exact=True, hard pairs go through the exact solver and gaps
    stays empty. With exact=False only the forcing search runs, and
    pairs it cannot win land in gaps as (o1, x2, o2). plan_box confines
    P1's plan region so scripts stay valid on every board that size up.
    A caller that passes its own solver can read its memo afterwards.
    """
    if solver is None:
        solver = Solver(n, box=plan_box)
    x2_candidates = [(3, 2), (2, 3), (1, 2), (2, 1), (3, 3), (1, 1), (3, 1), (1, 3)]
    o1_cells = [(r, c) for r in range(min(n, box or n)) for c in range(min(n, box or n))]
    o2_cells = [(r, c) for r in range(n) for c in range(n)]
    x2_map, scripts, gaps = {}, {}, []
    for o1 in o1_cells:
        if o1 == opening:
            continue
        options = [x2 for x2 in x2_candidates if x2 != o1]
        if exact:
            solver_bit = solver.winning_bit(solver.bit(opening), solver.bit(o1))
            if solver_bit is None:
                raise ValueError(f"o1 {o1} refutes the opening")
            fallback = solver.cell(solver_bit)
            if fallback not in options:
                options.append(fallback)
        best = None
        for x2 in options:
            base1 = solver.bit(opening) | solver.bit(x2)
            base2 = solver.bit(o1)
            table, pure, missing = {}, 0, []
            try:
                for o2 in o2_cells:
                    if o2 in (opening, o1, x2):
                        continue
                    p1b, p2b = base1, base2 | solver.bit(o2)
                    script = forcing_bits(solver, p1b, p2b, 8)
                    if script is not None:
                        table[o2] = script
                        pure += 1
                    elif exact:
                        table[o2] = _extract(solver, p1b, p2b, 8)
                    else:
                        missing.append(o2)
            except ValueError:
                continue  # this x2 loses somewhere
            if best is None or pure > best[0]:
                best = (pure, x2, table, missing)
            if not missing and pure == len(table):
                break
        if best is None:
            raise ValueError(f"no winning x2 found for o1 {o1}")
        pure, x2, table, missing = best
        x2_map[o1] = x2
        scripts[o1] = _merge_default(table)
        gaps.extend((o1, x2, o2) for o2 in missing)
        if progress:
            progress(f"o1 {o1}: x2 {x2}, {pure} pure, {len(missing)} gaps")
    return x2_map, scripts, gaps


def main():
    import pprint

    solver = Solver(5)
    x2_map, scripts, gaps = build_tables(progress=print, solver=solver)
    assert not gaps
    print(f"positions solved: {len(solver.memo)}")
    body = (
        '"""A complete P1 strategy for the 5x5 board.\n\n'
        "Generated by python3 -m squares.five.tables; regenerate rather\n"
        "than edit.\n"
        "x1 is (2,2); X2 picks the second move per o1; SCRIPTS maps (o1, o2)\n"
        "to the entry that follows, with None as the default key and\n"
        '("q", move, table) marking a move that forks on its reply.\n'
        '"""\n\n'
        "from .forcing import table_strategy\n\n"
        f"X2 = {pprint.pformat(x2_map, width=100)}\n\n"
        f"SCRIPTS = {pprint.pformat(scripts, width=100)}\n\n"
        "strategy5 = table_strategy(X2, SCRIPTS)\n"
    )
    import pathlib

    path = pathlib.Path(__file__).with_name("strategy5.py")
    path.write_text(body)
    print(f"wrote {path}")

    from ..verify import verify
    from . import strategy5

    result = verify(strategy5.strategy5, 5)
    print(result.report().splitlines()[0])


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/five/tests/test_crosscheck.py <==
"""The Lean data file, the site JSON, and the Python module agree."""

import json

from squares.five import strategy5
from squares.five.crosscheck import read_lean_table
from squares.five.export_site import table_json
from squares.paths import LEAN_DATA, SITE_FIVE_TABLE


def test_lean_five_table_matches_site_and_python():
    site = json.loads(SITE_FIVE_TABLE.read_text())
    lean = table_json(*read_lean_table(LEAN_DATA / "Table5.lean"))
    assert lean == site
    assert lean == table_json((2, 2), 5, strategy5.X2, strategy5.SCRIPTS)


def test_read_lean_table_shapes():
    opening, box, x2, scripts = read_lean_table(LEAN_DATA / "Table5.lean")
    assert (opening, box) == ((2, 2), 5)
    assert len(x2) == 24
    entries = [v for t in scripts.values() for v in t.values()]
    assert all(isinstance(v, tuple) or v[0] == "q" for v in entries)


==> anc/square-achievement-v1.0.0/pipeline/squares/five/tests/test_farm.py <==
"""The far-pair farm geometry and its generation-time constraints."""

from squares.hidden import farm_relation
from squares.solver import Solver, forcing_bits


def test_refutation_pair_is_the_p3_farm():
    # the pair that refuted the gen-15 table at n = 16
    assert farm_relation((0, 15), (12, 3)) == ("farm", (0, 3))
    assert farm_relation((12, 3), (0, 15)) == ("farm", (0, 3))


def test_column_and_row_pairs():
    # same column: (0,20) with (16,20) farms through (0,4)
    assert farm_relation((0, 20), (16, 20)) == ("farm", (0, 4))
    # same row, column-aligned member: transpose of the above
    assert farm_relation((20, 0), (20, 16)) == ("farm", (4, 0))


def test_near_pairs_do_not_farm():
    assert farm_relation((0, 11), (11, 11)) is None  # inside B_12
    assert farm_relation((0, 15), (12, 4)) is None  # relation off by one
    assert farm_relation((14, 13), (13, 14)) is None  # both generic
    assert farm_relation((0, 15), None) is None


def test_hot_pruning_blocks_the_hot_cell():
    solver = Solver(15, box=6)
    solver.hot_mask = solver.bit((0, 3))
    p1 = solver.bit((2, 2)) | solver.bit((3, 2))
    p2 = solver.bit((0, 14)) | solver.bit((14, 13))
    script = forcing_bits(solver, p1, p2, 8)
    assert script is not None
    # replay the script's forced blocks and confirm none lands on (0,3)
    hot = solver.bit((0, 3))
    stones1, stones2 = p1, p2
    for cell in script:
        stones1 |= solver.bit(cell)
        threats = solver.plan_threat_bits(stones1, stones2)
        if threats.bit_count() >= 2:
            break
        assert threats & hot == 0
        stones2 |= threats


==> anc/square-achievement-v1.0.0/pipeline/squares/five/tests/test_forcing.py <==
from squares import P1, P2, Game
from squares.five.forcing import forcing_script, resolve, table_strategy
from squares.solver import Solver, forcing_bits


def ladder_game():
    return Game(6, p1=[(2, 2), (2, 3)], p2=[(0, 5), (5, 0)])


def test_forcing_script_finds_the_ladder():
    g = ladder_game()
    script = forcing_script(g, 4)
    assert script is not None
    assert len(script) <= 4


def test_forcing_bits_matches_game_search():
    g = ladder_game()
    solver = Solver(6)
    script = forcing_bits(solver, solver.bits(g.p1), solver.bits(g.p2), 4)
    assert script is not None


def test_resolve_plan_skips_held_cells():
    g = Game(4, p1=[(0, 0)])
    assert resolve(g, ((0, 0), (1, 1))) == (1, 1)


def test_resolve_quiet_node_forks_on_reply():
    g = Game(4)
    g.play(P1, (1, 1))
    g.play(P2, (0, 0))
    entry = ("q", (1, 1), {(0, 0): ((2, 2),), None: ((3, 3),)})
    assert resolve(g, entry) == (2, 2)
    g.undo()
    g.play(P2, (0, 1))
    assert resolve(g, entry) == (3, 3)


def test_table_strategy_routes_through_tables():
    x2 = {(0, 0): (1, 1)}
    scripts = {(0, 0): {None: ((2, 2), (3, 3))}}
    strategy = table_strategy(x2, scripts, opening=(0, 1))
    g = Game(5)
    assert strategy(g) == (0, 1)
    g.play(P1, (0, 1))
    g.play(P2, (0, 0))
    assert strategy(g) == (1, 1)
    g.play(P1, (1, 1))
    g.play(P2, (4, 4))
    assert strategy(g) == (2, 2)


==> anc/square-achievement-v1.0.0/pipeline/squares/five/tests/test_strategy5.py <==
from squares import verify
from squares.five.strategy5 import strategy5


def test_strategy5_is_proven_on_n5():
    result = verify(strategy5, 5)
    assert result.proven
    assert not result.counterexamples


==> anc/square-achievement-v1.0.0/pipeline/squares/five/tests/test_tables.py <==
"""Claims the paper makes about the 5 x 5 table."""

from squares.five import strategy5
from squares.five.forcing import forcing_script, quiet_pairs
from squares.five.tables import build_tables
from squares.game import P1, P2, Game


def test_quiet_moves_are_exactly_the_pairs_without_a_forcing_win():
    quiet = set(quiet_pairs(strategy5.X2, strategy5.SCRIPTS))
    cells = [(r, c) for r in range(5) for c in range(5)]
    no_forcing = set()
    for o1, x2 in strategy5.X2.items():
        for o2 in cells:
            if o2 in ((2, 2), o1, x2):
                continue
            g = Game(5)
            for player, move in ((P1, (2, 2)), (P2, o1), (P1, x2), (P2, o2)):
                g.play(player, move)
            if forcing_script(g, 8) is None:
                no_forcing.add((o1, o2))
    assert len(quiet) == 104
    assert quiet == no_forcing


def test_forcing_only_generation_leaves_twenty_gaps():
    _, _, gaps = build_tables(n=5, exact=False)
    assert len(gaps) == 20


==> anc/square-achievement-v1.0.0/pipeline/squares/game.py <==
"""Game state and the queries a strategy uses.

Cells are (row, col), zero-based from the top-left. A player wins by
occupying all four corners of any axis-aligned square, from the 2x2
block (corners one apart) on up.
"""

from functools import cache

P1 = 1
P2 = 2


def other(player):
    return P2 if player == P1 else P1


@cache
def all_squares(n):
    """Corner sets of every winning square on the n x n board."""
    out = []
    for side in range(1, n):
        for r in range(n - side):
            for c in range(n - side):
                out.append(
                    frozenset(
                        {
                            (r, c),
                            (r, c + side),
                            (r + side, c),
                            (r + side, c + side),
                        }
                    )
                )
    return tuple(out)


class Game:
    """An n x n position. P1's stones are the set .p1, P2's the set .p2.

    A strategy receives a Game and may read anything on it (never write).
    .history holds the moves played since the preset position, oldest
    first, as (player, cell) pairs.
    """

    def __init__(self, n, p1=(), p2=()):
        self.n = n
        self.p1 = set()
        self.p2 = set()
        self.history = []
        for cell in p1:
            self._add(P1, tuple(cell))
        for cell in p2:
            self._add(P2, tuple(cell))

    def _add(self, player, cell):
        if not self.on_board(cell):
            raise ValueError(f"cell {cell} is off the {self.n}x{self.n} board")
        if self.occupied(cell):
            raise ValueError(f"cell {cell} is occupied")
        self.stones(player).add(cell)

    def stones(self, player):
        return self.p1 if player == P1 else self.p2

    @property
    def move_count(self):
        return len(self.history)

    @property
    def my_moves(self):
        """P1's moves since the preset, oldest first."""
        return [cell for player, cell in self.history if player == P1]

    @property
    def their_moves(self):
        """P2's moves since the preset, oldest first."""
        return [cell for player, cell in self.history if player == P2]

    @property
    def my_last(self):
        """P1's most recent move, or None."""
        return self.my_moves[-1] if self.my_moves else None

    @property
    def their_last(self):
        """P2's most recent move, or None."""
        return self.their_moves[-1] if self.their_moves else None

    def reply_to(self, cell):
        """P2's move immediately after P1 played cell, or None."""
        for i, (player, played) in enumerate(self.history):
            if player == P1 and played == cell:
                if i + 1 < len(self.history):
                    return self.history[i + 1][1]
                return None
        return None

    def on_board(self, cell):
        r, c = cell
        return 0 <= r < self.n and 0 <= c < self.n

    def occupied(self, cell):
        return cell in self.p1 or cell in self.p2

    def empty(self, cell):
        return self.on_board(cell) and not self.occupied(cell)

    def empties(self):
        """All empty cells, row-major."""
        return [
            (r, c) for r in range(self.n) for c in range(self.n) if not self.occupied((r, c))
        ]

    def is_full(self):
        return len(self.p1) + len(self.p2) == self.n * self.n

    def play(self, player, cell):
        self._add(player, cell)
        self.history.append((player, cell))

    def undo(self):
        player, cell = self.history.pop()
        self.stones(player).discard(cell)

    def wins(self, player):
        """True if player has completed a square."""
        mine = self.stones(player)
        return any(square <= mine for square in all_squares(self.n))

    def completes(self, cell, player):
        """True if playing the empty cell would finish a square for player."""
        mine = self.stones(player)
        return any(square - mine == {cell} for square in all_squares(self.n))

    def threats(self, player):
        """Empty cells where player would complete a square, sorted."""
        mine = self.stones(player)
        cells = set()
        for square in all_squares(self.n):
            missing = square - mine
            if len(missing) == 1:
                cell = next(iter(missing))
                if not self.occupied(cell):
                    cells.add(cell)
        return sorted(cells)

    def render(self):
        rows = ["   " + " ".join(str(c % 10) for c in range(self.n))]
        for r in range(self.n):
            marks = [
                "X" if (r, c) in self.p1 else "O" if (r, c) in self.p2 else "."
                for c in range(self.n)
            ]
            rows.append(f"{r:2} " + " ".join(marks))
        return "\n".join(rows)

    __str__ = render


==> anc/square-achievement-v1.0.0/pipeline/squares/hidden.py <==
"""The hidden corner of a far reply pair: the cell of the 6 x 6 corner
region that forms three corners of a square with the two replies, when
both replies have a coordinate at least 12. Mirrors farmKey in
formalization/SquareAchievement/General/FarmKey.lean.
"""


def farm_relation(o1, o2, box=6, far=12):
    """The region cell a far reply pair can farm through, or None.

    A farm square has one corner t in the region, the two replies as corners,
    and a fourth corner the strategy will block. Every such square
    extends right and down from t with side at least far - box + 1, so
    one reply is aligned with t's row or column and pins t exactly.
    """
    if o1 is None or o2 is None:
        return None
    if max(o1) < far or max(o2) < far:
        return None
    for p, q in ((o1, o2), (o2, o1)):
        if p[0] < box and q[1] == p[1]:
            s = q[0] - p[0]
            b = p[1] - s
            if s >= 1 and 0 <= b < box:
                return ("farm", (p[0], b))
        if p[1] < box and q[0] == p[0]:
            s = q[1] - p[1]
            a = p[0] - s
            if s >= 1 and 0 <= a < box:
                return ("farm", (a, p[1]))
        if p[0] < box and q[1] < box:
            s = p[1] - q[1]
            if s >= 1 and s == q[0] - p[0]:
                return ("farm", (p[0], q[1]))
    return None


==> anc/square-achievement-v1.0.0/pipeline/squares/paper/claims.py <==
"""Write paper/claims.tex, every number the paper quotes, as LaTeX macros.

Counts come from the pipeline itself: the rule's lines per board from
squares.plus.measure, the lines on the anchor board and in the anchored
positions from the same rule, the anchored positions from squares.plus.sweep,
the 5 x 5 table's branches and quiet moves from its module, and the
line count of the Lean rule. Values that come from long runs are read from
paper/data/recorded.json and paper/data/timings.json, the latter
written by squares.paper.timings.

python3 -m squares.paper.claims   writes paper/claims.tex
"""

import json

from ..five import strategy5
from ..five.forcing import quiet_pairs
from ..paths import REPO
from ..plus.measure import line_with_key, measure, played
from ..plus.rule import OPENING, abstract_of, my_threats, second_move, their_threats
from ..plus.sweep import anchors

PAPER = REPO / "paper"
LEAN = REPO / "formalization" / "SquareAchievement"
WORDS = {
    5: "Five",
    6: "Six",
    7: "Seven",
    8: "Eight",
    9: "Nine",
    10: "Ten",
    11: "Eleven",
    12: "Twelve",
    13: "Thirteen",
    14: "Fourteen",
    15: "Fifteen",
    16: "Sixteen",
    17: "Seventeen",
    23: "Anchor",
}


def group(n):
    """1234567 -> 1{,}234{,}567, the paper's thousands separator."""
    return "{,}".join(f"{n:,}".split(","))


def seconds(x):
    """A wall-clock time in seconds, one decimal below ten."""
    return f"{x:.1f}" if x < 10 else f"{round(x)}"


def line_played(a):
    """The line the rule plays from the abstraction a against blocks."""
    line, _, _ = line_with_key(a)
    return tuple(played(a, line))


def lines_by_abstraction(n):
    """Every distinct abstraction of a reply pair on the n board, with its line."""
    cells = [(r, c) for r in range(n) for c in range(n)]
    out = {}
    for o1 in cells:
        if o1 == OPENING:
            continue
        x2 = second_move(o1)
        for o2 in cells:
            if o2 in (OPENING, o1, x2):
                continue
            a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
            key = (tuple(sorted(a.p1)), tuple(sorted(a.p2)), a.hot)
            if key not in out:
                out[key] = line_played(a)
    return out


def anchored_lines():
    """The line the rule plays from each anchored position."""
    out = []
    for o1, o2, hot in anchors():
        a = abstract_of([OPENING, second_move(o1)], [o1, o2], o1, o2)
        assert a.hot == hot
        out.append(line_played(a))
    return out


def blocks_that_threaten(n):
    """Reply pairs on the n board whose line has a block that gives the
    second player a threat, which the next tempo move must then take."""
    cells = [(r, c) for r in range(n) for c in range(n)]
    count = 0
    for o1 in cells:
        if o1 == OPENING:
            continue
        x2 = second_move(o1)
        for o2 in cells:
            if o2 in (OPENING, o1, x2):
                continue
            a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
            line, tempo, _ = line_with_key(a)
            p1, p2 = list(a.p1), list(a.p2)
            hit = False
            for j, m in enumerate(line):
                p1 = [m] + p1
                mine = my_threats(p1, p1 + p2)
                if len(mine) >= 2:
                    break
                p2 = mine + p2
                threats = their_threats(p2, p1 + p2)
                if threats:
                    assert j < tempo and threats == [line[j + 1]]
                    hit = True
            count += hit
            if hit:
                assert tempo == 3
    return count


def latest_ply(lines):
    """The ply of the win when the double threat ends the longest line."""
    return max(2 * len(line) + 5 for line in lines)


def build_claims():
    """The macro table, name to LaTeX value."""
    recorded = json.loads((PAPER / "data" / "recorded.json").read_text())
    timings = json.loads((PAPER / "data" / "timings.json").read_text())
    out = {}
    six = measure(6)
    for n in range(6, 18):
        m = six if n == 6 else measure(n)
        out[f"pairs{WORDS[n]}"] = group(m["roots"])
        if n == 17:
            out["tempoZeroSeventeen"] = group(m["tempo"][0])
            out["tempoOneSeventeen"] = group(m["tempo"][1])
        assert m["lines"] == six["lines"] and m["max_plies"] == six["max_plies"]
        assert m["tempo"][2] == six["tempo"][2] and m["tempo"][3] == six["tempo"][3]
        # the paper says side-1 lines are exactly the lines with no tempo move
        assert m["sides"][1] == m["tempo"][0]
    out["pairsAnchor"] = group((23 * 23 - 1) * (23 * 23 - 3))
    six_lines = set(lines_by_abstraction(6).values())
    anchor = lines_by_abstraction(23)
    assert len(six_lines) == six["lines"] and latest_ply(six_lines) == six["max_plies"]
    assert set(anchor.values()) == six_lines and set(anchored_lines()) <= six_lines
    out["anchorAbstractions"] = group(len(anchor))
    out["blocksThatThreaten"] = str(blocks_that_threaten(6))
    out["distinctLines"] = str(six["lines"])
    for d in range(4):
        out[f"tempo{['Zero', 'One', 'Two', 'Three'][d]}"] = group(six["tempo"][d])
    out["longestLineMoves"] = str(len(six["longest"][2]))
    out["latestPly"] = str(six["max_plies"])
    out["anchoredPositions"] = str(len(anchors()))
    out["fiveTablePositions"] = recorded["five_positions_solved"]
    out["fiveTableBranches"] = str(len(strategy5.X2))
    out["fiveNoForcing"] = str(len(quiet_pairs(strategy5.X2, strategy5.SCRIPTS)))
    rule_lines = len((LEAN / "Plus" / "Rule.lean").read_text().splitlines())
    out["ruleLeanLines"] = str(round(rule_lines, -1))
    for key, secs in timings.items():
        if key == "anchored":
            out["timeAnchored"] = f"{secs:.2f}"
        else:
            out[f"time{WORDS[int(key)]}"] = seconds(secs)
    out["buildMinutes"] = str(recorded["build_minutes"])
    return out


def render(claims):
    head = "% Generated by python3 -m squares.paper.claims; do not edit.\n"
    return head + "".join(f"\\newcommand{{\\{k}}}{{{v}}}\n" for k, v in claims.items())


def main():
    path = PAPER / "claims.tex"
    path.write_text(render(build_claims()))
    print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/paper/figures.py <==
"""Write the paper's board diagrams as TikZ, from the rule's own play.

Each figure is drawn from positions the rule computes, so the diagrams
cannot drift from the code: the basic line and the longest line are
replayed against a second player who blocks, the second-move diagram reads
the rule's second move, and the hidden-corner figure asserts its pair's
corner.

python3 -m squares.paper.figures   writes paper/fig-*.tex
"""

from ..five import strategy5
from ..five.forcing import forcing_script
from ..game import P1, P2, Game
from ..hidden import farm_relation
from ..paths import REPO
from ..plus.measure import line_with_key
from ..plus.rule import OPENING, abstract_of, my_threats, second_move
from ..plus.sweep import anchors

PAPER = REPO / "paper"
HEAD = "% Generated by python3 -m squares.paper.figures; do not edit.\n"

SMALL, LARGE = 0.55, 0.3
STONE, MARK = 0.26, 0.28
BIG = 0.42
GRID = "gray!60"
REGION = "gray!25"


def open_board(n, scale, options=""):
    opts = f"scale={scale}" + (f",{options}" if options else "")
    return [f"\\begin{{tikzpicture}}[{opts}]", f"  \\draw[{GRID}] (0,0) grid ({n},{-n});"]


def stones(cells, colour, r):
    if not cells:
        return []
    listed = ", ".join(f"{a}/{b}" for a, b in cells)
    return [
        "  \\foreach \\r/\\c in {" + listed + "}",
        f"    \\filldraw[fill={colour},thick] (\\c+0.5,-\\r-0.5) circle ({r});",
    ]


def mark(cell, r):
    return f"  \\draw[thick,dashed] ({cell[1] + 0.5},{-cell[0] - 0.5}) circle ({r});"


def dashed_square(corner, side):
    """The square whose top-left corner cell is corner, through cell centres."""
    r, c = corner
    return (
        f"  \\draw[thick,dashed] ({c + 0.5},{-r - 0.5}) rectangle "
        f"({c + side + 0.5},{-r - side - 0.5});"
    )


def label(text, cell, side, r=BIG):
    """A label against a marker of radius r on the given side of cell."""
    x, y = cell[1] + 0.5, -cell[0] - 0.5
    gap = r + 0.12
    anchor, (px, py) = {
        "right": ("west", (x + gap, y)),
        "left": ("east", (x - gap, y)),
        "above": ("south", (x, y + gap)),
        "below": ("north", (x, y - gap)),
    }[side]
    return f"  \\node[anchor={anchor},inner sep=1pt] at ({px:g},{py:g}) {{{text}}};"


def quiet_mark(cell):
    """A hollow square on a cell, for a move that makes no threat."""
    x, y = cell[1] + 0.5, -cell[0] - 0.5
    d = 0.22
    return f"  \\draw[thick] ({x - d:g},{y - d:g}) rectangle ({x + d:g},{y + d:g});"


def board(black, white, threats, n=6, label=None, extra=()):
    """An n x n board with the first player's stones black, the second
    player's white, and threat cells dashed."""
    out = open_board(n, SMALL)
    out += stones(black, "black", STONE)
    out += stones(white, "white", STONE)
    out += [mark(t, MARK) for t in threats]
    out += list(extra)
    if label:
        out.append(f"  \\node at ({n / 2:g},{-n - 0.6}) {{\\small {label}}};")
    out.append("\\end{tikzpicture}")
    return "\n".join(out)


def large_board(n, base=17, region=6, options=""):
    """An n x n board with the region shaded, the base board outlined,
    and a heavier border."""
    out = open_board(n, LARGE, options)
    out.insert(1, f"  \\fill[{REGION}] (0,0) rectangle ({region},{-region});")
    out.append(f"  \\draw[semithick] (0,0) rectangle ({base},{-base});")
    out.append(f"  \\draw[very thick] (0,0) rectangle ({n},{-n});")
    return out


def play(o1, o2):
    """The positions along the rule's line against o1, o2 with a second
    player who blocks: a list of (first player's stones, second player's
    stones, first player's threats) after each first-player move, and
    the line's tempo count."""
    x2 = second_move(o1)
    a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
    line, tempo, _ = line_with_key(a)
    p1, p2 = [OPENING, x2], [o1, o2]
    states = []
    for m in line:
        p1 = p1 + [m]
        th = my_threats(p1, p1 + p2)
        states.append((list(p1), list(p2), th))
        if len(th) >= 2:
            break
        p2 = p2 + [th[0]]
    return states, tempo


def ply_labels(states):
    """Panel labels by ply, as in the paper's game table: the first
    panel shows the first player's move, each later one the block and
    the first player's next move."""
    out = []
    for i, (p1, _, _) in enumerate(states):
        ply = 2 * len(p1) - 1
        out.append(f"ply {ply}" if i == 0 else f"plies {ply - 1}--{ply}")
    return out


def panels(states, labels):
    """Side-by-side boards, one per state, each with its label."""
    return "\n\\hspace{1em}\n".join(
        board(p1, p2, th, label=label)
        for (p1, p2, th), label in zip(states, labels, strict=True)
    )


def fig_anatomy():
    def plus(centre, side, square):
        r, k = centre
        arms = [(r - side, k), (r + side, k), (r, k - side), (r, k + side)]
        diags = [
            (r - side, k - side),
            (r - side, k + side),
            (r + side, k - side),
            (r + side, k + side),
        ]
        (sr, sc), s = square
        return "\n".join(
            open_board(6, SMALL)
            + [
                f"  \\node at ({k + 0.5},{-r - 0.5}) {{$c$}};",
                "  \\foreach \\r/\\c in {"
                + ", ".join(f"{a}/{b}" for a, b in arms)
                + "} \\node at (\\c+0.5,-\\r-0.5) {$a$};",
                "  \\foreach \\r/\\c in {"
                + ", ".join(f"{a}/{b}" for a, b in diags)
                + "} \\node at (\\c+0.5,-\\r-0.5) {$d$};",
                f"  \\draw[thick,dashed] ({sc + 0.08},{-sr - 0.08}) rectangle "
                f"({sc + s + 1 - 0.08},{-sr - s - 1 + 0.08});",
                "\\end{tikzpicture}",
            ]
        )

    return plus((2, 2), 1, ((1, 1), 1)) + "\n\\hspace{2em}\n" + plus((3, 2), 2, ((1, 0), 2))


def fig_second():
    marks = {(2, 1): "1", (2, 3): "2", (1, 2): "3"}
    cells = []
    for r in range(6):
        for c in range(6):
            if (r, c) == OPENING:
                continue
            x2 = second_move((r, c))
            if x2 != (3, 2):
                cells.append(f"{r}/{c}/{marks[x2]}")
    return "\n".join(
        open_board(6, SMALL)
        + stones([OPENING], "black", STONE)
        + [
            "  \\foreach \\r/\\c/\\t in {" + ", ".join(cells) + "}",
            "    \\node at (\\c+0.5,-\\r-0.5) {$\\t$};",
            "\\end{tikzpicture}",
        ]
    )


def fig_basic():
    states, tempo = play((0, 0), (4, 4))
    assert tempo == 0 and len(states) == 3
    assert [p1[-1] for p1, _, _ in states] == [(2, 1), (1, 2), (2, 3)]
    return panels(states, ply_labels(states))


def fig_longest():
    states, _ = play((0, 0), (3, 1))
    p1, p2, th = states[-1]
    assert len(th) == 2 and len(p1) == 8
    return board(p1, p2, th)


def fig_latent():
    o1, o2 = (0, 17), (14, 3)
    b = (0, 3)
    assert farm_relation(o1, o2) == ("farm", b)
    z = (o2[0], o1[1])
    return "\n".join(
        large_board(18)
        + [dashed_square(b, o1[1] - b[1])]
        + stones([o1, o2], "white", BIG)
        + [
            mark(b, BIG),
            mark(z, BIG),
            label("$b$", b, "above"),
            label("$o_1$", o1, "above"),
            label("$o_2$", o2, "left"),
            label("$z$", z, "right"),
            "\\end{tikzpicture}",
        ]
    )


def fig_agreement():
    """The real history against a far pair beside the base history on
    the anchor board: the same stones inside the base board, the pair
    replaced by its anchors, the same hidden corner."""
    b = (1, 4)
    n, s = 25, 19
    o1, o2 = (b[0] + s, b[1] + s), (b[0] + s, b[1])
    a1, a2 = (b[0] + 17, b[1] + 17), (b[0] + 17, b[1])
    assert farm_relation(o1, o2) == ("farm", b) and min(o1[0], o2[0]) >= 17
    assert farm_relation(a1, a2) == ("farm", b) and (a1, a2, b) in anchors()
    assert second_move(o1) == second_move(a1)
    ours = [OPENING, second_move(o1)]

    def panel(size, side, pair, names):
        return (
            large_board(size, options="baseline=(current bounding box.north)")
            + [dashed_square(b, side)]
            + stones(ours, "black", BIG)
            + stones(list(pair), "white", BIG)
            + [
                mark(b, BIG),
                label("$b$", b, "left"),
                label(names[0], pair[0], "below"),
                label(names[1], pair[1], "below"),
                "  \\node[anchor=south east,inner sep=2pt] at (17,-17) {$\\Board_{17}$};",
                "\\end{tikzpicture}",
            ]
        )

    left = panel(n, s, (o1, o2), ("$o_1$", "$o_2$"))
    right = panel(23, 17, (a1, a2), ("$o_1'$", "$o_2'$"))
    return "\n".join(left) + "\n\\hspace{1em}\n" + "\n".join(right)


def fig_five():
    """A branch point of the 5 x 5 table: a reply pair with no forcing
    continuation, and the quiet move the table plays there."""
    o1, o2 = (4, 4), (2, 3)
    g = Game(5)
    for player, cell in ((P1, OPENING), (P2, o1), (P1, strategy5.X2[o1]), (P2, o2)):
        g.play(player, cell)
    assert forcing_script(g, 8) is None
    quiet = strategy5.strategy5(g)
    g.play(P1, quiet)
    assert quiet == (0, 2) and not g.threats(P1)
    g.undo()
    return board(sorted(g.p1), sorted(g.p2), [], n=5, extra=[quiet_mark(quiet)])


FIGURES = {
    "fig-anatomy": fig_anatomy,
    "fig-second": fig_second,
    "fig-basic": fig_basic,
    "fig-longest": fig_longest,
    "fig-latent": fig_latent,
    "fig-agreement": fig_agreement,
    "fig-five": fig_five,
}


def build_figures():
    return {name: HEAD + fn() + "\n" for name, fn in FIGURES.items()}


def main():
    for name, text in build_figures().items():
        path = PAPER / f"{name}.tex"
        path.write_text(text)
        print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/paper/tests/test_paper.py <==
"""The paper's generated numbers and figures are current."""

import pytest

from squares.paper.claims import PAPER, build_claims, render
from squares.paper.figures import build_figures


@pytest.mark.skipif(
    not (PAPER / "data" / "timings.json").exists(), reason="no recorded timings"
)
def test_claims_file_is_current():
    assert (PAPER / "claims.tex").read_text() == render(build_claims())


def test_figures_are_current():
    for name, text in build_figures().items():
        assert (PAPER / f"{name}.tex").read_text() == text, name


==> anc/square-achievement-v1.0.0/pipeline/squares/paper/timings.py <==
"""Record the certificate run times in paper/data/timings.json.

Runs the compiled Lean checker once per board from 5 to 17, on the
anchor board 23, and on the anchored families, and stores the reported
milliseconds as seconds. Needs a built formalization (lake build
checker). Takes about a quarter of an hour, most of it the 23 board.

python3 -m squares.paper.timings
"""

import json
import re
import subprocess

from ..paths import REPO

FORMALIZATION = REPO / "formalization"
BOARDS = list(range(5, 18)) + [23]


def run(*args):
    """The checker's reported milliseconds for the given arguments."""
    out = subprocess.run(
        ["lake", "exe", "checker", *args], cwd=FORMALIZATION, capture_output=True, text=True
    ).stdout
    match = re.search(r"\((\d+)ms", out)
    if not match:
        raise RuntimeError(f"no time in checker output: {out!r}")
    return int(match.group(1)) / 1000


def main():
    timings = {str(n): run(str(n)) for n in BOARDS}
    timings["anchored"] = run("anchors")
    path = REPO / "paper" / "data" / "timings.json"
    path.write_text(json.dumps(timings, indent=2) + "\n")
    print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/paths.py <==
"""Repository paths shared by the exporters."""

import pathlib

REPO = pathlib.Path(__file__).resolve().parents[2]
SITE_GAME = REPO / "site/src/game"
SITE_FIVE_TABLE = SITE_GAME / "five.json"
SITE_SMALL_TABLES = SITE_GAME / "small_tables.json"
SITE_PLUS_FIXTURE = REPO / "site/tests/fixtures/plus_lines.json"
FORMALIZATION = REPO / "formalization"
LEAN_DATA = FORMALIZATION / "SquareAchievement/Five"


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/__init__.py <==
"""The plus rule: a strategy for every board from 6 up, stated without a
lookup table. See rule.py for the statement and its Lean twin in
formalization/Plus/Rule.lean."""


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/crosscheck.py <==
"""Cross-check the plus rule against the lines the Lean rule commits to.

`lake exe checker lines` prints, for every reply pair of the 6 x 6 board
and for every anchored position of the uniform argument, the line the
Lean rule commits to on its abstraction. This module computes the
Python rule's line for each printed position and reports every
position where the two disagree, including the second move and the
hidden corner.

python3 -m squares.plus.crosscheck [lines.txt] exits nonzero on any
mismatch; without a path it runs the Lean checker in the formalization.
"""

import pathlib
import subprocess
import sys

from ..paths import FORMALIZATION
from .rule import OPENING, abstract_of, best_line, second_move
from .sweep import anchors


def _cells(fields):
    return [(int(fields[i]), int(fields[i + 1])) for i in range(0, len(fields), 2)]


def parse_lines(text):
    """{(tag, o1, o2): (x2, hot, line)} from the checker's output; tag is
    "6" or "anchor", hot the hidden corner the Lean rule read."""
    out = {}
    for raw in text.splitlines():
        head, _, tail = raw.partition(" : ")
        fields = head.split()
        tag, fields = fields[0], fields[1:]
        hot = None
        if tag == "anchor":
            if fields[0] != "-":
                hot = (int(fields[0]), int(fields[1]))
            fields = fields[2:]
        o1, o2, x2 = _cells(fields)
        line = None if tail.strip() == "none" else _cells(tail.split())
        out[(tag, o1, o2)] = (x2, hot, line)
    return out


def python_line(o1, o2):
    """(x2, hot, line) of the Python rule after the reply pair."""
    x2 = second_move(o1)
    a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
    return x2, a.hot, best_line(a)


def expected_positions():
    """{(tag, o1, o2): hot} for the positions the checker prints."""
    cells = [(r, c) for r in range(6) for c in range(6)]
    out = {}
    for o1 in cells:
        if o1 == OPENING:
            continue
        for o2 in cells:
            if o2 not in (OPENING, o1, second_move(o1)):
                out[("6", o1, o2)] = None
    for o1, o2, hot in anchors():
        out[("anchor", o1, o2)] = hot
    return out


def mismatches(text):
    """Every disagreement between the checker's output and the Python rule."""
    lean = parse_lines(text)
    expected = expected_positions()
    out = [("missing", key) for key in expected if key not in lean]
    out += [("unexpected", key) for key in lean if key not in expected]
    for key, (x2, hot, line) in lean.items():
        if key not in expected:
            continue
        if key[0] == "anchor" and hot != expected[key]:
            out.append(("hidden corner", key, hot, expected[key]))
        ours = python_line(key[1], key[2])
        if ours != (x2, hot, line):
            out.append(("line", key, (x2, hot, line), ours))
    return out


def lean_lines():
    """The checker's output, from a build of the formalization."""
    run = subprocess.run(
        ["lake", "exe", "checker", "lines"],
        cwd=FORMALIZATION,
        check=True,
        capture_output=True,
        text=True,
    )
    return run.stdout


def main():
    text = pathlib.Path(sys.argv[1]).read_text() if len(sys.argv) > 1 else lean_lines()
    bad = mismatches(text)
    for item in bad:
        print("mismatch:", *item)
    if bad:
        sys.exit(1)
    print(f"the Python rule agrees with the Lean rule on {len(parse_lines(text))} positions")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/export_site.py <==
"""Export the plus rule's lines as a fixture for the site's TypeScript rule.

The fixture lists, for every reply pair on the 6 board and for a set of
far pairs on larger boards, the second move, the hidden corner, the
line as the rule commits to it, and how many of its moves are tempo
moves. The site's unit tests replay their own implementation of the
rule against it, so the three implementations, Lean, Python, and
TypeScript, are compared on the same positions.

python3 -m squares.plus.export_site   writes site/tests/fixtures/plus_lines.json
"""

import json

from ..paths import SITE_PLUS_FIXTURE
from .measure import line_with_key
from .rule import OPENING, abstract_of, second_move
from .sweep import anchors

FAR_PAIRS = [
    ((0, 0), (16, 16)),
    ((16, 16), (0, 0)),
    ((0, 16), (13, 3)),
    ((13, 3), (0, 16)),
    ((0, 17), (14, 3)),
    ((14, 3), (0, 17)),
    ((5, 12), (5, 20)),
    ((12, 5), (20, 5)),
    ((3, 1), (22, 22)),
    ((22, 22), (3, 1)),
    ((1, 3), (9, 9)),
    ((14, 14), (14, 13)),
]


def entry(n, o1, o2, hot=None):
    """One fixture entry: the pair, the second move, the hidden corner,
    and the line with its tempo count."""
    x2 = second_move(o1)
    a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
    if hot is not None:
        assert a.hot == hot, (o1, o2, hot, a.hot)
    found = line_with_key(a)
    if found is None:
        raise RuntimeError(f"no line for {o1}, {o2} on the {n} board")
    line, tempo, key = found
    return {
        "n": n,
        "o1": list(o1),
        "o2": list(o2),
        "x2": list(x2),
        "hot": list(a.hot) if a.hot else None,
        "line": [list(c) for c in line],
        "tempo": tempo,
        "side": key[1],
        "centre": list(key[2]),
    }


def build_fixture():
    """Every pair on the 6 board, a sample of far pairs on the 23 board,
    and the anchored positions of the uniform argument."""
    out = []
    cells = [(r, c) for r in range(6) for c in range(6)]
    for o1 in cells:
        if o1 == OPENING:
            continue
        x2 = second_move(o1)
        for o2 in cells:
            if o2 in (OPENING, o1, x2):
                continue
            out.append(entry(6, o1, o2))
    for o1, o2 in FAR_PAIRS:
        out.append(entry(23, o1, o2))
    for o1, o2, hot in anchors():
        out.append(entry(23, o1, o2, hot))
    return out


def main():
    SITE_PLUS_FIXTURE.parent.mkdir(parents=True, exist_ok=True)
    SITE_PLUS_FIXTURE.write_text(json.dumps(build_fixture(), separators=(",", ":")) + "\n")
    print(f"wrote {SITE_PLUS_FIXTURE}")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/measure.py <==
"""Measure the plus rule's lines on each board.

For every reply pair on the n board the rule commits to a line: some
tempo moves, then the arms of a plus. Against a second player who blocks,
each move is answered by its block until a move makes two threats; one
more block and the completion follow. If the double threat comes at the
j-th move of the line, the win is the (2j + 5)-th ply of the game. This
module reports, per board, the number of roots, the number of distinct
lines as played, the latest winning ply, and how the lines split by
tempo moves and plus side.

python3 -m squares.plus.measure [n_min [n_max]]   default 6 to 17.
"""

import sys
import time
from collections import Counter

from .rule import (
    DEPTH,
    OPENING,
    abstract_of,
    my_threats,
    second_move,
    tempo_moves,
    their_threats,
    winning_pluses,
)


def line_with_key(a):
    """The rule's line as best_line finds it, with the number of tempo
    moves in front of the plus and the plus key (arms left, side, centre)."""
    frontier = [(a, [])]
    for d in range(DEPTH + 1):
        best = None
        for b, pre in frontier:
            if their_threats(b.p2, b.p1 + b.p2):
                continue
            pl = winning_pluses(b)
            if pl:
                key, order = pl[0]
                if best is None or key < best[0]:
                    best = (key, pre + order)
        if best is not None:
            return best[1], d, best[0]
        if d == DEPTH:
            return None
        frontier = [(b2, pre + [m]) for b, pre in frontier for m, b2 in tempo_moves(b)]
        if not frontier:
            return None
    return None


def played(a, line):
    """The prefix of the line actually played against a second player who
    blocks: the moves up to and including the one making two threats."""
    p1, p2 = list(a.p1), list(a.p2)
    for j, m in enumerate(line, start=1):
        p1 = [m] + p1
        mine = my_threats(p1, p1 + p2)
        if len(mine) >= 2:
            return line[:j]
        p2 = [mine[0]] + p2
    raise RuntimeError(f"line {line} never makes two threats")


def measure(n):
    """Statistics of the rule's lines over every reply pair on the n board."""
    cells = [(r, c) for r in range(n) for c in range(n)]
    roots, lines, tempo, sides, longest = 0, set(), Counter(), Counter(), None
    for o1 in cells:
        if o1 == OPENING:
            continue
        x2 = second_move(o1)
        for o2 in cells:
            if o2 in (OPENING, o1, x2):
                continue
            roots += 1
            a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
            found = line_with_key(a)
            if found is None:
                raise RuntimeError(f"no line for {o1}, {o2} on the {n} board")
            line, d, key = found
            line = played(a, line)
            lines.add(tuple(line))
            tempo[d] += 1
            sides[key[1]] += 1
            if longest is None or len(line) > len(longest[2]):
                longest = (o1, o2, line)
    return {
        "n": n,
        "roots": roots,
        "lines": len(lines),
        "max_plies": 2 * len(longest[2]) + 5,
        "tempo": dict(sorted(tempo.items())),
        "sides": dict(sorted(sides.items())),
        "longest": longest,
    }


if __name__ == "__main__":
    lo = int(sys.argv[1]) if len(sys.argv) > 1 else 6
    hi = int(sys.argv[2]) if len(sys.argv) > 2 else 17
    for n in range(lo, hi + 1):
        t0 = time.time()
        m = measure(n)
        print(
            f"n={m['n']}: roots={m['roots']} lines={m['lines']} max_plies={m['max_plies']} "
            f"tempo={m['tempo']} sides={m['sides']} ({time.time() - t0:.0f}s)"
        )
        o1, o2, line = m["longest"]
        print(f"  longest: o1={o1} o2={o2} line={line}")
        sys.stdout.flush()


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/rule.py <==
"""The plus rule, mirroring formalization/Plus/Rule.lean move for move.

A plus is a first-player stone with the four cells at distance s along
the axes; each arm played makes three corners of a side-s square with
the centre and a neighbouring arm, so the second player must block the
diagonal cell, and the last arm threatens two squares at once. A tempo
move is a single forcing move.

The rule: open at (2, 2); reply below it at (3, 2), except against seven
first replies touching the opening pair, where a fixed diagram gives the
second move; take a win or a block by reflex; otherwise follow the line
chosen at the second reply, the shortest sequence of at most three
tempo moves followed by a plus of side 1 or 2, preferring fewer tempo
moves, then the smaller plus, then cell order, and never making a
threat whose only block is the hidden corner of the second player's two
free stones.

The rule reads an abstraction of the position: the first player's
stones (in the 6 x 6 corner), the second player's stones inside the
17 x 17 base board, and the hidden corner of the free pair.
"""

from itertools import permutations

from ..game import P1, P2
from ..hidden import farm_relation

BOX = 6
BASE = 17
OPENING = (2, 2)
DEPTH = 3


def second_move(o1):
    """The second move: (3, 2) unless the first reply touches the pair."""
    if o1 in ((1, 3), (2, 3), (3, 3)):
        return (2, 1)
    if o1 in ((2, 1), (4, 3)):
        return (2, 3)
    if o1 in ((3, 1), (3, 2)):
        return (1, 2)
    return (3, 2)


def squares_through(k, a, b):
    """Squares inside board k with corners a and b, as corner lists."""
    if a == b:
        return []
    if a[0] == b[0]:
        d = abs(a[1] - b[1])
        c, r = min(a[1], b[1]), a[0]
        out = []
        if r + d < k:
            out.append([(r, c), (r, c + d), (r + d, c), (r + d, c + d)])
        if d <= r:
            out.append([(r - d, c), (r - d, c + d), (r, c), (r, c + d)])
        return out
    if a[1] == b[1]:
        d = abs(a[0] - b[0])
        r, c = min(a[0], b[0]), a[1]
        out = []
        if c + d < k:
            out.append([(r, c), (r, c + d), (r + d, c), (r + d, c + d)])
        if d <= c:
            out.append([(r, c - d), (r, c), (r + d, c - d), (r + d, c)])
        return out
    dr, dc = abs(a[0] - b[0]), abs(a[1] - b[1])
    if dr == dc:
        r, c = min(a[0], b[0]), min(a[1], b[1])
        return [[(r, c), (r, c + dr), (r + dr, c), (r + dr, c + dr)]]
    return []


def threats_in(k, mine, occ):
    """Cells where mine is one stone short of a square inside board k,
    unblocked; sorted by cell."""
    mine_set, occ_set = set(mine), set(occ)
    out = set()
    for a in mine:
        for b in mine:
            if a < b:
                for sq in squares_through(k, a, b):
                    missing = [x for x in sq if x not in mine_set]
                    if len(missing) == 1 and missing[0] not in occ_set:
                        out.add(missing[0])
    return sorted(out)


def my_threats(p1, occ):
    return threats_in(BOX, p1, occ)


def their_threats(p2, occ):
    return threats_in(BASE, p2, occ)


class Abs:
    """The abstract position the rule reads."""

    __slots__ = ("p1", "p2", "hot")

    def __init__(self, p1, p2, hot):
        self.p1, self.p2, self.hot = p1, p2, hot


def force_line(a, moves):
    """Play moves under forcing semantics, as the checker judges them."""
    p1, p2 = list(a.p1), list(a.p2)
    for m in moves:
        if m in p1 or m in p2:
            return False
        p1 = [m] + p1
        if their_threats(p2, p1 + p2):
            return False
        mine = my_threats(p1, p1 + p2)
        if len(mine) >= 2:
            return True
        if not mine or mine[0] == a.hot:
            return False
        p2 = [mine[0]] + p2
    return False


def arms(c, s):
    return [(c[0] - s, c[1]), (c[0] + s, c[1]), (c[0], c[1] - s), (c[0], c[1] + s)]


def arms_ok(c, s):
    return s <= c[0] and s <= c[1] and c[0] + s < BOX and c[1] + s < BOX


def winning_pluses(a):
    """Every plus the first player completes by force, as
    ((todo, side, centre), order),
    sorted by key then order."""
    out = []
    for c in a.p1:
        for s in (1, 2):
            if not arms_ok(c, s):
                continue
            todo = [x for x in arms(c, s) if x not in a.p1]
            if not todo or any(x in a.p2 for x in todo):
                continue
            for order in permutations(todo):
                if force_line(a, order):
                    out.append(((len(todo), s, c), list(order)))
                    break
    out.sort()
    return out


def tempo_moves(a):
    """Single forcing moves with the block forced and not on the hidden
    corner, in cell order."""
    out = []
    for r in range(BOX):
        for c in range(BOX):
            m = (r, c)
            if m in a.p1 or m in a.p2:
                continue
            p1 = [m] + a.p1
            if their_threats(a.p2, p1 + a.p2):
                continue
            mine = my_threats(p1, p1 + a.p2)
            if len(mine) == 1 and mine[0] != a.hot:
                out.append((m, Abs(p1, [mine[0]] + a.p2, a.hot)))
    return out


def best_line(a):
    """The best line within DEPTH tempo moves, or None."""
    frontier = [(a, [])]
    for d in range(DEPTH + 1):
        best = None
        for b, pre in frontier:
            if their_threats(b.p2, b.p1 + b.p2):
                continue
            pl = winning_pluses(b)
            if pl:
                key, order = pl[0]
                if best is None or key < best[0]:
                    best = (key, pre + order)
        if best is not None:
            return best[1]
        if d == DEPTH:
            return None
        frontier = [(b2, pre + [m]) for b, pre in frontier for m, b2 in tempo_moves(b)]
        if not frontier:
            return None
    return None


def abstract_of(p1, p2, o1, o2):
    """The abstraction of a position given the two free replies."""
    near = [x for x in p2 if x[0] < BASE and x[1] < BASE]
    fk = farm_relation(o1, o2) if o1 is not None and o2 is not None else None
    hot = fk[1] if fk else None
    return Abs(list(p1), near, hot)


def strategy(g):
    """The rule as a move function for the exhaustive verifier."""
    wins = g.threats(P1)
    if wins:
        return wins[0]
    blocks = g.threats(P2)
    if blocks:
        return blocks[0]
    if not g.my_moves:
        return OPENING
    o1 = g.reply_to(OPENING)
    x2 = second_move(o1)
    if x2 not in g.p1:
        return x2
    o2 = g.reply_to(x2)
    root = abstract_of([OPENING, x2], [o1, o2], o1, o2)
    line = best_line(root)
    if line is None:
        raise NotImplementedError(f"no line for {o1}, {o2}")
    for cell in line:
        if cell not in g.p1:
            return cell
    raise NotImplementedError("line exhausted")


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/sweep.py <==
"""Sweep every opening on a board with the plus rule under forcing
semantics, and replay the anchored far-pair positions of the uniform
argument with the hidden corner as a guard.

python3 -m squares.plus.sweep [n]   sweeps the n board, default 15.
"""

import sys
import time

from .rule import BASE, BOX, OPENING, Abs, abstract_of, best_line, second_move

ANCHOR_BOARD = 23


def sweep(n):
    """(openings, failures) of the rule over all reply pairs on the n board."""
    cells = [(r, c) for r in range(n) for c in range(n)]
    total, fails = 0, []
    for o1 in cells:
        if o1 == OPENING:
            continue
        x2 = second_move(o1)
        for o2 in cells:
            if o2 in (OPENING, o1, x2):
                continue
            total += 1
            if best_line(abstract_of([OPENING, x2], [o1, o2], o1, o2)) is None:
                fails.append((o1, x2, o2))
    return total, fails


def anchors():
    """The anchored positions of the uniform argument: both replies far,
    a near aligned first reply, and a near aligned second reply."""
    out = []
    for h1 in range(BOX):
        for h2 in range(BOX):
            out.append(((h1 + 17, h2 + 17), (h1 + 17, h2), (h1, h2)))
    for a in range(BOX):
        for w in range(2 * BOX, BASE):
            for h in range(BOX):
                if 17 <= a + w - h:
                    out.append(((a, w), (a + w - h, w), (a, h)))
                    out.append(((w, a), (w, a + w - h), (h, a)))
                    out.append(((a + w - h, w), (a, w), (a, h)))
                    out.append(((w, a + w - h), (w, a), (h, a)))
    return out


def anchors_safe():
    """Anchored positions where the rule has no line respecting the guard."""
    fails = []
    for o1, o2, hot in anchors():
        x2 = second_move(o1)
        a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
        if a.hot != hot:
            fails.append(("key", o1, o2, hot, a.hot))
        elif best_line(Abs(a.p1, a.p2, hot)) is None:
            fails.append(("line", o1, o2, hot))
    return fails


if __name__ == "__main__":
    n = int(sys.argv[1]) if len(sys.argv) > 1 else 15
    t0 = time.time()
    total, fails = sweep(n)
    print(f"n={n}: {total} openings, {len(fails)} without a line ({time.time() - t0:.0f}s)")
    for f in fails[:20]:
        print("  ", f)
    bad = anchors_safe()
    print(f"anchored positions: {len(anchors())}, unsafe {len(bad)}")


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/tests/fixtures/lean_lines.txt <==
6 0 0 0 1 3 2 : 2 1 2 3 1 2
6 0 0 0 2 3 2 : 2 1 1 2 2 3
6 0 0 0 3 3 2 : 2 1 1 2 2 3
6 0 0 0 4 3 2 : 2 1 1 2 2 3
6 0 0 0 5 3 2 : 2 1 1 2 2 3
6 0 0 1 0 3 2 : 2 1 2 3 1 2
6 0 0 1 1 3 2 : 3 1 4 2 3 3
6 0 0 1 2 3 2 : 3 1 4 2 3 3
6 0 0 1 3 3 2 : 3 1 4 2 3 3
6 0 0 1 4 3 2 : 2 1 1 2 2 3
6 0 0 1 5 3 2 : 2 1 1 2 2 3
6 0 0 2 0 3 2 : 2 1 1 2 2 3
6 0 0 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 0 0 2 3 3 2 : 2 1 1 2 3 4 5 2 3 0
6 0 0 2 4 3 2 : 2 1 1 2 2 3
6 0 0 2 5 3 2 : 2 1 1 2 2 3
6 0 0 3 0 3 2 : 2 1 1 2 2 3
6 0 0 3 1 3 2 : 3 3 4 3 3 4 1 2 5 2 3 0
6 0 0 3 3 3 2 : 3 1 4 1 3 0 1 2 5 2 3 4
6 0 0 3 4 3 2 : 2 1 1 2 2 3
6 0 0 3 5 3 2 : 2 1 1 2 2 3
6 0 0 4 0 3 2 : 2 1 1 2 2 3
6 0 0 4 1 3 2 : 2 1 1 2 2 3
6 0 0 4 2 3 2 : 2 1 1 2 2 3
6 0 0 4 3 3 2 : 2 1 1 2 2 3
6 0 0 4 4 3 2 : 2 1 1 2 2 3
6 0 0 4 5 3 2 : 2 1 1 2 2 3
6 0 0 5 0 3 2 : 2 1 1 2 2 3
6 0 0 5 1 3 2 : 2 1 1 2 2 3
6 0 0 5 2 3 2 : 2 1 1 2 2 3
6 0 0 5 3 3 2 : 2 1 1 2 2 3
6 0 0 5 4 3 2 : 2 1 1 2 2 3
6 0 0 5 5 3 2 : 2 1 1 2 2 3
6 0 1 0 0 3 2 : 2 1 2 3 1 2
6 0 1 0 2 3 2 : 2 1 1 2 2 3
6 0 1 0 3 3 2 : 2 1 1 2 2 3
6 0 1 0 4 3 2 : 2 3 1 2 2 1
6 0 1 0 5 3 2 : 2 1 1 2 2 3
6 0 1 1 0 3 2 : 2 1 2 3 1 2
6 0 1 1 1 3 2 : 3 1 4 2 3 3
6 0 1 1 2 3 2 : 3 1 4 2 3 3
6 0 1 1 3 3 2 : 3 1 4 2 3 3
6 0 1 1 4 3 2 : 2 1 1 2 2 3
6 0 1 1 5 3 2 : 2 1 1 2 2 3
6 0 1 2 0 3 2 : 2 1 1 2 2 3
6 0 1 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 0 1 2 3 3 2 : 2 1 1 2 3 4 5 2 3 0
6 0 1 2 4 3 2 : 2 1 1 2 2 3
6 0 1 2 5 3 2 : 2 1 1 2 2 3
6 0 1 3 0 3 2 : 2 1 1 2 2 3
6 0 1 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 0 1 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 0 1 3 4 3 2 : 2 3 1 2 2 1
6 0 1 3 5 3 2 : 2 1 1 2 2 3
6 0 1 4 0 3 2 : 2 1 1 2 2 3
6 0 1 4 1 3 2 : 2 1 1 2 2 3
6 0 1 4 2 3 2 : 2 1 1 2 2 3
6 0 1 4 3 3 2 : 2 1 1 2 2 3
6 0 1 4 4 3 2 : 2 1 1 2 2 3
6 0 1 4 5 3 2 : 2 1 1 2 2 3
6 0 1 5 0 3 2 : 2 1 1 2 2 3
6 0 1 5 1 3 2 : 2 1 1 2 2 3
6 0 1 5 2 3 2 : 2 1 1 2 2 3
6 0 1 5 3 3 2 : 2 1 1 2 2 3
6 0 1 5 4 3 2 : 2 1 1 2 2 3
6 0 1 5 5 3 2 : 2 1 1 2 2 3
6 0 2 0 0 3 2 : 2 1 1 2 2 3
6 0 2 0 1 3 2 : 2 1 1 2 2 3
6 0 2 0 3 3 2 : 2 1 1 2 2 3
6 0 2 0 4 3 2 : 2 1 1 2 2 3
6 0 2 0 5 3 2 : 2 1 1 2 2 3
6 0 2 1 0 3 2 : 2 1 1 2 2 3
6 0 2 1 1 3 2 : 3 1 4 2 3 3
6 0 2 1 2 3 2 : 3 1 4 2 3 3
6 0 2 1 3 3 2 : 3 1 4 2 3 3
6 0 2 1 4 3 2 : 2 1 1 2 2 3
6 0 2 1 5 3 2 : 2 1 1 2 2 3
6 0 2 2 0 3 2 : 2 1 1 2 2 3
6 0 2 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 0 2 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 0 2 2 4 3 2 : 2 1 1 2 2 3
6 0 2 2 5 3 2 : 2 1 1 2 2 3
6 0 2 3 0 3 2 : 2 1 1 2 2 3
6 0 2 3 1 3 2 : 3 3 4 3 3 4 1 2 5 2 3 0
6 0 2 3 3 3 2 : 3 1 4 1 3 0 1 2 5 2 3 4
6 0 2 3 4 3 2 : 2 1 1 2 2 3
6 0 2 3 5 3 2 : 2 1 1 2 2 3
6 0 2 4 0 3 2 : 2 1 1 2 2 3
6 0 2 4 1 3 2 : 2 1 1 2 2 3
6 0 2 4 2 3 2 : 2 1 1 2 2 3
6 0 2 4 3 3 2 : 2 1 1 2 2 3
6 0 2 4 4 3 2 : 2 1 1 2 2 3
6 0 2 4 5 3 2 : 2 1 1 2 2 3
6 0 2 5 0 3 2 : 2 1 1 2 2 3
6 0 2 5 1 3 2 : 2 1 1 2 2 3
6 0 2 5 2 3 2 : 2 1 1 2 2 3
6 0 2 5 3 3 2 : 2 1 1 2 2 3
6 0 2 5 4 3 2 : 2 1 1 2 2 3
6 0 2 5 5 3 2 : 2 1 1 2 2 3
6 0 3 0 0 3 2 : 2 1 1 2 2 3
6 0 3 0 1 3 2 : 2 1 1 2 2 3
6 0 3 0 2 3 2 : 2 1 1 2 2 3
6 0 3 0 4 3 2 : 2 1 1 2 2 3
6 0 3 0 5 3 2 : 2 1 1 2 2 3
6 0 3 1 0 3 2 : 2 1 1 2 2 3
6 0 3 1 1 3 2 : 3 1 4 2 3 3
6 0 3 1 2 3 2 : 3 1 4 2 3 3
6 0 3 1 3 3 2 : 3 1 4 2 3 3
6 0 3 1 4 3 2 : 2 1 1 2 2 3
6 0 3 1 5 3 2 : 2 1 1 2 2 3
6 0 3 2 0 3 2 : 2 1 1 2 2 3
6 0 3 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 0 3 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 0 3 2 4 3 2 : 2 1 1 2 2 3
6 0 3 2 5 3 2 : 2 1 1 2 2 3
6 0 3 3 0 3 2 : 2 1 1 2 2 3
6 0 3 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 0 3 3 3 3 2 : 3 1 4 2 2 0 2 4 0 2
6 0 3 3 4 3 2 : 2 1 1 2 2 3
6 0 3 3 5 3 2 : 2 1 1 2 2 3
6 0 3 4 0 3 2 : 2 1 1 2 2 3
6 0 3 4 1 3 2 : 2 1 1 2 2 3
6 0 3 4 2 3 2 : 2 1 1 2 2 3
6 0 3 4 3 3 2 : 2 1 1 2 2 3
6 0 3 4 4 3 2 : 2 1 1 2 2 3
6 0 3 4 5 3 2 : 2 1 1 2 2 3
6 0 3 5 0 3 2 : 2 1 1 2 2 3
6 0 3 5 1 3 2 : 2 1 1 2 2 3
6 0 3 5 2 3 2 : 2 1 1 2 2 3
6 0 3 5 3 3 2 : 2 1 1 2 2 3
6 0 3 5 4 3 2 : 2 1 1 2 2 3
6 0 3 5 5 3 2 : 2 1 1 2 2 3
6 0 4 0 0 3 2 : 2 1 1 2 2 3
6 0 4 0 1 3 2 : 2 3 1 2 2 1
6 0 4 0 2 3 2 : 2 1 1 2 2 3
6 0 4 0 3 3 2 : 2 1 1 2 2 3
6 0 4 0 5 3 2 : 2 1 1 2 2 3
6 0 4 1 0 3 2 : 2 1 1 2 2 3
6 0 4 1 1 3 2 : 3 1 4 2 3 3
6 0 4 1 2 3 2 : 3 1 4 2 3 3
6 0 4 1 3 3 2 : 3 1 4 2 3 3
6 0 4 1 4 3 2 : 2 1 1 2 2 3
6 0 4 1 5 3 2 : 2 1 1 2 2 3
6 0 4 2 0 3 2 : 2 1 1 2 2 3
6 0 4 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 0 4 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 0 4 2 4 3 2 : 2 1 1 2 2 3
6 0 4 2 5 3 2 : 2 1 1 2 2 3
6 0 4 3 0 3 2 : 2 1 1 2 2 3
6 0 4 3 1 3 2 : 3 3 4 3 3 4 1 2 5 2 3 0
6 0 4 3 3 3 2 : 3 1 4 1 3 0 1 2 5 2 3 4
6 0 4 3 4 3 2 : 2 3 1 2 2 1
6 0 4 3 5 3 2 : 2 1 1 2 2 3
6 0 4 4 0 3 2 : 2 1 1 2 2 3
6 0 4 4 1 3 2 : 2 1 1 2 2 3
6 0 4 4 2 3 2 : 2 1 1 2 2 3
6 0 4 4 3 3 2 : 2 1 1 2 2 3
6 0 4 4 4 3 2 : 2 1 1 2 2 3
6 0 4 4 5 3 2 : 2 1 1 2 2 3
6 0 4 5 0 3 2 : 2 1 1 2 2 3
6 0 4 5 1 3 2 : 2 1 1 2 2 3
6 0 4 5 2 3 2 : 2 1 1 2 2 3
6 0 4 5 3 3 2 : 2 1 1 2 2 3
6 0 4 5 4 3 2 : 2 1 1 2 2 3
6 0 4 5 5 3 2 : 2 1 1 2 2 3
6 0 5 0 0 3 2 : 2 1 1 2 2 3
6 0 5 0 1 3 2 : 2 1 1 2 2 3
6 0 5 0 2 3 2 : 2 1 1 2 2 3
6 0 5 0 3 3 2 : 2 1 1 2 2 3
6 0 5 0 4 3 2 : 2 1 1 2 2 3
6 0 5 1 0 3 2 : 2 1 1 2 2 3
6 0 5 1 1 3 2 : 3 1 4 2 3 3
6 0 5 1 2 3 2 : 3 1 4 2 3 3
6 0 5 1 3 3 2 : 3 1 4 2 3 3
6 0 5 1 4 3 2 : 2 1 1 2 2 3
6 0 5 1 5 3 2 : 2 1 1 2 2 3
6 0 5 2 0 3 2 : 2 1 1 2 2 3
6 0 5 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 0 5 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 0 5 2 4 3 2 : 2 1 1 2 2 3
6 0 5 2 5 3 2 : 2 1 1 2 2 3
6 0 5 3 0 3 2 : 2 1 1 2 2 3
6 0 5 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 0 5 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 0 5 3 4 3 2 : 2 1 1 2 2 3
6 0 5 3 5 3 2 : 2 1 1 2 2 3
6 0 5 4 0 3 2 : 2 1 1 2 2 3
6 0 5 4 1 3 2 : 2 1 1 2 2 3
6 0 5 4 2 3 2 : 2 1 1 2 2 3
6 0 5 4 3 3 2 : 2 1 1 2 2 3
6 0 5 4 4 3 2 : 2 1 1 2 2 3
6 0 5 4 5 3 2 : 2 1 1 2 2 3
6 0 5 5 0 3 2 : 2 1 1 2 2 3
6 0 5 5 1 3 2 : 2 1 1 2 2 3
6 0 5 5 2 3 2 : 2 1 1 2 2 3
6 0 5 5 3 3 2 : 2 1 1 2 2 3
6 0 5 5 4 3 2 : 2 1 1 2 2 3
6 0 5 5 5 3 2 : 2 1 1 2 2 3
6 1 0 0 0 3 2 : 2 1 2 3 1 2
6 1 0 0 1 3 2 : 2 1 2 3 1 2
6 1 0 0 2 3 2 : 2 1 1 2 2 3
6 1 0 0 3 3 2 : 2 1 1 2 2 3
6 1 0 0 4 3 2 : 2 1 1 2 2 3
6 1 0 0 5 3 2 : 2 1 1 2 2 3
6 1 0 1 1 3 2 : 3 3 4 2 3 1
6 1 0 1 2 3 2 : 3 1 4 2 3 3
6 1 0 1 3 3 2 : 3 1 4 2 3 3
6 1 0 1 4 3 2 : 2 1 1 2 2 3
6 1 0 1 5 3 2 : 2 1 1 2 2 3
6 1 0 2 0 3 2 : 2 1 1 2 2 3
6 1 0 2 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 1 0 2 3 3 2 : 3 1 4 2 4 3 2 0 0 2 2 4
6 1 0 2 4 3 2 : 2 1 1 2 2 3
6 1 0 2 5 3 2 : 2 1 1 2 2 3
6 1 0 3 0 3 2 : 2 1 1 2 2 3
6 1 0 3 1 3 2 : 3 3 4 2 2 4 0 2 2 0
6 1 0 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 1 0 3 4 3 2 : 2 1 1 2 2 3
6 1 0 3 5 3 2 : 2 1 1 2 2 3
6 1 0 4 0 3 2 : 2 1 1 2 2 3
6 1 0 4 1 3 2 : 2 1 1 2 2 3
6 1 0 4 2 3 2 : 2 1 1 2 2 3
6 1 0 4 3 3 2 : 2 1 1 2 2 3
6 1 0 4 4 3 2 : 2 1 1 2 2 3
6 1 0 4 5 3 2 : 2 1 1 2 2 3
6 1 0 5 0 3 2 : 2 1 1 2 2 3
6 1 0 5 1 3 2 : 2 1 1 2 2 3
6 1 0 5 2 3 2 : 2 1 1 2 2 3
6 1 0 5 3 3 2 : 2 1 1 2 2 3
6 1 0 5 4 3 2 : 2 1 1 2 2 3
6 1 0 5 5 3 2 : 2 1 1 2 2 3
6 1 1 0 0 3 2 : 3 1 4 2 3 3
6 1 1 0 1 3 2 : 3 1 4 2 3 3
6 1 1 0 2 3 2 : 3 1 4 2 3 3
6 1 1 0 3 3 2 : 3 1 4 2 3 3
6 1 1 0 4 3 2 : 3 1 4 2 3 3
6 1 1 0 5 3 2 : 3 1 4 2 3 3
6 1 1 1 0 3 2 : 3 3 4 2 3 1
6 1 1 1 2 3 2 : 3 1 4 2 3 3
6 1 1 1 3 3 2 : 3 1 4 2 3 3
6 1 1 1 4 3 2 : 3 1 3 3 4 2
6 1 1 1 5 3 2 : 3 1 4 2 3 3
6 1 1 2 0 3 2 : 3 3 4 2 3 1
6 1 1 2 1 3 2 : 2 3 1 3 2 4 0 2 2 0 4 2
6 1 1 2 3 3 2 : 3 1 4 1 3 0 5 2 3 4 1 2
6 1 1 2 4 3 2 : 3 1 4 2 3 3
6 1 1 2 5 3 2 : 3 1 4 2 3 3
6 1 1 3 0 3 2 : 3 1 4 2 3 3
6 1 1 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 1 1 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 1 1 3 4 3 2 : 3 1 4 2 3 3
6 1 1 3 5 3 2 : 3 1 4 2 3 3
6 1 1 4 0 3 2 : 3 1 4 2 3 3
6 1 1 4 1 3 2 : 2 3 1 3 1 4 0 3 2 1 4 3 2 5
6 1 1 4 2 3 2 : 2 3 3 1 1 2 3 4 5 2 3 0
6 1 1 4 3 3 2 : 2 3 1 3 2 4 0 2 2 0 4 2
6 1 1 4 4 3 2 : 3 1 3 3 4 2
6 1 1 4 5 3 2 : 3 1 4 2 3 3
6 1 1 5 0 3 2 : 3 1 4 2 3 3
6 1 1 5 1 3 2 : 3 1 4 2 3 3
6 1 1 5 2 3 2 : 3 1 4 2 3 3
6 1 1 5 3 3 2 : 3 1 4 2 3 3
6 1 1 5 4 3 2 : 3 1 4 2 3 3
6 1 1 5 5 3 2 : 3 1 4 2 3 3
6 1 2 0 0 3 2 : 3 1 4 2 3 3
6 1 2 0 1 3 2 : 3 1 4 2 3 3
6 1 2 0 2 3 2 : 3 1 4 2 3 3
6 1 2 0 3 3 2 : 3 1 4 2 3 3
6 1 2 0 4 3 2 : 3 1 4 2 3 3
6 1 2 0 5 3 2 : 3 1 4 2 3 3
6 1 2 1 0 3 2 : 3 1 4 2 3 3
6 1 2 1 1 3 2 : 3 1 4 2 3 3
6 1 2 1 3 3 2 : 3 1 4 2 3 3
6 1 2 1 4 3 2 : 3 1 4 2 3 3
6 1 2 1 5 3 2 : 3 1 4 2 3 3
6 1 2 2 0 3 2 : 3 1 4 2 3 3
6 1 2 2 1 3 2 : 3 3 4 2 4 1 2 0 0 2 2 4
6 1 2 2 3 3 2 : 3 1 4 2 4 3 2 0 0 2 2 4
6 1 2 2 4 3 2 : 3 1 4 2 3 3
6 1 2 2 5 3 2 : 3 1 4 2 3 3
6 1 2 3 0 3 2 : 3 1 4 2 3 3
6 1 2 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 1 2 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 1 2 3 4 3 2 : 3 1 4 2 3 3
6 1 2 3 5 3 2 : 3 1 4 2 3 3
6 1 2 4 0 3 2 : 3 1 4 2 3 3
6 1 2 4 1 3 2 : 2 1 3 3 4 2 2 4 0 2 2 0
6 1 2 4 2 3 2 : 2 3 2 1 0 3 4 3 2 5
6 1 2 4 3 3 2 : 2 3 3 1 4 2 2 0 0 2 2 4
6 1 2 4 4 3 2 : 3 1 4 2 3 3
6 1 2 4 5 3 2 : 3 1 4 2 3 3
6 1 2 5 0 3 2 : 3 1 4 2 3 3
6 1 2 5 1 3 2 : 3 1 4 2 3 3
6 1 2 5 2 3 2 : 3 1 4 2 3 3
6 1 2 5 3 3 2 : 3 1 4 2 3 3
6 1 2 5 4 3 2 : 3 1 4 2 3 3
6 1 2 5 5 3 2 : 3 1 4 2 3 3
6 1 3 0 0 2 1 : 1 1 3 1 2 0
6 1 3 0 1 2 1 : 1 1 3 1 2 0
6 1 3 0 2 2 1 : 3 1 2 0 1 1
6 1 3 0 3 2 1 : 3 1 2 0 1 1
6 1 3 0 4 2 1 : 1 1 3 1 2 0
6 1 3 0 5 2 1 : 1 1 3 1 2 0
6 1 3 1 0 2 1 : 1 1 3 2 2 3 0 3 4 3 2 5
6 1 3 1 1 2 1 : 3 1 2 0 0 2 4 2 2 4
6 1 3 1 2 2 1 : 3 2 3 3 4 2 2 4 0 2 2 0
6 1 3 1 4 2 1 : 1 1 2 0 3 1
6 1 3 1 5 2 1 : 1 1 3 1 2 0
6 1 3 2 0 2 1 : 1 1 3 2 2 3 0 3 4 3 2 5
6 1 3 2 3 2 1 : 1 1 3 1 2 0
6 1 3 2 4 2 1 : 1 1 3 1 2 0
6 1 3 2 5 2 1 : 1 1 3 1 2 0
6 1 3 3 0 2 1 : 1 1 3 2 2 0 0 2 2 4 4 2
6 1 3 3 1 2 1 : 1 1 2 0 0 2 2 4 4 2
6 1 3 3 2 2 1 : 1 1 2 0 3 0 0 2 2 4 4 2
6 1 3 3 3 2 1 : 1 1 3 1 2 0
6 1 3 3 4 2 1 : 1 1 2 0 3 1
6 1 3 3 5 2 1 : 1 1 3 1 2 0
6 1 3 4 0 2 1 : 1 1 3 1 2 0
6 1 3 4 1 2 1 : 1 1 3 1 2 0
6 1 3 4 2 2 1 : 1 1 3 1 2 0
6 1 3 4 3 2 1 : 1 1 3 1 2 0
6 1 3 4 4 2 1 : 1 1 3 1 2 0
6 1 3 4 5 2 1 : 1 1 3 1 2 0
6 1 3 5 0 2 1 : 1 1 3 1 2 0
6 1 3 5 1 2 1 : 1 1 3 1 2 0
6 1 3 5 2 2 1 : 1 1 3 1 2 0
6 1 3 5 3 2 1 : 1 1 3 1 2 0
6 1 3 5 4 2 1 : 1 1 3 1 2 0
6 1 3 5 5 2 1 : 1 1 3 1 2 0
6 1 4 0 0 3 2 : 2 1 1 2 2 3
6 1 4 0 1 3 2 : 2 1 1 2 2 3
6 1 4 0 2 3 2 : 2 1 1 2 2 3
6 1 4 0 3 3 2 : 2 1 1 2 2 3
6 1 4 0 4 3 2 : 2 1 1 2 2 3
6 1 4 0 5 3 2 : 2 1 1 2 2 3
6 1 4 1 0 3 2 : 2 1 1 2 2 3
6 1 4 1 1 3 2 : 3 1 3 3 4 2
6 1 4 1 2 3 2 : 3 1 4 2 3 3
6 1 4 1 3 3 2 : 3 1 4 2 3 3
6 1 4 1 5 3 2 : 2 1 1 2 2 3
6 1 4 2 0 3 2 : 2 1 1 2 2 3
6 1 4 2 1 3 2 : 3 3 4 2 4 1 2 0 0 2 2 4
6 1 4 2 3 3 2 : 2 1 1 1 2 0 0 2 4 2 2 4
6 1 4 2 4 3 2 : 2 1 1 2 2 3
6 1 4 2 5 3 2 : 2 1 1 2 2 3
6 1 4 3 0 3 2 : 2 1 1 2 2 3
6 1 4 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 1 4 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 1 4 3 4 3 2 : 2 1 1 2 2 3
6 1 4 3 5 3 2 : 2 1 1 2 2 3
6 1 4 4 0 3 2 : 2 1 1 2 2 3
6 1 4 4 1 3 2 : 2 1 2 3 1 2
6 1 4 4 2 3 2 : 2 1 1 2 2 3
6 1 4 4 3 3 2 : 2 1 1 2 2 3
6 1 4 4 4 3 2 : 2 1 2 3 1 2
6 1 4 4 5 3 2 : 2 1 1 2 2 3
6 1 4 5 0 3 2 : 2 1 1 2 2 3
6 1 4 5 1 3 2 : 2 1 1 2 2 3
6 1 4 5 2 3 2 : 2 1 1 2 2 3
6 1 4 5 3 3 2 : 2 1 1 2 2 3
6 1 4 5 4 3 2 : 2 1 1 2 2 3
6 1 4 5 5 3 2 : 2 1 1 2 2 3
6 1 5 0 0 3 2 : 2 1 1 2 2 3
6 1 5 0 1 3 2 : 2 1 1 2 2 3
6 1 5 0 2 3 2 : 2 1 1 2 2 3
6 1 5 0 3 3 2 : 2 1 1 2 2 3
6 1 5 0 4 3 2 : 2 1 1 2 2 3
6 1 5 0 5 3 2 : 2 1 1 2 2 3
6 1 5 1 0 3 2 : 2 1 1 2 2 3
6 1 5 1 1 3 2 : 3 1 4 2 3 3
6 1 5 1 2 3 2 : 3 1 4 2 3 3
6 1 5 1 3 3 2 : 3 1 4 2 3 3
6 1 5 1 4 3 2 : 2 1 1 2 2 3
6 1 5 2 0 3 2 : 2 1 1 2 2 3
6 1 5 2 1 3 2 : 2 3 1 3 2 4 4 2 2 0 0 2
6 1 5 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 1 5 2 4 3 2 : 2 1 1 2 2 3
6 1 5 2 5 3 2 : 2 1 1 2 2 3
6 1 5 3 0 3 2 : 2 1 1 2 2 3
6 1 5 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 1 5 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 1 5 3 4 3 2 : 2 1 1 2 2 3
6 1 5 3 5 3 2 : 2 1 1 2 2 3
6 1 5 4 0 3 2 : 2 1 1 2 2 3
6 1 5 4 1 3 2 : 2 1 1 2 2 3
6 1 5 4 2 3 2 : 2 1 1 2 2 3
6 1 5 4 3 3 2 : 2 1 1 2 2 3
6 1 5 4 4 3 2 : 2 1 1 2 2 3
6 1 5 4 5 3 2 : 2 1 1 2 2 3
6 1 5 5 0 3 2 : 2 1 1 2 2 3
6 1 5 5 1 3 2 : 3 1 4 2 3 3
6 1 5 5 2 3 2 : 2 1 1 2 2 3
6 1 5 5 3 3 2 : 2 1 1 2 2 3
6 1 5 5 4 3 2 : 2 1 1 2 2 3
6 1 5 5 5 3 2 : 2 1 2 3 1 2
6 2 0 0 0 3 2 : 2 1 1 2 2 3
6 2 0 0 1 3 2 : 2 1 1 2 2 3
6 2 0 0 2 3 2 : 2 1 1 2 2 3
6 2 0 0 3 3 2 : 2 1 1 2 2 3
6 2 0 0 4 3 2 : 2 1 1 2 2 3
6 2 0 0 5 3 2 : 2 1 1 2 2 3
6 2 0 1 0 3 2 : 2 1 1 2 2 3
6 2 0 1 1 3 2 : 3 3 4 2 3 1
6 2 0 1 2 3 2 : 3 1 4 2 3 3
6 2 0 1 3 3 2 : 3 1 4 2 3 3
6 2 0 1 4 3 2 : 2 1 1 2 2 3
6 2 0 1 5 3 2 : 2 1 1 2 2 3
6 2 0 2 1 3 2 : 2 3 1 2 3 4 5 2 3 0
6 2 0 2 3 3 2 : 2 1 1 2 3 0 3 4 5 2
6 2 0 2 4 3 2 : 2 1 1 2 2 3
6 2 0 2 5 3 2 : 2 1 1 2 2 3
6 2 0 3 0 3 2 : 2 1 1 2 2 3
6 2 0 3 1 3 2 : 3 3 4 3 3 4 1 2 5 2 3 0
6 2 0 3 3 3 2 : 3 1 4 1 3 0 5 2 3 4 1 2
6 2 0 3 4 3 2 : 2 1 1 2 2 3
6 2 0 3 5 3 2 : 2 1 1 2 2 3
6 2 0 4 0 3 2 : 2 1 1 2 2 3
6 2 0 4 1 3 2 : 2 1 1 2 2 3
6 2 0 4 2 3 2 : 2 1 1 2 2 3
6 2 0 4 3 3 2 : 2 1 1 2 2 3
6 2 0 4 4 3 2 : 2 1 1 2 2 3
6 2 0 4 5 3 2 : 2 1 1 2 2 3
6 2 0 5 0 3 2 : 2 1 1 2 2 3
6 2 0 5 1 3 2 : 2 1 1 2 2 3
6 2 0 5 2 3 2 : 2 1 1 2 2 3
6 2 0 5 3 3 2 : 2 1 1 2 2 3
6 2 0 5 4 3 2 : 2 1 1 2 2 3
6 2 0 5 5 3 2 : 2 1 1 2 2 3
6 2 1 0 0 2 3 : 1 3 3 3 2 4
6 2 1 0 1 2 3 : 1 3 3 3 2 4
6 2 1 0 2 2 3 : 1 3 3 3 2 4
6 2 1 0 3 2 3 : 1 3 3 3 2 4
6 2 1 0 4 2 3 : 1 3 3 3 2 4
6 2 1 0 5 2 3 : 1 3 3 3 2 4
6 2 1 1 0 2 3 : 1 3 2 4 3 3
6 2 1 1 1 2 3 : 1 3 3 3 2 4
6 2 1 1 2 2 3 : 3 3 2 4 1 4 0 2 4 2 2 0
6 2 1 1 3 2 3 : 3 3 2 4 0 2 4 2 2 0
6 2 1 1 4 2 3 : 1 2 3 3 2 4 4 2 2 0 0 2
6 2 1 1 5 2 3 : 1 3 3 3 2 4
6 2 1 2 0 2 3 : 1 3 3 3 2 4
6 2 1 2 4 2 3 : 3 2 1 2 3 0 5 2 3 4
6 2 1 2 5 2 3 : 1 3 3 3 2 4
6 2 1 3 0 2 3 : 1 3 2 4 3 3
6 2 1 3 1 2 3 : 1 3 3 3 2 4
6 2 1 3 2 2 3 : 1 3 2 4 3 4 0 2 4 2 2 0
6 2 1 3 3 2 3 : 1 3 2 4 0 2 4 2 2 0
6 2 1 3 4 2 3 : 1 3 3 2 2 4 0 2 2 0 4 2
6 2 1 3 5 2 3 : 1 3 3 3 2 4
6 2 1 4 0 2 3 : 1 3 3 3 2 4
6 2 1 4 1 2 3 : 1 3 3 3 2 4
6 2 1 4 2 2 3 : 1 3 3 3 2 4
6 2 1 4 3 2 3 : 1 3 3 3 2 4
6 2 1 4 4 2 3 : 1 3 3 3 2 4
6 2 1 4 5 2 3 : 1 3 3 3 2 4
6 2 1 5 0 2 3 : 1 3 3 3 2 4
6 2 1 5 1 2 3 : 1 3 3 3 2 4
6 2 1 5 2 2 3 : 1 3 3 3 2 4
6 2 1 5 3 2 3 : 1 3 3 3 2 4
6 2 1 5 4 2 3 : 1 3 3 3 2 4
6 2 1 5 5 2 3 : 1 3 3 3 2 4
6 2 3 0 0 2 1 : 1 1 3 1 2 0
6 2 3 0 1 2 1 : 1 1 3 1 2 0
6 2 3 0 2 2 1 : 1 1 3 1 2 0
6 2 3 0 3 2 1 : 1 1 3 1 2 0
6 2 3 0 4 2 1 : 1 1 3 1 2 0
6 2 3 0 5 2 1 : 1 1 3 1 2 0
6 2 3 1 0 2 1 : 1 2 3 1 2 0 4 2 2 4 0 2
6 2 3 1 1 2 1 : 3 1 2 0 0 2 4 2 2 4
6 2 3 1 2 2 1 : 3 1 2 0 1 0 0 2 4 2 2 4
6 2 3 1 3 2 1 : 1 1 3 1 2 0
6 2 3 1 4 2 1 : 1 1 2 0 3 1
6 2 3 1 5 2 1 : 1 1 3 1 2 0
6 2 3 2 0 2 1 : 3 2 1 2 3 0 3 4 5 2
6 2 3 2 4 2 1 : 1 1 3 1 2 0
6 2 3 2 5 2 1 : 1 1 3 1 2 0
6 2 3 3 0 2 1 : 1 1 3 2 2 0 0 2 2 4 4 2
6 2 3 3 1 2 1 : 1 1 2 0 0 2 4 2 2 4
6 2 3 3 2 2 1 : 1 1 2 0 3 0 0 2 4 2 2 4
6 2 3 3 3 2 1 : 1 1 3 1 2 0
6 2 3 3 4 2 1 : 1 1 2 0 3 1
6 2 3 3 5 2 1 : 1 1 3 1 2 0
6 2 3 4 0 2 1 : 1 1 3 1 2 0
6 2 3 4 1 2 1 : 1 1 3 1 2 0
6 2 3 4 2 2 1 : 1 1 3 1 2 0
6 2 3 4 3 2 1 : 1 1 3 1 2 0
6 2 3 4 4 2 1 : 1 1 3 1 2 0
6 2 3 4 5 2 1 : 1 1 3 1 2 0
6 2 3 5 0 2 1 : 1 1 3 1 2 0
6 2 3 5 1 2 1 : 1 1 3 1 2 0
6 2 3 5 2 2 1 : 1 1 3 1 2 0
6 2 3 5 3 2 1 : 1 1 3 1 2 0
6 2 3 5 4 2 1 : 1 1 3 1 2 0
6 2 3 5 5 2 1 : 1 1 3 1 2 0
6 2 4 0 0 3 2 : 2 1 1 2 2 3
6 2 4 0 1 3 2 : 2 1 1 2 2 3
6 2 4 0 2 3 2 : 2 1 1 2 2 3
6 2 4 0 3 3 2 : 2 1 1 2 2 3
6 2 4 0 4 3 2 : 2 1 1 2 2 3
6 2 4 0 5 3 2 : 2 1 1 2 2 3
6 2 4 1 0 3 2 : 2 1 1 2 2 3
6 2 4 1 1 3 2 : 3 1 4 2 3 3
6 2 4 1 2 3 2 : 3 1 4 2 3 3
6 2 4 1 3 3 2 : 3 1 4 2 3 3
6 2 4 1 4 3 2 : 2 1 1 2 2 3
6 2 4 1 5 3 2 : 2 1 1 2 2 3
6 2 4 2 0 3 2 : 2 1 1 2 2 3
6 2 4 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 2 4 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 2 4 2 5 3 2 : 2 1 1 2 2 3
6 2 4 3 0 3 2 : 2 1 1 2 2 3
6 2 4 3 1 3 2 : 3 3 4 3 3 4 5 2 3 0 1 2
6 2 4 3 3 3 2 : 3 1 4 1 3 0 1 2 5 2 3 4
6 2 4 3 4 3 2 : 2 1 1 2 2 3
6 2 4 3 5 3 2 : 2 1 1 2 2 3
6 2 4 4 0 3 2 : 2 1 1 2 2 3
6 2 4 4 1 3 2 : 2 1 1 2 2 3
6 2 4 4 2 3 2 : 2 1 1 2 2 3
6 2 4 4 3 3 2 : 2 1 1 2 2 3
6 2 4 4 4 3 2 : 2 1 1 2 2 3
6 2 4 4 5 3 2 : 2 1 1 2 2 3
6 2 4 5 0 3 2 : 2 1 1 2 2 3
6 2 4 5 1 3 2 : 2 1 1 2 2 3
6 2 4 5 2 3 2 : 2 1 1 2 2 3
6 2 4 5 3 3 2 : 2 1 1 2 2 3
6 2 4 5 4 3 2 : 2 1 1 2 2 3
6 2 4 5 5 3 2 : 2 1 1 2 2 3
6 2 5 0 0 3 2 : 2 1 1 2 2 3
6 2 5 0 1 3 2 : 2 1 1 2 2 3
6 2 5 0 2 3 2 : 2 1 1 2 2 3
6 2 5 0 3 3 2 : 2 1 1 2 2 3
6 2 5 0 4 3 2 : 2 1 1 2 2 3
6 2 5 0 5 3 2 : 2 1 1 2 2 3
6 2 5 1 0 3 2 : 2 1 1 2 2 3
6 2 5 1 1 3 2 : 3 1 4 2 3 3
6 2 5 1 2 3 2 : 3 1 4 2 3 3
6 2 5 1 3 3 2 : 3 1 4 2 3 3
6 2 5 1 4 3 2 : 2 1 1 2 2 3
6 2 5 1 5 3 2 : 2 1 1 2 2 3
6 2 5 2 0 3 2 : 2 1 1 2 2 3
6 2 5 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 2 5 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 2 5 2 4 3 2 : 2 1 1 2 2 3
6 2 5 3 0 3 2 : 2 1 1 2 2 3
6 2 5 3 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 2 5 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 2 5 3 4 3 2 : 2 1 1 2 2 3
6 2 5 3 5 3 2 : 2 1 1 2 2 3
6 2 5 4 0 3 2 : 2 1 1 2 2 3
6 2 5 4 1 3 2 : 2 1 1 2 2 3
6 2 5 4 2 3 2 : 2 1 1 2 2 3
6 2 5 4 3 3 2 : 2 1 1 2 2 3
6 2 5 4 4 3 2 : 2 1 1 2 2 3
6 2 5 4 5 3 2 : 2 1 1 2 2 3
6 2 5 5 0 3 2 : 2 1 1 2 2 3
6 2 5 5 1 3 2 : 2 1 1 2 2 3
6 2 5 5 2 3 2 : 2 1 1 2 2 3
6 2 5 5 3 3 2 : 2 1 1 2 2 3
6 2 5 5 4 3 2 : 2 1 1 2 2 3
6 2 5 5 5 3 2 : 2 1 1 2 2 3
6 3 0 0 0 3 2 : 2 1 1 2 2 3
6 3 0 0 1 3 2 : 2 1 1 2 2 3
6 3 0 0 2 3 2 : 2 1 1 2 2 3
6 3 0 0 3 3 2 : 2 1 1 2 2 3
6 3 0 0 4 3 2 : 2 1 1 2 2 3
6 3 0 0 5 3 2 : 2 1 1 2 2 3
6 3 0 1 0 3 2 : 2 1 1 2 2 3
6 3 0 1 1 3 2 : 3 1 4 2 3 3
6 3 0 1 2 3 2 : 3 1 4 2 3 3
6 3 0 1 3 3 2 : 3 1 4 2 3 3
6 3 0 1 4 3 2 : 2 1 1 2 2 3
6 3 0 1 5 3 2 : 2 1 1 2 2 3
6 3 0 2 0 3 2 : 2 1 1 2 2 3
6 3 0 2 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 3 0 2 3 3 2 : 2 1 1 1 2 0 0 2 2 4 4 2
6 3 0 2 4 3 2 : 2 1 1 2 2 3
6 3 0 2 5 3 2 : 2 1 1 2 2 3
6 3 0 3 1 3 2 : 3 3 4 2 2 4 0 2 2 0
6 3 0 3 3 3 2 : 3 1 4 2 2 0 2 4 0 2
6 3 0 3 4 3 2 : 2 1 1 2 2 3
6 3 0 3 5 3 2 : 2 1 1 2 2 3
6 3 0 4 0 3 2 : 2 3 1 2 2 1
6 3 0 4 1 3 2 : 2 3 1 2 2 1
6 3 0 4 2 3 2 : 2 1 1 2 2 3
6 3 0 4 3 3 2 : 2 1 1 2 2 3
6 3 0 4 4 3 2 : 2 1 1 2 2 3
6 3 0 4 5 3 2 : 2 1 1 2 2 3
6 3 0 5 0 3 2 : 2 1 1 2 2 3
6 3 0 5 1 3 2 : 2 1 1 2 2 3
6 3 0 5 2 3 2 : 2 1 1 2 2 3
6 3 0 5 3 3 2 : 2 1 1 2 2 3
6 3 0 5 4 3 2 : 2 1 1 2 2 3
6 3 0 5 5 3 2 : 2 1 1 2 2 3
6 3 1 0 0 1 2 : 1 1 0 2 1 3
6 3 1 0 1 1 2 : 1 1 2 3 3 2 3 0 5 2 3 4
6 3 1 0 2 1 2 : 1 1 2 3 3 2 3 0 5 2 3 4
6 3 1 0 3 1 2 : 1 1 2 3 0 2 2 0 4 2 2 4
6 3 1 0 4 1 2 : 1 1 1 3 0 2
6 3 1 0 5 1 2 : 1 1 0 2 1 3
6 3 1 1 0 1 2 : 1 1 0 2 1 3
6 3 1 1 1 1 2 : 1 3 0 2 2 0 4 2 2 4
6 3 1 1 3 1 2 : 1 1 0 2 2 0 4 2 2 4
6 3 1 1 4 1 2 : 1 1 0 2 1 3
6 3 1 1 5 1 2 : 1 1 0 2 1 3
6 3 1 2 0 1 2 : 1 3 0 2 1 1
6 3 1 2 1 1 2 : 2 3 3 3 2 4 4 2 2 0 0 2
6 3 1 2 3 1 2 : 1 1 0 2 0 3 2 0 4 2 2 4
6 3 1 2 4 1 2 : 1 1 0 2 1 3
6 3 1 2 5 1 2 : 1 1 0 2 1 3
6 3 1 3 0 1 2 : 1 3 0 2 1 1
6 3 1 3 2 1 2 : 1 1 0 2 1 3
6 3 1 3 3 1 2 : 1 1 0 2 1 3
6 3 1 3 4 1 2 : 1 1 1 3 0 2
6 3 1 3 5 1 2 : 1 1 0 2 1 3
6 3 1 4 0 1 2 : 1 1 0 2 1 3
6 3 1 4 1 1 2 : 1 1 0 2 1 3
6 3 1 4 2 1 2 : 1 1 0 2 1 3
6 3 1 4 3 1 2 : 1 1 0 2 1 3
6 3 1 4 4 1 2 : 1 1 0 2 1 3
6 3 1 4 5 1 2 : 1 1 0 2 1 3
6 3 1 5 0 1 2 : 1 1 0 2 1 3
6 3 1 5 1 1 2 : 1 1 0 2 1 3
6 3 1 5 2 1 2 : 1 1 0 2 1 3
6 3 1 5 3 1 2 : 1 1 0 2 1 3
6 3 1 5 4 1 2 : 1 1 0 2 1 3
6 3 1 5 5 1 2 : 1 1 0 2 1 3
6 3 2 0 0 1 2 : 1 1 0 2 1 3
6 3 2 0 1 1 2 : 1 3 2 1 0 2 2 4 4 2 2 0
6 3 2 0 2 1 2 : 2 3 2 1 0 3 4 3 2 5
6 3 2 0 3 1 2 : 1 1 2 3 0 2 2 0 4 2 2 4
6 3 2 0 4 1 2 : 1 1 0 2 1 3
6 3 2 0 5 1 2 : 1 1 0 2 1 3
6 3 2 1 0 1 2 : 1 1 0 2 1 3
6 3 2 1 1 1 2 : 1 3 0 2 2 0 4 2 2 4
6 3 2 1 3 1 2 : 1 1 0 2 2 0 4 2 2 4
6 3 2 1 4 1 2 : 1 1 0 2 1 3
6 3 2 1 5 1 2 : 1 1 0 2 1 3
6 3 2 2 0 1 2 : 1 1 0 2 1 3
6 3 2 2 1 1 2 : 1 3 0 2 0 1 2 0 4 2 2 4
6 3 2 2 3 1 2 : 1 1 0 2 0 3 2 0 4 2 2 4
6 3 2 2 4 1 2 : 1 1 0 2 1 3
6 3 2 2 5 1 2 : 1 1 0 2 1 3
6 3 2 3 0 1 2 : 1 1 0 2 1 3
6 3 2 3 1 1 2 : 1 1 0 2 1 3
6 3 2 3 3 1 2 : 1 1 0 2 1 3
6 3 2 3 4 1 2 : 1 1 0 2 1 3
6 3 2 3 5 1 2 : 1 1 0 2 1 3
6 3 2 4 0 1 2 : 1 1 0 2 1 3
6 3 2 4 1 1 2 : 1 1 0 2 1 3
6 3 2 4 2 1 2 : 1 1 0 2 1 3
6 3 2 4 3 1 2 : 1 1 0 2 1 3
6 3 2 4 4 1 2 : 1 1 0 2 1 3
6 3 2 4 5 1 2 : 1 1 0 2 1 3
6 3 2 5 0 1 2 : 1 1 0 2 1 3
6 3 2 5 1 1 2 : 1 1 0 2 1 3
6 3 2 5 2 1 2 : 1 1 0 2 1 3
6 3 2 5 3 1 2 : 1 1 0 2 1 3
6 3 2 5 4 1 2 : 1 1 0 2 1 3
6 3 2 5 5 1 2 : 1 1 0 2 1 3
6 3 3 0 0 2 1 : 1 1 3 1 2 0
6 3 3 0 1 2 1 : 1 1 3 1 2 0
6 3 3 0 2 2 1 : 1 1 3 1 2 0
6 3 3 0 3 2 1 : 1 1 3 1 2 0
6 3 3 0 4 2 1 : 1 1 3 1 2 0
6 3 3 0 5 2 1 : 1 1 3 1 2 0
6 3 3 1 0 2 1 : 1 2 1 3 0 2 2 4 4 2 2 0
6 3 3 1 1 2 1 : 3 1 2 0 4 2 2 4 0 2
6 3 3 1 2 2 1 : 3 1 2 0 1 0 4 2 2 4 0 2
6 3 3 1 3 2 1 : 1 1 3 1 2 0
6 3 3 1 4 2 1 : 1 1 2 0 3 1
6 3 3 1 5 2 1 : 1 1 3 1 2 0
6 3 3 2 0 2 1 : 1 2 2 3 3 1 0 3 4 3 2 5
6 3 3 2 3 2 1 : 1 1 3 1 2 0
6 3 3 2 4 2 1 : 1 1 3 1 2 0
6 3 3 2 5 2 1 : 1 1 3 1 2 0
6 3 3 3 0 2 1 : 1 2 2 3 3 1 0 3 4 3 2 5
6 3 3 3 1 2 1 : 1 1 2 0 0 2 4 2 2 4
6 3 3 3 2 2 1 : 1 2 1 3 0 2 2 4 4 2 2 0
6 3 3 3 4 2 1 : 1 1 2 0 3 1
6 3 3 3 5 2 1 : 1 1 3 1 2 0
6 3 3 4 0 2 1 : 1 1 3 1 2 0
6 3 3 4 1 2 1 : 1 1 3 1 2 0
6 3 3 4 2 2 1 : 1 1 2 0 3 1
6 3 3 4 3 2 1 : 1 1 2 0 3 1
6 3 3 4 4 2 1 : 1 1 3 1 2 0
6 3 3 4 5 2 1 : 1 1 3 1 2 0
6 3 3 5 0 2 1 : 1 1 3 1 2 0
6 3 3 5 1 2 1 : 1 1 3 1 2 0
6 3 3 5 2 2 1 : 1 1 3 1 2 0
6 3 3 5 3 2 1 : 1 1 3 1 2 0
6 3 3 5 4 2 1 : 1 1 3 1 2 0
6 3 3 5 5 2 1 : 1 1 3 1 2 0
6 3 4 0 0 3 2 : 2 1 1 2 2 3
6 3 4 0 1 3 2 : 2 3 1 2 2 1
6 3 4 0 2 3 2 : 2 1 1 2 2 3
6 3 4 0 3 3 2 : 2 1 1 2 2 3
6 3 4 0 4 3 2 : 2 3 1 2 2 1
6 3 4 0 5 3 2 : 2 1 1 2 2 3
6 3 4 1 0 3 2 : 2 1 1 2 2 3
6 3 4 1 1 3 2 : 3 1 4 2 3 3
6 3 4 1 2 3 2 : 3 1 4 2 3 3
6 3 4 1 3 3 2 : 3 1 4 2 3 3
6 3 4 1 4 3 2 : 2 1 1 2 2 3
6 3 4 1 5 3 2 : 2 1 1 2 2 3
6 3 4 2 0 3 2 : 2 1 1 2 2 3
6 3 4 2 1 3 2 : 2 3 1 3 2 4 0 2 2 0 4 2
6 3 4 2 3 3 2 : 2 1 1 1 2 0 0 2 4 2 2 4
6 3 4 2 4 3 2 : 2 1 1 2 2 3
6 3 4 2 5 3 2 : 2 1 1 2 2 3
6 3 4 3 0 3 2 : 2 1 1 2 2 3
6 3 4 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 3 4 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 3 4 3 5 3 2 : 2 1 1 2 2 3
6 3 4 4 0 3 2 : 2 1 1 2 2 3
6 3 4 4 1 3 2 : 2 1 1 2 2 3
6 3 4 4 2 3 2 : 2 1 1 2 2 3
6 3 4 4 3 3 2 : 2 1 1 2 2 3
6 3 4 4 4 3 2 : 2 1 1 2 2 3
6 3 4 4 5 3 2 : 2 1 1 2 2 3
6 3 4 5 0 3 2 : 2 1 1 2 2 3
6 3 4 5 1 3 2 : 2 1 1 2 2 3
6 3 4 5 2 3 2 : 2 1 1 2 2 3
6 3 4 5 3 3 2 : 2 1 1 2 2 3
6 3 4 5 4 3 2 : 2 1 1 2 2 3
6 3 4 5 5 3 2 : 2 1 1 2 2 3
6 3 5 0 0 3 2 : 2 1 1 2 2 3
6 3 5 0 1 3 2 : 2 1 1 2 2 3
6 3 5 0 2 3 2 : 2 1 1 2 2 3
6 3 5 0 3 3 2 : 2 1 1 2 2 3
6 3 5 0 4 3 2 : 2 1 1 2 2 3
6 3 5 0 5 3 2 : 2 1 1 2 2 3
6 3 5 1 0 3 2 : 2 1 1 2 2 3
6 3 5 1 1 3 2 : 3 1 4 2 3 3
6 3 5 1 2 3 2 : 3 1 4 2 3 3
6 3 5 1 3 3 2 : 3 1 4 2 3 3
6 3 5 1 4 3 2 : 2 1 1 2 2 3
6 3 5 1 5 3 2 : 2 1 1 2 2 3
6 3 5 2 0 3 2 : 2 1 1 2 2 3
6 3 5 2 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 3 5 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 3 5 2 4 3 2 : 2 1 1 2 2 3
6 3 5 2 5 3 2 : 2 1 1 2 2 3
6 3 5 3 0 3 2 : 2 1 1 2 2 3
6 3 5 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 3 5 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 3 5 3 4 3 2 : 2 1 1 2 2 3
6 3 5 4 0 3 2 : 2 1 1 2 2 3
6 3 5 4 1 3 2 : 2 1 1 2 2 3
6 3 5 4 2 3 2 : 2 1 1 2 2 3
6 3 5 4 3 3 2 : 2 1 1 2 2 3
6 3 5 4 4 3 2 : 2 1 1 2 2 3
6 3 5 4 5 3 2 : 2 1 1 2 2 3
6 3 5 5 0 3 2 : 2 1 1 2 2 3
6 3 5 5 1 3 2 : 2 1 1 2 2 3
6 3 5 5 2 3 2 : 2 1 1 2 2 3
6 3 5 5 3 3 2 : 2 1 1 2 2 3
6 3 5 5 4 3 2 : 2 1 1 2 2 3
6 3 5 5 5 3 2 : 2 1 1 2 2 3
6 4 0 0 0 3 2 : 2 1 1 2 2 3
6 4 0 0 1 3 2 : 2 1 1 2 2 3
6 4 0 0 2 3 2 : 2 1 1 2 2 3
6 4 0 0 3 3 2 : 2 1 1 2 2 3
6 4 0 0 4 3 2 : 2 1 1 2 2 3
6 4 0 0 5 3 2 : 2 1 1 2 2 3
6 4 0 1 0 3 2 : 2 1 1 2 2 3
6 4 0 1 1 3 2 : 3 1 4 2 3 3
6 4 0 1 2 3 2 : 3 1 4 2 3 3
6 4 0 1 3 3 2 : 3 1 4 2 3 3
6 4 0 1 4 3 2 : 2 1 1 2 2 3
6 4 0 1 5 3 2 : 2 1 1 2 2 3
6 4 0 2 0 3 2 : 2 1 1 2 2 3
6 4 0 2 1 3 2 : 2 3 1 2 3 4 5 2 3 0
6 4 0 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 4 0 2 4 3 2 : 2 1 1 2 2 3
6 4 0 2 5 3 2 : 2 1 1 2 2 3
6 4 0 3 0 3 2 : 2 3 1 2 2 1
6 4 0 3 1 3 2 : 3 3 4 3 3 4 1 2 5 2 3 0
6 4 0 3 3 3 2 : 2 1 1 2 1 3 3 0 5 2 3 4
6 4 0 3 4 3 2 : 2 1 1 2 2 3
6 4 0 3 5 3 2 : 2 1 1 2 2 3
6 4 0 4 1 3 2 : 2 3 1 2 2 1
6 4 0 4 2 3 2 : 2 1 1 2 2 3
6 4 0 4 3 3 2 : 2 1 1 2 2 3
6 4 0 4 4 3 2 : 2 1 1 2 2 3
6 4 0 4 5 3 2 : 2 1 1 2 2 3
6 4 0 5 0 3 2 : 2 1 1 2 2 3
6 4 0 5 1 3 2 : 2 1 1 2 2 3
6 4 0 5 2 3 2 : 2 1 1 2 2 3
6 4 0 5 3 3 2 : 2 1 1 2 2 3
6 4 0 5 4 3 2 : 2 1 1 2 2 3
6 4 0 5 5 3 2 : 2 1 1 2 2 3
6 4 1 0 0 3 2 : 2 1 1 2 2 3
6 4 1 0 1 3 2 : 2 1 1 2 2 3
6 4 1 0 2 3 2 : 2 1 1 2 2 3
6 4 1 0 3 3 2 : 2 1 1 2 2 3
6 4 1 0 4 3 2 : 2 1 1 2 2 3
6 4 1 0 5 3 2 : 2 1 1 2 2 3
6 4 1 1 0 3 2 : 2 1 1 2 2 3
6 4 1 1 1 3 2 : 2 3 1 3 1 4 0 3 2 1 4 3 2 5
6 4 1 1 2 3 2 : 2 1 3 3 4 2 2 4 0 2 2 0
6 4 1 1 3 3 2 : 2 1 1 1 2 0 0 2 2 4 4 2
6 4 1 1 4 3 2 : 2 1 2 3 1 2
6 4 1 1 5 3 2 : 2 1 1 2 2 3
6 4 1 2 0 3 2 : 2 1 1 2 2 3
6 4 1 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 4 1 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 4 1 2 4 3 2 : 2 1 1 2 2 3
6 4 1 2 5 3 2 : 2 1 1 2 2 3
6 4 1 3 0 3 2 : 2 3 1 2 2 1
6 4 1 3 1 3 2 : 2 3 1 3 2 4 0 2 2 0 4 2
6 4 1 3 3 3 2 : 2 1 1 1 2 0 0 2 2 4 4 2
6 4 1 3 4 3 2 : 2 1 1 2 2 3
6 4 1 3 5 3 2 : 2 1 1 2 2 3
6 4 1 4 0 3 2 : 2 3 1 2 2 1
6 4 1 4 2 3 2 : 2 1 1 2 2 3
6 4 1 4 3 3 2 : 2 1 1 2 2 3
6 4 1 4 4 3 2 : 2 1 2 3 1 2
6 4 1 4 5 3 2 : 2 1 1 2 2 3
6 4 1 5 0 3 2 : 2 1 1 2 2 3
6 4 1 5 1 3 2 : 2 1 1 2 2 3
6 4 1 5 2 3 2 : 2 1 1 2 2 3
6 4 1 5 3 3 2 : 2 1 1 2 2 3
6 4 1 5 4 3 2 : 2 1 1 2 2 3
6 4 1 5 5 3 2 : 2 1 1 2 2 3
6 4 2 0 0 3 2 : 2 1 1 2 2 3
6 4 2 0 1 3 2 : 2 1 1 2 2 3
6 4 2 0 2 3 2 : 2 1 1 2 2 3
6 4 2 0 3 3 2 : 2 1 1 2 2 3
6 4 2 0 4 3 2 : 2 1 1 2 2 3
6 4 2 0 5 3 2 : 2 1 1 2 2 3
6 4 2 1 0 3 2 : 2 1 1 2 2 3
6 4 2 1 1 3 2 : 2 3 3 1 1 2 3 4 5 2 3 0
6 4 2 1 2 3 2 : 2 3 2 1 0 3 4 3 2 5
6 4 2 1 3 3 2 : 2 1 3 3 1 2 3 0 5 2 3 4
6 4 2 1 4 3 2 : 2 1 1 2 2 3
6 4 2 1 5 3 2 : 2 1 1 2 2 3
6 4 2 2 0 3 2 : 2 1 1 2 2 3
6 4 2 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 4 2 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 4 2 2 4 3 2 : 2 1 1 2 2 3
6 4 2 2 5 3 2 : 2 1 1 2 2 3
6 4 2 3 0 3 2 : 2 1 1 2 2 3
6 4 2 3 1 3 2 : 2 3 1 2 1 1 3 0 5 2 3 4
6 4 2 3 3 3 2 : 2 1 1 2 1 3 3 0 5 2 3 4
6 4 2 3 4 3 2 : 2 1 1 2 2 3
6 4 2 3 5 3 2 : 2 1 1 2 2 3
6 4 2 4 0 3 2 : 2 1 1 2 2 3
6 4 2 4 1 3 2 : 2 1 1 2 2 3
6 4 2 4 3 3 2 : 2 1 1 2 2 3
6 4 2 4 4 3 2 : 2 1 1 2 2 3
6 4 2 4 5 3 2 : 2 1 1 2 2 3
6 4 2 5 0 3 2 : 2 1 1 2 2 3
6 4 2 5 1 3 2 : 2 1 1 2 2 3
6 4 2 5 2 3 2 : 2 1 1 2 2 3
6 4 2 5 3 3 2 : 2 1 1 2 2 3
6 4 2 5 4 3 2 : 2 1 1 2 2 3
6 4 2 5 5 3 2 : 2 1 1 2 2 3
6 4 3 0 0 2 3 : 1 2 3 2 2 1
6 4 3 0 1 2 3 : 1 2 3 2 2 1
6 4 3 0 2 2 3 : 1 2 3 2 2 1
6 4 3 0 3 2 3 : 1 2 3 2 2 1
6 4 3 0 4 2 3 : 1 2 3 2 2 1
6 4 3 0 5 2 3 : 1 2 3 2 2 1
6 4 3 1 0 2 3 : 3 2 2 1 1 2
6 4 3 1 1 2 3 : 1 3 3 3 2 4
6 4 3 1 2 2 3 : 3 2 3 1 4 2 2 0 0 2 2 4
6 4 3 1 3 2 3 : 3 3 2 4 0 2 4 2 2 0
6 4 3 1 4 2 3 : 1 2 3 2 2 1
6 4 3 1 5 2 3 : 1 2 2 1 3 2
6 4 3 2 0 2 3 : 1 2 3 2 2 1
6 4 3 2 1 2 3 : 1 3 3 3 2 4
6 4 3 2 4 2 3 : 1 2 3 2 2 1
6 4 3 2 5 2 3 : 1 2 3 2 2 1
6 4 3 3 0 2 3 : 1 2 3 2 2 1
6 4 3 3 1 2 3 : 1 3 3 3 2 4
6 4 3 3 2 2 3 : 1 2 1 1 0 2 2 0 2 4 4 2
6 4 3 3 3 2 3 : 1 3 2 4 0 2 2 0 4 2
6 4 3 3 4 2 3 : 1 2 2 1 3 2
6 4 3 3 5 2 3 : 1 2 2 1 3 2
6 4 3 4 0 2 3 : 3 2 2 1 1 2
6 4 3 4 1 2 3 : 1 2 3 2 2 1
6 4 3 4 2 2 3 : 1 2 3 2 2 1
6 4 3 4 4 2 3 : 1 2 2 1 3 2
6 4 3 4 5 2 3 : 1 2 3 2 2 1
6 4 3 5 0 2 3 : 1 2 3 2 2 1
6 4 3 5 1 2 3 : 1 2 3 2 2 1
6 4 3 5 2 2 3 : 1 2 3 2 2 1
6 4 3 5 3 2 3 : 1 2 3 2 2 1
6 4 3 5 4 2 3 : 1 2 3 2 2 1
6 4 3 5 5 2 3 : 1 2 3 2 2 1
6 4 4 0 0 3 2 : 2 1 1 2 2 3
6 4 4 0 1 3 2 : 2 1 1 2 2 3
6 4 4 0 2 3 2 : 2 1 1 2 2 3
6 4 4 0 3 3 2 : 2 1 1 2 2 3
6 4 4 0 4 3 2 : 2 1 1 2 2 3
6 4 4 0 5 3 2 : 2 1 1 2 2 3
6 4 4 1 0 3 2 : 2 1 1 2 2 3
6 4 4 1 1 3 2 : 3 1 3 3 4 2
6 4 4 1 2 3 2 : 3 1 4 2 3 3
6 4 4 1 3 3 2 : 3 1 4 2 3 3
6 4 4 1 4 3 2 : 2 1 2 3 1 2
6 4 4 1 5 3 2 : 2 1 1 2 2 3
6 4 4 2 0 3 2 : 2 1 1 2 2 3
6 4 4 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 4 4 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 4 4 2 4 3 2 : 2 1 1 2 2 3
6 4 4 2 5 3 2 : 2 1 1 2 2 3
6 4 4 3 0 3 2 : 2 1 1 2 2 3
6 4 4 3 1 3 2 : 2 3 1 2 1 1 3 0 5 2 3 4
6 4 4 3 3 3 2 : 3 1 4 1 3 0 1 2 5 2 3 4
6 4 4 3 4 3 2 : 2 1 1 2 2 3
6 4 4 3 5 3 2 : 2 1 1 2 2 3
6 4 4 4 0 3 2 : 2 1 1 2 2 3
6 4 4 4 1 3 2 : 2 1 2 3 1 2
6 4 4 4 2 3 2 : 2 1 1 2 2 3
6 4 4 4 3 3 2 : 2 1 1 2 2 3
6 4 4 4 5 3 2 : 2 1 1 2 2 3
6 4 4 5 0 3 2 : 2 1 1 2 2 3
6 4 4 5 1 3 2 : 2 1 1 2 2 3
6 4 4 5 2 3 2 : 2 1 1 2 2 3
6 4 4 5 3 3 2 : 2 1 1 2 2 3
6 4 4 5 4 3 2 : 2 1 1 2 2 3
6 4 4 5 5 3 2 : 2 1 1 2 2 3
6 4 5 0 0 3 2 : 2 1 1 2 2 3
6 4 5 0 1 3 2 : 2 1 1 2 2 3
6 4 5 0 2 3 2 : 2 1 1 2 2 3
6 4 5 0 3 3 2 : 2 1 1 2 2 3
6 4 5 0 4 3 2 : 2 1 1 2 2 3
6 4 5 0 5 3 2 : 2 1 1 2 2 3
6 4 5 1 0 3 2 : 2 1 1 2 2 3
6 4 5 1 1 3 2 : 3 1 4 2 3 3
6 4 5 1 2 3 2 : 3 1 4 2 3 3
6 4 5 1 3 3 2 : 3 1 4 2 3 3
6 4 5 1 4 3 2 : 2 1 1 2 2 3
6 4 5 1 5 3 2 : 2 1 1 2 2 3
6 4 5 2 0 3 2 : 2 1 1 2 2 3
6 4 5 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 4 5 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 4 5 2 4 3 2 : 2 1 1 2 2 3
6 4 5 2 5 3 2 : 2 1 1 2 2 3
6 4 5 3 0 3 2 : 2 1 1 2 2 3
6 4 5 3 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 4 5 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 4 5 3 4 3 2 : 2 1 1 2 2 3
6 4 5 3 5 3 2 : 2 1 1 2 2 3
6 4 5 4 0 3 2 : 2 1 1 2 2 3
6 4 5 4 1 3 2 : 2 1 1 2 2 3
6 4 5 4 2 3 2 : 2 1 1 2 2 3
6 4 5 4 3 3 2 : 2 1 1 2 2 3
6 4 5 4 4 3 2 : 2 1 1 2 2 3
6 4 5 5 0 3 2 : 2 1 1 2 2 3
6 4 5 5 1 3 2 : 2 1 1 2 2 3
6 4 5 5 2 3 2 : 2 1 1 2 2 3
6 4 5 5 3 3 2 : 2 1 1 2 2 3
6 4 5 5 4 3 2 : 2 1 1 2 2 3
6 4 5 5 5 3 2 : 2 1 1 2 2 3
6 5 0 0 0 3 2 : 2 1 1 2 2 3
6 5 0 0 1 3 2 : 2 1 1 2 2 3
6 5 0 0 2 3 2 : 2 1 1 2 2 3
6 5 0 0 3 3 2 : 2 1 1 2 2 3
6 5 0 0 4 3 2 : 2 1 1 2 2 3
6 5 0 0 5 3 2 : 2 1 1 2 2 3
6 5 0 1 0 3 2 : 2 1 1 2 2 3
6 5 0 1 1 3 2 : 3 1 4 2 3 3
6 5 0 1 2 3 2 : 3 1 4 2 3 3
6 5 0 1 3 3 2 : 3 1 4 2 3 3
6 5 0 1 4 3 2 : 2 1 1 2 2 3
6 5 0 1 5 3 2 : 2 1 1 2 2 3
6 5 0 2 0 3 2 : 2 1 1 2 2 3
6 5 0 2 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 5 0 2 3 3 2 : 2 1 1 1 2 0 0 2 4 2 2 4
6 5 0 2 4 3 2 : 2 1 1 2 2 3
6 5 0 2 5 3 2 : 2 1 1 2 2 3
6 5 0 3 0 3 2 : 2 1 1 2 2 3
6 5 0 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 5 0 3 3 3 2 : 3 1 4 2 2 4 0 2 2 0
6 5 0 3 4 3 2 : 2 1 1 2 2 3
6 5 0 3 5 3 2 : 2 1 1 2 2 3
6 5 0 4 0 3 2 : 2 1 1 2 2 3
6 5 0 4 1 3 2 : 2 1 1 2 2 3
6 5 0 4 2 3 2 : 2 1 1 2 2 3
6 5 0 4 3 3 2 : 2 1 1 2 2 3
6 5 0 4 4 3 2 : 2 1 1 2 2 3
6 5 0 4 5 3 2 : 2 1 1 2 2 3
6 5 0 5 1 3 2 : 2 1 1 2 2 3
6 5 0 5 2 3 2 : 2 1 1 2 2 3
6 5 0 5 3 3 2 : 2 1 1 2 2 3
6 5 0 5 4 3 2 : 2 1 1 2 2 3
6 5 0 5 5 3 2 : 2 1 1 2 2 3
6 5 1 0 0 3 2 : 2 1 1 2 2 3
6 5 1 0 1 3 2 : 2 1 1 2 2 3
6 5 1 0 2 3 2 : 2 1 1 2 2 3
6 5 1 0 3 3 2 : 2 1 1 2 2 3
6 5 1 0 4 3 2 : 2 1 1 2 2 3
6 5 1 0 5 3 2 : 2 1 1 2 2 3
6 5 1 1 0 3 2 : 2 1 1 2 2 3
6 5 1 1 1 3 2 : 3 1 4 2 3 3
6 5 1 1 2 3 2 : 3 1 4 2 3 3
6 5 1 1 3 3 2 : 3 1 4 2 3 3
6 5 1 1 4 3 2 : 2 1 1 2 2 3
6 5 1 1 5 3 2 : 3 1 4 2 3 3
6 5 1 2 0 3 2 : 2 1 1 2 2 3
6 5 1 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 5 1 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 5 1 2 4 3 2 : 2 1 1 2 2 3
6 5 1 2 5 3 2 : 2 1 1 2 2 3
6 5 1 3 0 3 2 : 2 1 1 2 2 3
6 5 1 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 5 1 3 3 3 2 : 3 1 4 2 2 4 0 2 2 0
6 5 1 3 4 3 2 : 2 1 1 2 2 3
6 5 1 3 5 3 2 : 2 1 1 2 2 3
6 5 1 4 0 3 2 : 2 1 1 2 2 3
6 5 1 4 1 3 2 : 2 1 1 2 2 3
6 5 1 4 2 3 2 : 2 1 1 2 2 3
6 5 1 4 3 3 2 : 2 1 1 2 2 3
6 5 1 4 4 3 2 : 2 1 1 2 2 3
6 5 1 4 5 3 2 : 2 1 1 2 2 3
6 5 1 5 0 3 2 : 2 1 1 2 2 3
6 5 1 5 2 3 2 : 2 1 1 2 2 3
6 5 1 5 3 3 2 : 3 1 4 2 3 3
6 5 1 5 4 3 2 : 2 1 1 2 2 3
6 5 1 5 5 3 2 : 2 3 1 2 2 1
6 5 2 0 0 3 2 : 2 1 1 2 2 3
6 5 2 0 1 3 2 : 2 1 1 2 2 3
6 5 2 0 2 3 2 : 2 1 1 2 2 3
6 5 2 0 3 3 2 : 2 1 1 2 2 3
6 5 2 0 4 3 2 : 2 1 1 2 2 3
6 5 2 0 5 3 2 : 2 1 1 2 2 3
6 5 2 1 0 3 2 : 2 1 1 2 2 3
6 5 2 1 1 3 2 : 3 1 4 2 3 3
6 5 2 1 2 3 2 : 3 1 4 2 3 3
6 5 2 1 3 3 2 : 3 1 4 2 3 3
6 5 2 1 4 3 2 : 2 1 1 2 2 3
6 5 2 1 5 3 2 : 2 1 1 2 2 3
6 5 2 2 0 3 2 : 2 1 1 2 2 3
6 5 2 2 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 5 2 2 3 3 2 : 2 1 1 1 2 0 0 2 4 2 2 4
6 5 2 2 4 3 2 : 2 1 1 2 2 3
6 5 2 2 5 3 2 : 2 1 1 2 2 3
6 5 2 3 0 3 2 : 2 1 1 2 2 3
6 5 2 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 5 2 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 5 2 3 4 3 2 : 2 1 1 2 2 3
6 5 2 3 5 3 2 : 2 1 1 2 2 3
6 5 2 4 0 3 2 : 2 1 1 2 2 3
6 5 2 4 1 3 2 : 2 1 1 2 2 3
6 5 2 4 2 3 2 : 2 1 1 2 2 3
6 5 2 4 3 3 2 : 2 1 1 2 2 3
6 5 2 4 4 3 2 : 2 1 1 2 2 3
6 5 2 4 5 3 2 : 2 1 1 2 2 3
6 5 2 5 0 3 2 : 2 1 1 2 2 3
6 5 2 5 1 3 2 : 2 1 1 2 2 3
6 5 2 5 3 3 2 : 2 1 1 2 2 3
6 5 2 5 4 3 2 : 2 1 1 2 2 3
6 5 2 5 5 3 2 : 2 1 1 2 2 3
6 5 3 0 0 3 2 : 2 1 1 2 2 3
6 5 3 0 1 3 2 : 2 1 1 2 2 3
6 5 3 0 2 3 2 : 2 1 1 2 2 3
6 5 3 0 3 3 2 : 2 1 1 2 2 3
6 5 3 0 4 3 2 : 2 1 1 2 2 3
6 5 3 0 5 3 2 : 2 1 1 2 2 3
6 5 3 1 0 3 2 : 2 1 1 2 2 3
6 5 3 1 1 3 2 : 3 1 4 2 3 3
6 5 3 1 2 3 2 : 3 1 4 2 3 3
6 5 3 1 3 3 2 : 3 1 4 2 3 3
6 5 3 1 4 3 2 : 2 1 1 2 2 3
6 5 3 1 5 3 2 : 2 1 1 2 2 3
6 5 3 2 0 3 2 : 2 1 1 2 2 3
6 5 3 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 5 3 2 3 3 2 : 2 1 1 2 3 0 3 4 5 2
6 5 3 2 4 3 2 : 2 1 1 2 2 3
6 5 3 2 5 3 2 : 2 1 1 2 2 3
6 5 3 3 0 3 2 : 2 1 1 2 2 3
6 5 3 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 5 3 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 5 3 3 4 3 2 : 2 1 1 2 2 3
6 5 3 3 5 3 2 : 2 1 1 2 2 3
6 5 3 4 0 3 2 : 2 1 1 2 2 3
6 5 3 4 1 3 2 : 2 1 1 2 2 3
6 5 3 4 2 3 2 : 2 1 1 2 2 3
6 5 3 4 3 3 2 : 2 1 1 2 2 3
6 5 3 4 4 3 2 : 2 1 1 2 2 3
6 5 3 4 5 3 2 : 2 1 1 2 2 3
6 5 3 5 0 3 2 : 2 1 1 2 2 3
6 5 3 5 1 3 2 : 3 1 4 2 3 3
6 5 3 5 2 3 2 : 2 1 1 2 2 3
6 5 3 5 4 3 2 : 2 1 1 2 2 3
6 5 3 5 5 3 2 : 2 1 1 2 2 3
6 5 4 0 0 3 2 : 2 1 1 2 2 3
6 5 4 0 1 3 2 : 2 1 1 2 2 3
6 5 4 0 2 3 2 : 2 1 1 2 2 3
6 5 4 0 3 3 2 : 2 1 1 2 2 3
6 5 4 0 4 3 2 : 2 1 1 2 2 3
6 5 4 0 5 3 2 : 2 1 1 2 2 3
6 5 4 1 0 3 2 : 2 1 1 2 2 3
6 5 4 1 1 3 2 : 3 1 4 2 3 3
6 5 4 1 2 3 2 : 3 1 4 2 3 3
6 5 4 1 3 3 2 : 3 1 4 2 3 3
6 5 4 1 4 3 2 : 2 1 1 2 2 3
6 5 4 1 5 3 2 : 2 1 1 2 2 3
6 5 4 2 0 3 2 : 2 1 1 2 2 3
6 5 4 2 1 3 2 : 2 3 1 3 2 4 0 2 4 2 2 0
6 5 4 2 3 3 2 : 2 1 1 1 2 0 0 2 4 2 2 4
6 5 4 2 4 3 2 : 2 1 1 2 2 3
6 5 4 2 5 3 2 : 2 1 1 2 2 3
6 5 4 3 0 3 2 : 2 1 1 2 2 3
6 5 4 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 5 4 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 5 4 3 4 3 2 : 2 1 1 2 2 3
6 5 4 3 5 3 2 : 2 1 1 2 2 3
6 5 4 4 0 3 2 : 2 1 1 2 2 3
6 5 4 4 1 3 2 : 2 1 1 2 2 3
6 5 4 4 2 3 2 : 2 1 1 2 2 3
6 5 4 4 3 3 2 : 2 1 1 2 2 3
6 5 4 4 4 3 2 : 2 1 1 2 2 3
6 5 4 4 5 3 2 : 2 1 1 2 2 3
6 5 4 5 0 3 2 : 2 1 1 2 2 3
6 5 4 5 1 3 2 : 2 1 1 2 2 3
6 5 4 5 2 3 2 : 2 1 1 2 2 3
6 5 4 5 3 3 2 : 2 1 1 2 2 3
6 5 4 5 5 3 2 : 2 1 1 2 2 3
6 5 5 0 0 3 2 : 2 1 1 2 2 3
6 5 5 0 1 3 2 : 2 1 1 2 2 3
6 5 5 0 2 3 2 : 2 1 1 2 2 3
6 5 5 0 3 3 2 : 2 1 1 2 2 3
6 5 5 0 4 3 2 : 2 1 1 2 2 3
6 5 5 0 5 3 2 : 2 1 1 2 2 3
6 5 5 1 0 3 2 : 2 1 1 2 2 3
6 5 5 1 1 3 2 : 3 1 4 2 3 3
6 5 5 1 2 3 2 : 3 1 4 2 3 3
6 5 5 1 3 3 2 : 3 1 4 2 3 3
6 5 5 1 4 3 2 : 2 1 1 2 2 3
6 5 5 1 5 3 2 : 2 1 2 3 1 2
6 5 5 2 0 3 2 : 2 1 1 2 2 3
6 5 5 2 1 3 2 : 2 3 1 2 3 0 5 2 3 4
6 5 5 2 3 3 2 : 2 1 1 2 3 0 5 2 3 4
6 5 5 2 4 3 2 : 2 1 1 2 2 3
6 5 5 2 5 3 2 : 2 1 1 2 2 3
6 5 5 3 0 3 2 : 2 1 1 2 2 3
6 5 5 3 1 3 2 : 3 3 4 2 2 0 0 2 2 4
6 5 5 3 3 3 2 : 3 1 4 2 2 0 0 2 2 4
6 5 5 3 4 3 2 : 2 1 1 2 2 3
6 5 5 3 5 3 2 : 2 1 1 2 2 3
6 5 5 4 0 3 2 : 2 1 1 2 2 3
6 5 5 4 1 3 2 : 2 1 1 2 2 3
6 5 5 4 2 3 2 : 2 1 1 2 2 3
6 5 5 4 3 3 2 : 2 1 1 2 2 3
6 5 5 4 4 3 2 : 2 1 1 2 2 3
6 5 5 4 5 3 2 : 2 1 1 2 2 3
6 5 5 5 0 3 2 : 2 1 1 2 2 3
6 5 5 5 1 3 2 : 2 3 1 2 2 1
6 5 5 5 2 3 2 : 2 1 1 2 2 3
6 5 5 5 3 3 2 : 2 1 1 2 2 3
6 5 5 5 4 3 2 : 2 1 1 2 2 3
anchor 0 0 17 17 17 0 3 2 : 2 1 1 2 2 3
anchor 0 1 17 18 17 1 3 2 : 2 1 1 2 2 3
anchor 0 2 17 19 17 2 3 2 : 2 1 1 2 2 3
anchor 0 3 17 20 17 3 3 2 : 2 1 1 2 2 3
anchor 0 4 17 21 17 4 3 2 : 2 1 1 2 2 3
anchor 0 5 17 22 17 5 3 2 : 2 1 1 2 2 3
anchor 1 0 18 17 18 0 3 2 : 2 1 1 2 2 3
anchor 1 1 18 18 18 1 3 2 : 2 1 2 3 1 2
anchor 1 2 18 19 18 2 3 2 : 2 1 1 2 2 3
anchor 1 3 18 20 18 3 3 2 : 2 1 1 2 2 3
anchor 1 4 18 21 18 4 3 2 : 2 1 1 2 2 3
anchor 1 5 18 22 18 5 3 2 : 2 1 1 2 2 3
anchor 2 0 19 17 19 0 3 2 : 2 1 1 2 2 3
anchor 2 1 19 18 19 1 3 2 : 2 1 1 2 2 3
anchor 2 2 19 19 19 2 3 2 : 2 1 1 2 2 3
anchor 2 3 19 20 19 3 3 2 : 2 1 1 2 2 3
anchor 2 4 19 21 19 4 3 2 : 2 1 1 2 2 3
anchor 2 5 19 22 19 5 3 2 : 2 1 1 2 2 3
anchor 3 0 20 17 20 0 3 2 : 2 1 1 2 2 3
anchor 3 1 20 18 20 1 3 2 : 2 3 1 2 2 1
anchor 3 2 20 19 20 2 3 2 : 2 1 1 2 2 3
anchor 3 3 20 20 20 3 3 2 : 2 1 1 2 2 3
anchor 3 4 20 21 20 4 3 2 : 2 1 1 2 2 3
anchor 3 5 20 22 20 5 3 2 : 2 1 1 2 2 3
anchor 4 0 21 17 21 0 3 2 : 2 1 1 2 2 3
anchor 4 1 21 18 21 1 3 2 : 2 1 1 2 2 3
anchor 4 2 21 19 21 2 3 2 : 2 1 1 2 2 3
anchor 4 3 21 20 21 3 3 2 : 2 1 1 2 2 3
anchor 4 4 21 21 21 4 3 2 : 2 1 1 2 2 3
anchor 4 5 21 22 21 5 3 2 : 2 1 1 2 2 3
anchor 5 0 22 17 22 0 3 2 : 2 1 1 2 2 3
anchor 5 1 22 18 22 1 3 2 : 2 1 1 2 2 3
anchor 5 2 22 19 22 2 3 2 : 2 1 1 2 2 3
anchor 5 3 22 20 22 3 3 2 : 2 1 1 2 2 3
anchor 5 4 22 21 22 4 3 2 : 2 1 1 2 2 3
anchor 5 5 22 22 22 5 3 2 : 2 1 1 2 2 3
anchor 1 0 1 16 17 16 3 2 : 2 1 1 2 2 3
anchor 0 1 16 1 16 17 3 2 : 2 1 1 2 2 3
anchor 1 0 17 16 1 16 3 2 : 2 1 1 2 2 3
anchor 0 1 16 17 16 1 3 2 : 2 1 1 2 2 3
anchor 2 0 2 15 17 15 3 2 : 2 1 1 2 2 3
anchor 0 2 15 2 15 17 3 2 : 2 1 1 2 2 3
anchor 2 0 17 15 2 15 3 2 : 2 1 1 2 2 3
anchor 0 2 15 17 15 2 3 2 : 2 1 1 2 2 3
anchor 2 0 2 16 18 16 3 2 : 2 1 1 2 2 3
anchor 0 2 16 2 16 18 3 2 : 2 1 1 2 2 3
anchor 2 0 18 16 2 16 3 2 : 2 1 1 2 2 3
anchor 0 2 16 18 16 2 3 2 : 2 1 1 2 2 3
anchor 2 1 2 16 17 16 3 2 : 2 1 1 2 2 3
anchor 1 2 16 2 16 17 3 2 : 2 1 1 2 2 3
anchor 2 1 17 16 2 16 3 2 : 2 1 1 2 2 3
anchor 1 2 16 17 16 2 3 2 : 2 1 1 2 2 3
anchor 3 0 3 14 17 14 3 2 : 2 1 1 2 2 3
anchor 0 3 14 3 14 17 3 2 : 2 1 1 2 2 3
anchor 3 0 17 14 3 14 3 2 : 2 1 1 2 2 3
anchor 0 3 14 17 14 3 3 2 : 2 1 1 2 2 3
anchor 3 0 3 15 18 15 3 2 : 2 1 1 2 2 3
anchor 0 3 15 3 15 18 3 2 : 2 1 1 2 2 3
anchor 3 0 18 15 3 15 3 2 : 2 1 1 2 2 3
anchor 0 3 15 18 15 3 3 2 : 2 1 1 2 2 3
anchor 3 1 3 15 17 15 3 2 : 2 3 1 2 2 1
anchor 1 3 15 3 15 17 3 2 : 2 1 1 2 2 3
anchor 3 1 17 15 3 15 3 2 : 2 3 1 2 2 1
anchor 1 3 15 17 15 3 3 2 : 2 1 1 2 2 3
anchor 3 0 3 16 19 16 3 2 : 2 1 1 2 2 3
anchor 0 3 16 3 16 19 3 2 : 2 1 1 2 2 3
anchor 3 0 19 16 3 16 3 2 : 2 1 1 2 2 3
anchor 0 3 16 19 16 3 3 2 : 2 1 1 2 2 3
anchor 3 1 3 16 18 16 3 2 : 2 3 1 2 2 1
anchor 1 3 16 3 16 18 3 2 : 2 1 1 2 2 3
anchor 3 1 18 16 3 16 3 2 : 2 3 1 2 2 1
anchor 1 3 16 18 16 3 3 2 : 2 1 1 2 2 3
anchor 3 2 3 16 17 16 3 2 : 2 1 1 2 2 3
anchor 2 3 16 3 16 17 3 2 : 2 1 1 2 2 3
anchor 3 2 17 16 3 16 3 2 : 2 1 1 2 2 3
anchor 2 3 16 17 16 3 3 2 : 2 1 1 2 2 3
anchor 4 0 4 13 17 13 3 2 : 2 1 1 2 2 3
anchor 0 4 13 4 13 17 3 2 : 2 1 1 2 2 3
anchor 4 0 17 13 4 13 3 2 : 2 1 1 2 2 3
anchor 0 4 13 17 13 4 3 2 : 2 1 1 2 2 3
anchor 4 0 4 14 18 14 3 2 : 2 1 1 2 2 3
anchor 0 4 14 4 14 18 3 2 : 2 1 1 2 2 3
anchor 4 0 18 14 4 14 3 2 : 2 1 1 2 2 3
anchor 0 4 14 18 14 4 3 2 : 2 1 1 2 2 3
anchor 4 1 4 14 17 14 3 2 : 2 1 1 2 2 3
anchor 1 4 14 4 14 17 3 2 : 2 1 1 2 2 3
anchor 4 1 17 14 4 14 3 2 : 2 1 1 2 2 3
anchor 1 4 14 17 14 4 3 2 : 2 1 1 2 2 3
anchor 4 0 4 15 19 15 3 2 : 2 1 1 2 2 3
anchor 0 4 15 4 15 19 3 2 : 2 1 1 2 2 3
anchor 4 0 19 15 4 15 3 2 : 2 1 1 2 2 3
anchor 0 4 15 19 15 4 3 2 : 2 1 1 2 2 3
anchor 4 1 4 15 18 15 3 2 : 2 1 1 2 2 3
anchor 1 4 15 4 15 18 3 2 : 2 1 1 2 2 3
anchor 4 1 18 15 4 15 3 2 : 2 1 1 2 2 3
anchor 1 4 15 18 15 4 3 2 : 2 1 1 2 2 3
anchor 4 2 4 15 17 15 3 2 : 2 1 1 2 2 3
anchor 2 4 15 4 15 17 3 2 : 2 1 1 2 2 3
anchor 4 2 17 15 4 15 3 2 : 2 1 1 2 2 3
anchor 2 4 15 17 15 4 3 2 : 2 1 1 2 2 3
anchor 4 0 4 16 20 16 3 2 : 2 1 1 2 2 3
anchor 0 4 16 4 16 20 3 2 : 2 1 1 2 2 3
anchor 4 0 20 16 4 16 3 2 : 2 1 1 2 2 3
anchor 0 4 16 20 16 4 3 2 : 2 1 1 2 2 3
anchor 4 1 4 16 19 16 3 2 : 2 1 1 2 2 3
anchor 1 4 16 4 16 19 3 2 : 2 1 1 2 2 3
anchor 4 1 19 16 4 16 3 2 : 2 1 1 2 2 3
anchor 1 4 16 19 16 4 3 2 : 2 1 1 2 2 3
anchor 4 2 4 16 18 16 3 2 : 2 1 1 2 2 3
anchor 2 4 16 4 16 18 3 2 : 2 1 1 2 2 3
anchor 4 2 18 16 4 16 3 2 : 2 1 1 2 2 3
anchor 2 4 16 18 16 4 3 2 : 2 1 1 2 2 3
anchor 4 3 4 16 17 16 3 2 : 2 1 1 2 2 3
anchor 3 4 16 4 16 17 3 2 : 2 1 1 2 2 3
anchor 4 3 17 16 4 16 3 2 : 2 1 1 2 2 3
anchor 3 4 16 17 16 4 3 2 : 2 1 1 2 2 3
anchor 5 0 5 12 17 12 3 2 : 2 1 1 2 2 3
anchor 0 5 12 5 12 17 3 2 : 2 1 1 2 2 3
anchor 5 0 17 12 5 12 3 2 : 2 1 1 2 2 3
anchor 0 5 12 17 12 5 3 2 : 2 1 1 2 2 3
anchor 5 0 5 13 18 13 3 2 : 2 1 1 2 2 3
anchor 0 5 13 5 13 18 3 2 : 2 1 1 2 2 3
anchor 5 0 18 13 5 13 3 2 : 2 1 1 2 2 3
anchor 0 5 13 18 13 5 3 2 : 2 1 1 2 2 3
anchor 5 1 5 13 17 13 3 2 : 2 1 1 2 2 3
anchor 1 5 13 5 13 17 3 2 : 2 1 1 2 2 3
anchor 5 1 17 13 5 13 3 2 : 2 1 1 2 2 3
anchor 1 5 13 17 13 5 3 2 : 2 1 1 2 2 3
anchor 5 0 5 14 19 14 3 2 : 2 1 1 2 2 3
anchor 0 5 14 5 14 19 3 2 : 2 1 1 2 2 3
anchor 5 0 19 14 5 14 3 2 : 2 1 1 2 2 3
anchor 0 5 14 19 14 5 3 2 : 2 1 1 2 2 3
anchor 5 1 5 14 18 14 3 2 : 2 1 1 2 2 3
anchor 1 5 14 5 14 18 3 2 : 2 1 1 2 2 3
anchor 5 1 18 14 5 14 3 2 : 2 1 1 2 2 3
anchor 1 5 14 18 14 5 3 2 : 2 1 1 2 2 3
anchor 5 2 5 14 17 14 3 2 : 2 1 1 2 2 3
anchor 2 5 14 5 14 17 3 2 : 2 1 1 2 2 3
anchor 5 2 17 14 5 14 3 2 : 2 1 1 2 2 3
anchor 2 5 14 17 14 5 3 2 : 2 1 1 2 2 3
anchor 5 0 5 15 20 15 3 2 : 2 1 1 2 2 3
anchor 0 5 15 5 15 20 3 2 : 2 1 1 2 2 3
anchor 5 0 20 15 5 15 3 2 : 2 1 1 2 2 3
anchor 0 5 15 20 15 5 3 2 : 2 1 1 2 2 3
anchor 5 1 5 15 19 15 3 2 : 2 1 1 2 2 3
anchor 1 5 15 5 15 19 3 2 : 2 1 1 2 2 3
anchor 5 1 19 15 5 15 3 2 : 2 1 1 2 2 3
anchor 1 5 15 19 15 5 3 2 : 2 1 1 2 2 3
anchor 5 2 5 15 18 15 3 2 : 2 1 1 2 2 3
anchor 2 5 15 5 15 18 3 2 : 2 1 1 2 2 3
anchor 5 2 18 15 5 15 3 2 : 2 1 1 2 2 3
anchor 2 5 15 18 15 5 3 2 : 2 1 1 2 2 3
anchor 5 3 5 15 17 15 3 2 : 2 1 1 2 2 3
anchor 3 5 15 5 15 17 3 2 : 2 1 1 2 2 3
anchor 5 3 17 15 5 15 3 2 : 2 1 1 2 2 3
anchor 3 5 15 17 15 5 3 2 : 2 1 1 2 2 3
anchor 5 0 5 16 21 16 3 2 : 2 1 1 2 2 3
anchor 0 5 16 5 16 21 3 2 : 2 1 1 2 2 3
anchor 5 0 21 16 5 16 3 2 : 2 1 1 2 2 3
anchor 0 5 16 21 16 5 3 2 : 2 1 1 2 2 3
anchor 5 1 5 16 20 16 3 2 : 2 1 1 2 2 3
anchor 1 5 16 5 16 20 3 2 : 2 1 1 2 2 3
anchor 5 1 20 16 5 16 3 2 : 2 1 1 2 2 3
anchor 1 5 16 20 16 5 3 2 : 2 1 1 2 2 3
anchor 5 2 5 16 19 16 3 2 : 2 1 1 2 2 3
anchor 2 5 16 5 16 19 3 2 : 2 1 1 2 2 3
anchor 5 2 19 16 5 16 3 2 : 2 1 1 2 2 3
anchor 2 5 16 19 16 5 3 2 : 2 1 1 2 2 3
anchor 5 3 5 16 18 16 3 2 : 2 1 1 2 2 3
anchor 3 5 16 5 16 18 3 2 : 2 1 1 2 2 3
anchor 5 3 18 16 5 16 3 2 : 2 1 1 2 2 3
anchor 3 5 16 18 16 5 3 2 : 2 1 1 2 2 3
anchor 5 4 5 16 17 16 3 2 : 2 1 1 2 2 3
anchor 4 5 16 5 16 17 3 2 : 2 1 1 2 2 3
anchor 5 4 17 16 5 16 3 2 : 2 1 1 2 2 3
anchor 4 5 16 17 16 5 3 2 : 2 1 1 2 2 3


==> anc/square-achievement-v1.0.0/pipeline/squares/plus/tests/test_rule.py <==
"""The plus rule: its lines, its sweep, and its exhaustive verification."""

import pathlib

from squares import verify
from squares.plus.crosscheck import mismatches, parse_lines
from squares.plus.rule import OPENING, abstract_of, best_line, second_move, strategy
from squares.plus.sweep import anchors_safe, sweep

LEAN_LINES = pathlib.Path(__file__).with_name("fixtures") / "lean_lines.txt"


def test_lines_match_the_lean_rule_on_every_pair():
    # the saved output of `lake exe checker lines` in the formalization
    text = LEAN_LINES.read_text()
    lean = parse_lines(text)
    assert sum(tag == "6" for tag, _, _ in lean) == 1155
    assert sum(tag == "anchor" for tag, _, _ in lean) == 176
    assert mismatches(text) == []


def test_second_move_diagram():
    exceptions = {o1 for r in range(6) for c in range(6) if second_move(o1 := (r, c)) != (3, 2)}
    assert exceptions == {(1, 3), (2, 3), (3, 3), (2, 1), (4, 3), (3, 1), (3, 2)}
    assert second_move((14, 14)) == (3, 2)


def test_every_opening_on_eight_has_a_line():
    total, fails = sweep(8)
    assert total == 3843
    assert fails == []


def test_anchored_positions_are_safe():
    assert anchors_safe() == []


def test_wins_every_game_on_six():
    result = verify(strategy, 6)
    assert result.proven
    assert result.stats.max_ply == 16


def test_measure_agrees_with_the_rule_on_six():
    from squares.plus.measure import line_with_key, measure

    cells = [(r, c) for r in range(6) for c in range(6)]
    for o1 in cells:
        if o1 == OPENING:
            continue
        x2 = second_move(o1)
        for o2 in cells:
            if o2 in (OPENING, o1, x2):
                continue
            a = abstract_of([OPENING, x2], [o1, o2], o1, o2)
            assert line_with_key(a)[0] == best_line(a)
    m = measure(6)
    assert (m["roots"], m["lines"], m["max_plies"]) == (1155, 79, 17)
    assert m["tempo"] == {0: 985, 1: 91, 2: 54, 3: 25}
    assert m["sides"] == {1: 985, 2: 170}


def test_site_fixture_is_current():
    import json

    from squares.paths import SITE_PLUS_FIXTURE
    from squares.plus.export_site import build_fixture

    assert json.loads(SITE_PLUS_FIXTURE.read_text()) == build_fixture()


==> anc/square-achievement-v1.0.0/pipeline/squares/smallboard.py <==
"""Exact drawing policies for the boards below n = 5.

P1 cannot win there, but must not lose either; a reflex-only player
falls to a two-threat fork. The policy at every quiet node is the
lex-least move from which P1 still cannot be beaten, with wins and
single-threat blocks left to the reflexes (both are forced, so the
table stores only the quiet choices). The walk that extracts the table
visits every second-player reply sequence, so extraction doubles as
exhaustive verification that the policy never loses.

python3 -m squares.smallboard [path] regenerates the JSON consumed by
the site's bot, keyed by "p1,p2" stone bitmasks (row-major bits); the
default path is the site's small_tables.json.
"""

import json
import pathlib
import sys

from .paths import SITE_SMALL_TABLES
from .solver import Solver


def safe(solver, p1, p2, p1_to_move, memo):
    """True if P1 is not beaten from here, draws counting for P1."""
    key = (p1, p2, p1_to_move)
    cached = memo.get(key)
    if cached is not None:
        return cached
    mine, theirs = (p1, p2) if p1_to_move else (p2, p1)
    if solver.threat_bits(mine, theirs):
        memo[key] = p1_to_move
        return p1_to_move
    free = solver.full & ~p1 & ~p2
    if not free:
        memo[key] = True
        return True
    opp = solver.threat_bits(theirs, mine)
    if opp.bit_count() >= 2:
        memo[key] = not p1_to_move
        return not p1_to_move
    moves = [opp] if opp else _low_bits(free)
    if p1_to_move:
        out = any(safe(solver, p1 | low, p2, False, memo) for low in moves)
    else:
        out = all(safe(solver, p1, p2 | low, True, memo) for low in moves)
    memo[key] = out
    return out


def _low_bits(bits):
    out = []
    while bits:
        low = bits & -bits
        bits ^= low
        out.append(low)
    return out


def draw_policy(n):
    """The quiet-node policy table for the n x n board.

    Raises if any reachable position has no safe move, so a successful
    return is the proof that the policy never loses.
    """
    solver = Solver(n)
    memo = {}
    if not safe(solver, 0, 0, True, memo):
        raise ValueError(f"P1 can be beaten from the empty {n} x {n} board")
    table = {}
    seen = set()

    def visit(p1, p2):
        if (p1, p2) in seen or (p1 | p2) == solver.full:
            return
        seen.add((p1, p2))
        if solver.threat_bits(p1, p2):
            return  # the win reflex ends the game
        blocks = solver.threat_bits(p2, p1)
        if blocks:
            move = blocks  # forced, the block reflex plays it
        else:
            move = next(
                low
                for low in _low_bits(solver.full & ~p1 & ~p2)
                if safe(solver, p1 | low, p2, False, memo)
            )
            table[(p1, p2)] = move
        p1_after = p1 | move
        free = solver.full & ~p1_after & ~p2
        if not free:
            return
        for reply in _low_bits(free):
            visit(p1_after, p2 | reply)

    visit(0, 0)
    return table


def main():
    out = {}
    for n in (2, 3, 4):
        table = draw_policy(n)
        cells = {
            f"{p1},{p2}": divmod(move.bit_length() - 1, n) for (p1, p2), move in table.items()
        }
        out[str(n)] = cells
        print(f"n={n}: {len(cells)} quiet entries")
    path = pathlib.Path(sys.argv[1]) if len(sys.argv) > 1 else SITE_SMALL_TABLES
    path.write_text(json.dumps(out, separators=(",", ":")) + "\n")
    print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/square-achievement-v1.0.0/pipeline/squares/solver.py <==
"""Exact solver and forcing search over bitboards.

The solver is a three-valued negamax (P1 win / draw / P2 win, draws
count against P1) with forced blocks collapsed to a single move and
threat-making moves searched first. forcing_bits searches for an
all-forcing winning plan from a position, the building block of every
strategy table.
"""

from .game import all_squares


class Solver:
    def __init__(self, n, box=None):
        """box confines P1's plan: his candidate moves and the squares
        his threats run through must fit the box x box corner region, so
        generated scripts only rely on geometry every n >= box has.
        The second player's threats always use the whole board."""
        self.n = n
        self.full = (1 << n * n) - 1
        self.squares = [sum(1 << (r * n + c) for r, c in sq) for sq in all_squares(n)]
        self.hot_mask = 0
        if box is None:
            self.box_mask = self.full
            self.plan_squares = self.squares
        else:
            self.box_mask = sum(1 << (r * n + c) for r in range(box) for c in range(box))
            self.plan_squares = [m for m in self.squares if m & self.box_mask == m]
        self.memo = {}

    def plan_threat_bits(self, mine, theirs):
        out = 0
        for m in self.plan_squares:
            if not m & theirs:
                have = mine & m
                if have.bit_count() == 3:
                    out |= m ^ have
        return out & ~theirs

    def bit(self, cell):
        return 1 << (cell[0] * self.n + cell[1])

    def cell(self, bit):
        i = bit.bit_length() - 1
        return divmod(i, self.n)

    def bits(self, stones):
        return sum(self.bit(c) for c in stones)

    def threat_bits(self, mine, theirs):
        out = 0
        for m in self.squares:
            if not m & theirs:
                have = mine & m
                if have.bit_count() == 3:
                    out |= m ^ have
        return out & ~theirs

    def p1_wins(self, p1, p2, p1_to_move):
        """True if P1 forces a win; a draw counts as False.

        The memo stores (win, move): at winning P1 nodes, move is the
        winning move found, which doubles as the extraction policy.
        """
        key = (p1, p2, p1_to_move)
        cached = self.memo.get(key)
        if cached is not None:
            return cached[0]
        mine, theirs = (p1, p2) if p1_to_move else (p2, p1)
        if self.threat_bits(mine, theirs):
            self.memo[key] = (p1_to_move, None)
            return p1_to_move
        opp = self.threat_bits(theirs, mine)
        free = self.full & ~p1 & ~p2
        if not free:
            self.memo[key] = (False, None)
            return False
        if opp.bit_count() >= 2:
            self.memo[key] = (not p1_to_move, None)
            return not p1_to_move
        moves = [opp] if opp else self._ordered(free, mine, theirs)
        if p1_to_move:
            for low in moves:
                if self.p1_wins(p1 | low, p2, False):
                    self.memo[key] = (True, low)
                    return True
            self.memo[key] = (False, None)
            return False
        for low in moves:
            if not self.p1_wins(p1, p2 | low, True):
                self.memo[key] = (False, None)
                return False
        self.memo[key] = (True, None)
        return True

    def winning_bit(self, p1, p2):
        """The stored winning move for P1 in this position, or None."""
        if not self.p1_wins(p1, p2, True):
            return None
        return self.memo[(p1, p2, True)][1]

    def _ordered(self, free, mine, theirs):
        scored = []
        b = free
        while b:
            low = b & -b
            b ^= low
            made = self.threat_bits(mine | low, theirs).bit_count()
            scored.append((-made, low))
        scored.sort()
        return [low for _, low in scored]


def forcing_bits(solver, p1, p2, budget):
    """A winning all-forcing plan as a tuple of cells, or None.

    P1's threats and candidate moves go through the solver's plan
    region; the second player's threats always use the whole board, so a
    boxed solver only accepts lines that survive its own board size.
    """
    if solver.plan_threat_bits(p1, p2):
        return ()
    opp = solver.threat_bits(p2, p1)
    if opp:
        if opp.bit_count() > 1:
            return None
        return _forcing_after(solver, p1 | opp, p2, budget)
    if budget == 0:
        return None
    scored = []
    b = solver.box_mask & ~p1 & ~p2
    while b:
        low = b & -b
        b ^= low
        made = solver.plan_threat_bits(p1 | low, p2).bit_count()
        if made:
            scored.append((-made, low))
    scored.sort()
    for _, low in scored:
        tail = _forcing_after(solver, p1 | low, p2, budget - 1)
        if tail is not None:
            return (solver.cell(low),) + tail
    return None


def _forcing_after(solver, p1, p2, budget):
    if solver.threat_bits(p2, p1):
        return None
    mine = solver.plan_threat_bits(p1, p2)
    count = mine.bit_count()
    if count >= 2:
        return ()
    if count == 1:
        if mine & solver.hot_mask:
            return None  # the forced block would hand P2 the farm corner
        return forcing_bits(solver, p1, p2 | mine, budget)
    return None


==> anc/square-achievement-v1.0.0/pipeline/squares/tests/test_game.py <==
import pytest

from squares.game import P1, P2, Game, all_squares


def test_square_count():
    assert len(all_squares(3)) == 5
    assert len(all_squares(6)) == 55


def test_unit_square_wins():
    g = Game(4, p1=[(0, 0), (0, 1), (1, 0), (1, 1)])
    assert g.wins(P1)


def test_side_two_square_wins():
    g = Game(4, p1=[(0, 0), (0, 2), (2, 0), (2, 2)])
    assert g.wins(P1)


def test_threats():
    g = Game(4, p1=[(0, 0), (0, 2), (2, 0)])
    assert g.threats(P1) == [(2, 2)]
    assert g.threats(P2) == []


def test_threats_blocked_by_opponent():
    g = Game(4, p1=[(0, 0), (0, 2), (2, 0)], p2=[(2, 2)])
    assert g.threats(P1) == []


def test_completes():
    g = Game(4, p1=[(0, 0), (0, 2), (2, 0)])
    assert g.completes((2, 2), P1)
    assert not g.completes((3, 3), P1)
    assert not g.completes((2, 2), P2)


def test_play_undo_and_history():
    g = Game(4, p1=[(0, 0)])
    g.play(P1, (1, 1))
    g.play(P2, (2, 2))
    assert g.history == [(P1, (1, 1)), (P2, (2, 2))]
    assert g.my_moves == [(1, 1)]
    assert g.their_moves == [(2, 2)]
    assert g.my_last == (1, 1)
    assert g.their_last == (2, 2)
    assert g.move_count == 2
    g.undo()
    assert (2, 2) not in g.p2
    assert g.their_last is None


def test_reply_to():
    g = Game(6)
    g.play(P1, (2, 2))
    g.play(P2, (0, 0))
    g.play(P1, (3, 3))
    assert g.reply_to((2, 2)) == (0, 0)
    assert g.reply_to((3, 3)) is None
    assert g.reply_to((5, 5)) is None


def test_empties_and_full():
    g = Game(3, p1=[(0, 0)], p2=[(1, 1)])
    empties = g.empties()
    assert len(empties) == 7
    assert (0, 0) not in empties
    assert not g.is_full()


def test_occupied_cell_rejected():
    g = Game(4, p1=[(0, 0)])
    with pytest.raises(ValueError):
        g.play(P2, (0, 0))
    with pytest.raises(ValueError):
        g.play(P1, (9, 9))


==> anc/square-achievement-v1.0.0/pipeline/squares/tests/test_smallboard.py <==
"""The small-board policy generator proves itself by construction:
draw_policy raises unless every reachable line avoids a loss."""

from squares.smallboard import draw_policy, safe
from squares.solver import Solver


def test_empty_boards_are_safe():
    for n in (2, 3, 4):
        assert safe(Solver(n), 0, 0, True, {})


def test_policies_extract():
    assert len(draw_policy(2)) == 4
    assert len(draw_policy(3)) == 96


def test_policy_moves_are_free_cells():
    for (p1, p2), move in draw_policy(3).items():
        assert move & (p1 | p2) == 0
        assert move.bit_count() == 1


==> anc/square-achievement-v1.0.0/pipeline/squares/tests/test_solver.py <==
from squares.solver import Solver, forcing_bits


def test_small_boards_are_not_p1_wins():
    for n in (2, 3, 4):
        solver = Solver(n)
        assert not solver.p1_wins(0, 0, True)


def test_winning_bit_agrees_with_p1_wins():
    solver = Solver(4)
    assert solver.winning_bit(0, 0) is None


def test_plan_box_confines_candidates():
    solver = Solver(9, box=6)
    p1 = solver.bit((2, 2)) | solver.bit((3, 2))
    p2 = solver.bit((0, 3)) | solver.bit((2, 3))
    script = forcing_bits(solver, p1, p2, 8)
    assert script is not None
    assert all(r < 6 and c < 6 for r, c in script)


==> anc/square-achievement-v1.0.0/pipeline/squares/tests/test_verify.py <==
import pytest

from squares import P1, P2, verify, verify_many
from squares.verify import DRAW, ILLEGAL_MOVE, P2_WIN, STRATEGY_ERROR


def take_win_else(cell):
    def strategy(g):
        if g.threats(P1):
            return g.threats(P1)[0]
        return cell

    return strategy


def test_triple_threat_proven():
    p1 = ((0, 0), (0, 2), (2, 4), (4, 2))
    p2 = ((1, 5), (3, 4), (5, 0), (5, 2))
    result = verify(take_win_else((2, 2)), 6, p1=p1, p2=p2)
    assert result.proven
    assert result.stats.lines == 27
    assert not result.counterexamples


def test_proven_on_larger_boards():
    p1 = ((0, 0), (0, 2), (2, 4), (4, 2))
    p2 = ((1, 5), (3, 4), (5, 0), (5, 2))
    results = verify_many(take_win_else((2, 2)), (6, 7, 8), p1=p1, p2=p2)
    assert [r.stats.lines for r in results] == [27, 40, 55]


def test_p2_win_counterexample():
    p1 = ((0, 0), (0, 2), (2, 4))
    p2 = ((3, 3), (3, 5), (5, 3))
    result = verify(take_win_else((2, 2)), 6, p1=p1, p2=p2)
    assert not result.proven
    ce = result.counterexamples[0]
    assert ce.kind == P2_WIN
    assert ce.line == ((P1, (2, 2)), (P2, (5, 5)))


def test_draw_counterexample():
    p1 = ((0, 0), (0, 1), (1, 1), (2, 0))
    p2 = ((0, 2), (1, 0), (1, 2), (2, 1))
    result = verify(lambda g: (2, 2), 3, p1=p1, p2=p2)
    assert not result.proven
    assert result.counterexamples[0].kind == DRAW


def test_illegal_move_occupied():
    result = verify(lambda g: (0, 0), 4)
    assert not result.proven
    ce = result.counterexamples[0]
    assert ce.kind == ILLEGAL_MOVE
    assert ce.line == ((P1, (0, 0)), (P2, (0, 1)))


def test_illegal_move_off_board():
    result = verify(lambda g: (9, 9), 4)
    assert result.counterexamples[0].kind == ILLEGAL_MOVE


def test_strategy_exception_is_reported():
    def strategy(g):
        raise RuntimeError("boom")

    result = verify(strategy, 4)
    assert result.counterexamples[0].kind == STRATEGY_ERROR


def test_strategy_bad_return_is_reported():
    result = verify(lambda g: "nonsense", 4)
    assert result.counterexamples[0].kind == STRATEGY_ERROR


def test_strategy_mutation_is_reported():
    def strategy(g):
        g.p1.add((3, 3))
        return (0, 0)

    result = verify(strategy, 4)
    assert result.counterexamples[0].kind == STRATEGY_ERROR
    assert "mutated" in result.counterexamples[0].note


def test_opening_presets_history():
    seen = {}

    def strategy(g):
        seen["history"] = tuple(g.history)
        return (5, 5)

    verify(strategy, 6, opening=((2, 2), (0, 0)), stop_after=1)
    assert seen["history"][:2] == ((P1, (2, 2)), (P2, (0, 0)))


def test_initial_p2_square_rejected():
    with pytest.raises(ValueError):
        verify(lambda g: (1, 1), 4, p2=[(0, 0), (0, 2), (2, 0), (2, 2)])


def test_initial_p1_square_is_trivially_proven():
    result = verify(lambda g: (1, 1), 4, p1=[(0, 0), (0, 2), (2, 0), (2, 2)])
    assert result.proven


def test_stop_after_collects_multiple():
    result = verify(lambda g: (0, 0), 4, stop_after=3)
    assert len(result.counterexamples) == 3


==> anc/square-achievement-v1.0.0/pipeline/squares/verify.py <==
"""Play a strategy against every P2 reply sequence.

A strategy is a plain function taking a Game and returning the cell P1
plays. The verifier does nothing on P1's behalf: if a win is available,
the strategy itself must return it. A line ends in a P1 win or a
counterexample: P2 completing a square, a draw, an illegal move, or the
strategy raising or mutating the game.
"""

import time
from dataclasses import dataclass

from .game import P1, P2, Game

P2_WIN = "p2_win"
DRAW = "draw"
ILLEGAL_MOVE = "illegal_move"
STRATEGY_ERROR = "strategy_error"


@dataclass
class Stats:
    states: int = 0
    lines: int = 0
    max_ply: int = 0
    elapsed: float = 0.0


@dataclass
class Counterexample:
    kind: str
    line: tuple
    board: str
    note: str = ""

    def render(self):
        moves = ", ".join(f"{'P1' if p == P1 else 'P2'} {cell}" for p, cell in self.line)
        head = f"{self.kind}: {moves or '(no moves)'}"
        if self.note:
            head += f"\n  {self.note}"
        return head + "\n" + self.board


@dataclass
class Result:
    n: int
    proven: bool
    stats: Stats
    counterexamples: list

    def report(self):
        s = self.stats
        head = (
            f"n={self.n}: {'PROVEN' if self.proven else 'REFUTED'}  "
            f"lines={s.lines} states={s.states} max_ply={s.max_ply} "
            f"elapsed={s.elapsed:.2f}s"
        )
        if self.counterexamples:
            head += "\n\n" + "\n\n".join(ce.render() for ce in self.counterexamples)
        return head


class _Search:
    def __init__(self, strategy, game, stop_after, observer=None):
        self.strategy = strategy
        self.game = game
        self.stop_after = stop_after
        self.observer = observer
        self.stats = Stats()
        self.found = []

    def aborted(self):
        return len(self.found) >= self.stop_after

    def fail(self, kind, note=""):
        self.found.append(
            Counterexample(kind, tuple(self.game.history), self.game.render(), note)
        )

    def ask_strategy(self):
        """The strategy's move, or None after recording what went wrong."""
        game = self.game
        sizes = (len(game.p1), len(game.p2), len(game.history))
        try:
            move = self.strategy(game)
        except Exception as exc:
            self.fail(STRATEGY_ERROR, note=f"strategy raised {exc!r}")
            return None
        if sizes != (len(game.p1), len(game.p2), len(game.history)):
            self.fail(STRATEGY_ERROR, note="strategy mutated the game")
            return None
        try:
            r, c = move
            move = (int(r), int(c))
        except Exception:
            self.fail(STRATEGY_ERROR, note=f"strategy returned {move!r}, not a cell")
            return None
        if not game.empty(move):
            self.fail(ILLEGAL_MOVE, note=f"strategy plays {move}, off the board or occupied")
            return None
        return move

    def explore(self):
        """P1 to move. True if P1 wins against every P2 continuation."""
        game = self.game
        self.stats.states += 1
        self.stats.max_ply = max(self.stats.max_ply, game.move_count)
        if self.observer is not None:
            self.observer(game)
        move = self.ask_strategy()
        if move is None:
            return False
        won = game.completes(move, P1)
        game.play(P1, move)
        try:
            if won:
                self.stats.lines += 1
                return True
            if game.is_full():
                self.fail(DRAW)
                return False
            ok = True
            for reply in game.empties():
                if self.aborted():
                    return False
                won = game.completes(reply, P2)
                game.play(P2, reply)
                try:
                    if won:
                        self.fail(P2_WIN)
                        sub = False
                    elif game.is_full():
                        self.fail(DRAW)
                        sub = False
                    else:
                        sub = self.explore()
                finally:
                    game.undo()
                ok = ok and sub
            return ok
        finally:
            game.undo()


def verify(strategy, n, *, p1=(), p2=(), opening=(), stop_after=1, observer=None):
    """Prove strategy wins for P1 on the n x n board, or return counterexamples.

    P1 is to move at the root. p1 and p2 preset stones without history;
    opening presets by replaying moves (P1 first, alternating), which is
    what a history-keyed strategy needs to pick up mid-line. Both allow
    verifying one stretch of the strategy at a time. observer, if given,
    is called with the game at every P1 decision point.
    """
    game = Game(n, p1, p2)
    for i, cell in enumerate(opening):
        game.play(P1 if i % 2 == 0 else P2, cell)
    if game.wins(P2):
        raise ValueError("initial position already contains a P2 square")
    search = _Search(strategy, game, stop_after, observer)
    start = time.perf_counter()
    if game.wins(P1):
        search.stats.lines = 1
        proven = True
    else:
        proven = search.explore()
    search.stats.elapsed = time.perf_counter() - start
    return Result(n, proven and not search.found, search.stats, search.found)


def verify_many(strategy, sizes, **kwargs):
    return [verify(strategy, n, **kwargs) for n in sizes]


==> anc/square-achievement-v1.0.0/pipeline/uv.lock <==
version = 1
revision = 3
requires-python = ">=3.11"

[[package]]
name = "colorama"
version = "0.4.6"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/d8/53/6f443c9a4a8358a93a6792e2acffb9d9d5cb0a5cfd8802644b7b1c9a02e4/colorama-0.4.6.tar.gz", hash = "sha256:08695f5cb7ed6e0531a20572697297273c47b8cae5a63ffc6d6ed5c201be6e44", size = 27697, upload-time = "2022-10-25T02:36:22.414Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/d1/d6/3965ed04c63042e047cb6a3e6ed1a63a35087b6a609aa3a15ed8ac56c221/colorama-0.4.6-py2.py3-none-any.whl", hash = "sha256:4f1d9991f5acc0ca119f9d443620b77f9d6b33703e51011c16baf57afb285fc6", size = 25335, upload-time = "2022-10-25T02:36:20.889Z" },
]

[[package]]
name = "iniconfig"
version = "2.3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/72/34/14ca021ce8e5dfedc35312d08ba8bf51fdd999c576889fc2c24cb97f4f10/iniconfig-2.3.0.tar.gz", hash = "sha256:c76315c77db068650d49c5b56314774a7804df16fee4402c1f19d6d15d8c4730", size = 20503, upload-time = "2025-10-18T21:55:43.219Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/cb/b1/3846dd7f199d53cb17f49cba7e651e9ce294d8497c8c150530ed11865bb8/iniconfig-2.3.0-py3-none-any.whl", hash = "sha256:f631c04d2c48c52b84d0d0549c99ff3859c98df65b3101406327ecc7d53fbf12", size = 7484, upload-time = "2025-10-18T21:55:41.639Z" },
]

[[package]]
name = "packaging"
version = "26.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/7d/fa/3944b40b07da9ce895c0e6303a5ab7d53da063554f534556b134a54d6093/packaging-26.3.tar.gz", hash = "sha256:94edc256424af38762eb31306eed28beb9f0efc50a8837492c9d6fd6004aed79", size = 313412, upload-time = "2026-08-04T18:15:28.737Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/63/34/ba1c580383c9eada3711951fef0795c80b829a078d72188184bcab9dd527/packaging-26.3-py3-none-any.whl", hash = "sha256:d7193f7c8e4e93f444fde0262bf90af30e16fa0ad0ad44cb553c87339b23cd1c", size = 129956, upload-time = "2026-08-04T18:15:27.159Z" },
]

[[package]]
name = "pluggy"
version = "1.6.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/f9/e2/3e91f31a7d2b083fe6ef3fa267035b518369d9511ffab804f839851d2779/pluggy-1.6.0.tar.gz", hash = "sha256:7dcc130b76258d33b90f61b658791dede3486c3e6bfb003ee5c9bfb396dd22f3", size = 69412, upload-time = "2025-05-15T12:30:07.975Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/54/20/4d324d65cc6d9205fabedc306948156824eb9f0ee1633355a8f7ec5c66bf/pluggy-1.6.0-py3-none-any.whl", hash = "sha256:e920276dd6813095e9377c0bc5566d94c932c33b27a3e3945d8389c374dd4746", size = 20538, upload-time = "2025-05-15T12:30:06.134Z" },
]

[[package]]
name = "pygments"
version = "2.21.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/49/2e/ced460408999b33da6b31b0021b0f37d329e202d4169aeb164493778f25b/pygments-2.21.0.tar.gz", hash = "sha256:610ca751c9bc2492b38eb9a38a7fbc93edbbb2d7182edaf34e66ae493dee5c8c", size = 5005329, upload-time = "2026-08-17T08:02:48.824Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/71/46/17f022dd3e953bf20a04a028a21ec746d942f8d2af30fa0f124fa0e6a684/pygments-2.21.0-py3-none-any.whl", hash = "sha256:2363c69b61c4a97c838da3b130dcd6468f4848992b21a82f2a63ec34377137d9", size = 1250147, upload-time = "2026-08-17T08:02:44.912Z" },
]

[[package]]
name = "pytest"
version = "9.1.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "colorama", marker = "sys_platform == 'win32'" },
    { name = "iniconfig" },
    { name = "packaging" },
    { name = "pluggy" },
    { name = "pygments" },
]
sdist = { url = "https://files.pythonhosted.org/packages/e4/47/b9efed96c114afcfa3c9d3fe98a76a1d14c74a9e266d397cf6eb64be5e01/pytest-9.1.1.tar.gz", hash = "sha256:1088fbde8f2b49d95a549a195707afa7a76a3ce9bcadc26b6d71f0ffda5fe313", size = 1636369, upload-time = "2026-06-19T10:58:32.857Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/24/25/1de2678b631f5a49215c6c96fff41ba892b0a34df68d6d80292b1b48aa7f/pytest-9.1.1-py3-none-any.whl", hash = "sha256:37a86b45efb9a47a61a36449063e8e18d0cab3161329fc099eb21783169c4f0c", size = 386536, upload-time = "2026-06-19T10:58:31.347Z" },
]

[[package]]
name = "ruff"
version = "0.16.5"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/f3/85/c8e12473c93018f92d19dd988a294202e1c27426c47ec4de53ffb847b8d8/ruff-0.16.5.tar.gz", hash = "sha256:1b88500f9ffbcab3dedb0082c9f9492e91ec3d618aac1236a3e0189938f7040b", size = 4912003, upload-time = "2026-08-27T16:34:18.258Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/c6/b6/77c90a970fe2dae17a723acbd011043ea97c98d7deacccefdc4ba74ec512/ruff-0.16.5-py3-none-linux_armv6l.whl", hash = "sha256:12e5f673e774c35fbb62f288809c7653b73445f8ecec6b6063fd6ea3521aa14b", size = 10011941, upload-time = "2026-08-27T16:33:41.287Z" },
    { url = "https://files.pythonhosted.org/packages/4b/46/6cf67cf6411885a1d6f7f6d801682f155536a85176d10b605e2ceffed8bd/ruff-0.16.5-py3-none-macosx_10_12_x86_64.whl", hash = "sha256:eda58a5802de40e7ed5b32b64e0b32539338cc6fcd2c78f61e3ad6a0d79f51c3", size = 10204049, upload-time = "2026-08-27T16:33:44.056Z" },
    { url = "https://files.pythonhosted.org/packages/46/fd/c8720ca7a090abf0c2fef4abe8a5ef6e5127ed15196d8886ff75a2b370e2/ruff-0.16.5-py3-none-macosx_11_0_arm64.whl", hash = "sha256:c5ae9a7b9a8875131f40f8fe967cc86abf899779efd663cb7ce3d572d01da7eb", size = 9809037, upload-time = "2026-08-27T16:33:46.257Z" },
    { url = "https://files.pythonhosted.org/packages/43/45/a684caacdedaca180f52bacccc40bf0789d2c5a7c75f25324853e9eaedb5/ruff-0.16.5-py3-none-manylinux_2_17_aarch64.manylinux2014_aarch64.whl", hash = "sha256:7b719b0a1f4d59710d283ab2965f621684a108a9e41da622e3b23f0326cd0025", size = 9964129, upload-time = "2026-08-27T16:33:48.352Z" },
    { url = "https://files.pythonhosted.org/packages/9e/f2/5d2bcdaca6b5b93d1b4dfc166cd2aebf7680143a1b38a28759df13a94d31/ruff-0.16.5-py3-none-manylinux_2_17_armv7l.manylinux2014_armv7l.whl", hash = "sha256:2298f2780ed1be0c5cb1361e32ab7b1467f3cce7dabe101d2210a314f2fe42e9", size = 9821518, upload-time = "2026-08-27T16:33:50.57Z" },
    { url = "https://files.pythonhosted.org/packages/aa/ff/011cce29accf9257d5974145b733fc653a37985ed6825413a3987cefbfe0/ruff-0.16.5-py3-none-manylinux_2_17_i686.manylinux2014_i686.whl", hash = "sha256:258f29035a2dd021e7861e631b227a5b3f14e50c1184c9a6a122c5f4576154d7", size = 10534835, upload-time = "2026-08-27T16:33:52.522Z" },
    { url = "https://files.pythonhosted.org/packages/d7/5a/f0cf109bada9bba0e96c90c21c9f9251803f57225c32d293327a03c710d6/ruff-0.16.5-py3-none-manylinux_2_17_ppc64le.manylinux2014_ppc64le.whl", hash = "sha256:b9a4f0432966834019c74d1b7e5c51224305d7713f3d7faf3e7451f1a3be3cde", size = 11252550, upload-time = "2026-08-27T16:33:54.521Z" },
    { url = "https://files.pythonhosted.org/packages/63/4d/1d481aaea2046c6a7ed7c291f9004c669cce3c087b6b376ed5b08271e3fe/ruff-0.16.5-py3-none-manylinux_2_17_s390x.manylinux2014_s390x.whl", hash = "sha256:b5eb3a8c3d0ade9cea42b591fd530368e8798380e30e0a308b85a5cf718f09ea", size = 10777949, upload-time = "2026-08-27T16:33:56.88Z" },
    { url = "https://files.pythonhosted.org/packages/ee/34/ee245ca55f64443233034b3d02b03236b19242004281247c079390b7facd/ruff-0.16.5-py3-none-manylinux_2_17_x86_64.manylinux2014_x86_64.whl", hash = "sha256:ef0f69e191a13a3c9816f63163c88790cb12cd157bbbb384e9c44745702ab105", size = 10311656, upload-time = "2026-08-27T16:33:59.12Z" },
    { url = "https://files.pythonhosted.org/packages/a7/4d/c33a333e341c0a2b96c715b52d89a606f5a34cd4ac493cd9b8d0187186b8/ruff-0.16.5-py3-none-manylinux_2_31_riscv64.whl", hash = "sha256:0eeab41fbea2c42f98dfb9822cdccda9d24ba38d49f6dc945b5c236d48f0ef29", size = 10532125, upload-time = "2026-08-27T16:34:01.166Z" },
    { url = "https://files.pythonhosted.org/packages/30/e1/a64cef78b40192497bb98a27a8aa8f2c98ee9ee15bc97f7712d94ef32937/ruff-0.16.5-py3-none-musllinux_1_2_aarch64.whl", hash = "sha256:f0768e9df4300713fff30733c87575f68b6f1d8de41184e505b7fdd9c0c95eaf", size = 10097648, upload-time = "2026-08-27T16:34:03.16Z" },
    { url = "https://files.pythonhosted.org/packages/cc/4e/4cdc9ed3c3e109d2f71e62572a37457298d7bc7501ec3138babb7ed32bbd/ruff-0.16.5-py3-none-musllinux_1_2_armv7l.whl", hash = "sha256:95cc70cdc7aa80c338de356279d2adbeb2de0f520b9ecd8aba75b94e95e02f91", size = 9829344, upload-time = "2026-08-27T16:34:05.134Z" },
    { url = "https://files.pythonhosted.org/packages/39/4a/31ed35ce31729955fc583ee0d176d6e784c1290cb0b0a75cb2134c1ab72a/ruff-0.16.5-py3-none-musllinux_1_2_i686.whl", hash = "sha256:d185c8398ded1bfd91c0c2cb258346307571eccc473a8490af8c3977399c384a", size = 10277117, upload-time = "2026-08-27T16:34:07.425Z" },
    { url = "https://files.pythonhosted.org/packages/a8/a0/60356d86687b4b666d593df213f4dc3041750d024cb7bf2cfa81cfd65c2e/ruff-0.16.5-py3-none-musllinux_1_2_x86_64.whl", hash = "sha256:fb8e3a3c4c6a784150a7ced53b015f4b253fc2bf97a610886419ead64b4756ef", size = 10711653, upload-time = "2026-08-27T16:34:09.712Z" },
    { url = "https://files.pythonhosted.org/packages/ed/20/656d67f5b25ca9bda4e02b1de25867b2954e1d19e03648060f167ad0f4cc/ruff-0.16.5-py3-none-win32.whl", hash = "sha256:288b0a5f080492fe5635db849f9e2e84aa3cce7b7f0e955997d416c507c76a26", size = 10034250, upload-time = "2026-08-27T16:34:11.8Z" },
    { url = "https://files.pythonhosted.org/packages/5b/42/ee8e68a207b9127fcde6c3d7e197def432f346cb1af159e1fa14ca0d1cdc/ruff-0.16.5-py3-none-win_amd64.whl", hash = "sha256:ddc6385fb2137f616357ca03d6c74f4be987f80fed4008566b754f6032b8546f", size = 10516714, upload-time = "2026-08-27T16:34:13.963Z" },
    { url = "https://files.pythonhosted.org/packages/73/e3/7df5a396e445b9ba49ce9a9437439a4d80042c61c0ade199abf8d16de1ac/ruff-0.16.5-py3-none-win_arm64.whl", hash = "sha256:a64abe90968719b851bb7cedffaa8753fbdbdadab483089682db623f3edc587e", size = 10391564, upload-time = "2026-08-27T16:34:16.064Z" },
]

[[package]]
name = "square-achievement-pipeline"
version = "0.0.0"
source = { virtual = "." }

[package.dev-dependencies]
dev = [
    { name = "pytest" },
    { name = "ruff" },
]

[package.metadata]

[package.metadata.requires-dev]
dev = [
    { name = "pytest", specifier = ">=8" },
    { name = "ruff", specifier = ">=0.6" },
]

